Off-shell quark bilinear operator Green's functions at two loops

We construct the two loop Green's functions for a quark bilinear operator inserted at non-zero momentum in a quark 2-point function for the most general off-shell configuration. In particular we consider the quark mass operator, vector and tensor currents as well as the second moment of the flavour non-singlet Wilson operator.

==> anc/qcdopoff.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        Electronic version of MSbar amplitudes and projection matrices

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
a is the coupling constant.
al is the gauge parameter.
The label Sigma_* on a set of terms flags the corresponding amplitude.
x and y are the momentum ratios defined in equation (2.8).
gram is the Gram determinant defined in equation (2.9).
phi1 is Phi_1, phi2 is Phi_2, and omega2 is Omega_2.
z3 is zeta(3).
ln(z) is the natural logarithm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 Amplitudes 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

scalar_msbar =

 + Sigma_1 * (
- 1
)

 + a*Cf*Sigma_2 * (
- ln(x*y)*gram^-1
+ ln(x*y)*y*gram^-1
- ln(x*y)*x*gram^-1
- 2*ln(y)*y*gram^-1
+ 2*ln(y)*x*gram^-1
- phi1(x,y)*gram^-1
+ phi1(x,y)*y*gram^-1
+ phi1(x,y)*x*gram^-1
)

 + a*Cf*Sigma_1 * (
- 4
+ 3/2*ln(x*y)
+ 3/2*phi1(x,y)
)

 + a^2*Cf*Tf*Nf*Sigma_2 * (
+ 8/9*ln(x*y)*gram^-1
- 8/9*ln(x*y)*y*gram^-1
+ 8/9*ln(x*y)*x*gram^-1
- 2/3*ln(x*y)^2*gram^-1
+ 2/3*ln(x*y)^2*y*gram^-1
- 2/3*ln(x*y)^2*x*gram^-1
- 2/3*ln(x*y)*phi1(x,y)*gram^-1
+ 2/3*ln(x*y)*phi1(x,y)*y*gram^-1
+ 2/3*ln(x*y)*phi1(x,y)*x*gram^-1
- 4/3*ln(x)*ln(y)*y*gram^-1
+ 4/3*ln(x)*ln(y)*x*gram^-1
+ 16/9*ln(y)*y*gram^-1
- 16/9*ln(y)*x*gram^-1
- 4/3*ln(y)^2*y*gram^-1
+ 4/3*ln(y)^2*x*gram^-1
+ 8/9*phi1(x,y)*gram^-1
- 8/9*phi1(x,y)*y*gram^-1
- 8/9*phi1(x,y)*x*gram^-1
)

 + a^2*Cf*Tf*Nf*Sigma_1 * (
+ 52/3
- 16/3*ln(x*y)
+ ln(x*y)^2
+ ln(x*y)*phi1(x,y)
- 2*ln(x)*ln(y)
- 10/3*phi1(x,y)
)

 + a^2*Cf*Ca*Sigma_2 * (
+ 18*z3*gram^-1
+ 71/36*ln(x*y)*gram^-1
- 71/36*ln(x*y)*y*gram^-1
+ 71/36*ln(x*y)*x*gram^-1
+ 23/6*ln(x*y)^2*gram^-1
- 23/6*ln(x*y)^2*y*gram^-1
- 31/6*ln(x*y)^2*x*gram^-1
+ 9/4*ln(x*y)*phi1(x,y)
- 2/3*ln(x*y)*phi1(x,y)*gram^-1
+ 31/6*ln(x*y)*phi1(x,y)*y*gram^-1
- 9/2*ln(x*y)*phi1(x,y)*y^2*gram^-1
+ 2/3*ln(x*y)*phi1(x,y)*x*gram^-1
+ 9/2*ln(x*y)*phi1(x,y)*x*y*gram^-1
- 9*ln(x)*ln(y)*gram^-1
+ 50/3*ln(x)*ln(y)*y*gram^-1
+ 58/3*ln(x)*ln(y)*x*gram^-1
+ 71/18*ln(y)*y*gram^-1
- 71/18*ln(y)*x*gram^-1
- 4/3*ln(y)^2*y*gram^-1
+ 4/3*ln(y)^2*x*gram^-1
- 9/2*ln(y)*phi1(x,y)
+ 9/2*ln(y)*phi1(x,y)*gram^-1
- 27/2*ln(y)*phi1(x,y)*y*gram^-1
+ 9*ln(y)*phi1(x,y)*y^2*gram^-1
- 9/2*ln(y)*phi1(x,y)*x*gram^-1
- 9*ln(y)*phi1(x,y)*x*y*gram^-1
+ 7/2*omega2(x^-1,x^-1*y)*gram^-1
- 9/4*omega2(x^-1,x^-1*y)*y*gram^-1
- 9/4*omega2(x^-1,x^-1*y)*x*gram^-1
+ 9/4*omega2(x^-1*y,x^-1)*y*gram^-1
+ 9/4*omega2(x^-1*y,x^-1)*x*gram^-1
+ 7/2*omega2(y^-1,x*y^-1)*gram^-1
- 9/4*omega2(y^-1,x*y^-1)*y*gram^-1
- 9/4*omega2(y^-1,x*y^-1)*x*gram^-1
+ 9/4*omega2(x*y^-1,y^-1)*y*gram^-1
+ 9/4*omega2(x*y^-1,y^-1)*x*gram^-1
+ 7/2*omega2(x,y)*gram^-1
- 9/4*omega2(x,y)*y*gram^-1
- 9/4*omega2(x,y)*x*gram^-1
+ 7/2*omega2(y,x)*gram^-1
- 9/4*omega2(y,x)*y*gram^-1
- 9/4*omega2(y,x)*x*gram^-1
+ 5*phi1(x,y)
+ 71/36*phi1(x,y)*gram^-1
- 71/36*phi1(x,y)*y*gram^-1
- 71/36*phi1(x,y)*x*gram^-1
- phi1(x,y)^2
- 5*phi2(x^-1*y,x^-1)*x^-1*gram^-3
+ 15*phi2(x^-1*y,x^-1)*x^-1*y*gram^-3
- 10*phi2(x^-1*y,x^-1)*x^-1*y^2*gram^-3
- 10*phi2(x^-1*y,x^-1)*x^-1*y^3*gram^-3
+ 15*phi2(x^-1*y,x^-1)*x^-1*y^4*gram^-3
- 5*phi2(x^-1*y,x^-1)*x^-1*y^5*gram^-3
+ 10*phi2(x^-1*y,x^-1)*gram^-3
+ 10*phi2(x^-1*y,x^-1)*gram^-2
+ 5*phi2(x^-1*y,x^-1)*gram^-1
+ 20*phi2(x^-1*y,x^-1)*y*gram^-2
- 20*phi2(x^-1*y,x^-1)*y^2*gram^-3
+ 10*phi2(x^-1*y,x^-1)*y^2*gram^-2
+ 10*phi2(x^-1*y,x^-1)*y^4*gram^-3
- 5*phi2(x^-1*y,x^-1)*x*gram^-3
- 5*phi2(x^-1*y,x^-1)*x*gram^-2
+ 5*phi2(x^-1*y,x^-1)*x*y*gram^-3
- 5*phi2(x^-1*y,x^-1)*x*y*gram^-2
+ 5*phi2(x^-1*y,x^-1)*x*y^2*gram^-3
- 5*phi2(x^-1*y,x^-1)*x*y^3*gram^-3
- 5*phi2(y^-1,x*y^-1)*y^-1*gram^-1
+ 5*phi2(y^-1,x*y^-1)*gram^-1
- 5*phi2(y^-1,x*y^-1)*x*y^-1*gram^-1
+ 2*phi2(x,y)
+ 4*phi2(x,y)*gram^-1
- 4*phi2(x,y)*y*gram^-1
- 4*phi2(x,y)*x*gram^-1
+ 18*phi2(x,y)*x*y*gram^-1
)

 + a^2*Cf*Ca*Sigma_1 * (
- 1531/24
+ 15*z3
+ 445/24*ln(x*y)
- 7/4*ln(x*y)^2
- 5/2*ln(x*y)*phi1(x,y)
+ 1/2*ln(x*y)*phi1(x,y)*y
- 1/2*ln(x*y)*phi1(x,y)*x
+ 3/2*ln(x)*ln(y)
- ln(y)*phi1(x,y)*y
+ ln(y)*phi1(x,y)*x
+ 1/4*omega2(x^-1,x^-1*y)
- 3/4*omega2(x^-1*y,x^-1)
+ 1/4*omega2(y^-1,x*y^-1)
- 3/4*omega2(x*y^-1,y^-1)
+ 1/4*omega2(x,y)
+ 1/4*omega2(y,x)
+ 385/24*phi1(x,y)
+ 1/2*phi1(x,y)^2
- 1/2*phi1(x,y)^2*y
- 1/2*phi1(x,y)^2*x
+ 1/2*phi2(x^-1*y,x^-1)*x^-1*gram^-3
- 3*phi2(x^-1*y,x^-1)*x^-1*y*gram^-3
+ 15/2*phi2(x^-1*y,x^-1)*x^-1*y^2*gram^-3
- 10*phi2(x^-1*y,x^-1)*x^-1*y^3*gram^-3
+ 15/2*phi2(x^-1*y,x^-1)*x^-1*y^4*gram^-3
- 3*phi2(x^-1*y,x^-1)*x^-1*y^5*gram^-3
+ 1/2*phi2(x^-1*y,x^-1)*x^-1*y^6*gram^-3
- phi2(x^-1*y,x^-1)*gram^-3
- phi2(x^-1*y,x^-1)*gram^-2
- phi2(x^-1*y,x^-1)*gram^-1
+ 3*phi2(x^-1*y,x^-1)*y*gram^-3
+ phi2(x^-1*y,x^-1)*y*gram^-2
- phi2(x^-1*y,x^-1)*y*gram^-1
- 2*phi2(x^-1*y,x^-1)*y^2*gram^-3
+ phi2(x^-1*y,x^-1)*y^2*gram^-2
- 2*phi2(x^-1*y,x^-1)*y^3*gram^-3
- phi2(x^-1*y,x^-1)*y^3*gram^-2
+ 3*phi2(x^-1*y,x^-1)*y^4*gram^-3
- phi2(x^-1*y,x^-1)*y^5*gram^-3
+ 1/2*phi2(x^-1*y,x^-1)*x*gram^-3
+ 1/2*phi2(x^-1*y,x^-1)*x*gram^-2
+ 1/2*phi2(x^-1*y,x^-1)*x*gram^-1
- 2*phi2(x^-1*y,x^-1)*x*y*gram^-3
- phi2(x^-1*y,x^-1)*x*y*gram^-2
+ 3*phi2(x^-1*y,x^-1)*x*y^2*gram^-3
+ 1/2*phi2(x^-1*y,x^-1)*x*y^2*gram^-2
- 2*phi2(x^-1*y,x^-1)*x*y^3*gram^-3
+ 1/2*phi2(x^-1*y,x^-1)*x*y^4*gram^-3
+ 1/2*phi2(y^-1,x*y^-1)*y^-1
- phi2(x,y)
)

 + a^2*Cf^2*Sigma_2 * (
+ 24*z3*gram^-1
- 4*ln(x*y)*gram^-1
+ 4*ln(x*y)*y*gram^-1
- 4*ln(x*y)*x*gram^-1
+ ln(x*y)^2*gram^-1
- ln(x*y)^2*y*gram^-1
+ ln(x*y)^2*x*gram^-1
+ ln(x*y)*phi1(x,y)*gram^-1
- ln(x*y)*phi1(x,y)*y*gram^-1
- ln(x*y)*phi1(x,y)*x*gram^-1
+ 2*ln(x)*ln(y)*y*gram^-1
- 2*ln(x)*ln(y)*x*gram^-1
- 8*ln(y)*y*gram^-1
+ 8*ln(y)*x*gram^-1
+ 2*ln(y)^2*y*gram^-1
- 2*ln(y)^2*x*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1
- 8*omega2(x^-1*y,x^-1)*gram^-1
- 2*omega2(y^-1,x*y^-1)*gram^-1
- 8*omega2(x*y^-1,y^-1)*gram^-1
- 2*omega2(x,y)*gram^-1
- 2*omega2(y,x)*gram^-1
+ phi1(x,y)
- 4*phi1(x,y)*gram^-1
+ 4*phi1(x,y)*y*gram^-1
+ 4*phi1(x,y)*x*gram^-1
+ 2*phi1(x,y)^2
+ 8*phi2(x^-1*y,x^-1)*x^-1*gram^-3
- 24*phi2(x^-1*y,x^-1)*x^-1*y*gram^-3
+ 16*phi2(x^-1*y,x^-1)*x^-1*y^2*gram^-3
+ 16*phi2(x^-1*y,x^-1)*x^-1*y^3*gram^-3
- 24*phi2(x^-1*y,x^-1)*x^-1*y^4*gram^-3
+ 8*phi2(x^-1*y,x^-1)*x^-1*y^5*gram^-3
- 16*phi2(x^-1*y,x^-1)*gram^-3
- 16*phi2(x^-1*y,x^-1)*gram^-2
- 8*phi2(x^-1*y,x^-1)*gram^-1
- 32*phi2(x^-1*y,x^-1)*y*gram^-2
+ 32*phi2(x^-1*y,x^-1)*y^2*gram^-3
- 16*phi2(x^-1*y,x^-1)*y^2*gram^-2
- 16*phi2(x^-1*y,x^-1)*y^4*gram^-3
+ 8*phi2(x^-1*y,x^-1)*x*gram^-3
+ 8*phi2(x^-1*y,x^-1)*x*gram^-2
- 8*phi2(x^-1*y,x^-1)*x*y*gram^-3
+ 8*phi2(x^-1*y,x^-1)*x*y*gram^-2
- 8*phi2(x^-1*y,x^-1)*x*y^2*gram^-3
+ 8*phi2(x^-1*y,x^-1)*x*y^3*gram^-3
+ 8*phi2(y^-1,x*y^-1)*y^-1*gram^-1
- 8*phi2(y^-1,x*y^-1)*gram^-1
+ 8*phi2(y^-1,x*y^-1)*x*y^-1*gram^-1
- 2*phi2(x,y)*gram^-1
+ 2*phi2(x,y)*y*gram^-1
+ 2*phi2(x,y)*x*gram^-1
)

 + a^2*Cf^2*Sigma_1 * (
- 13
+ 6*ln(x*y)
- 3/2*ln(x*y)^2
- ln(x*y)*phi1(x,y)
- ln(x*y)*phi1(x,y)*y
+ ln(x*y)*phi1(x,y)*x
+ 3/2*ln(x)*ln(y)
+ 2*ln(y)*phi1(x,y)*y
- 2*ln(y)*phi1(x,y)*x
- 1/2*omega2(x^-1,x^-1*y)
+ 3/2*omega2(x^-1*y,x^-1)
- 1/2*omega2(y^-1,x*y^-1)
+ 3/2*omega2(x*y^-1,y^-1)
- 1/2*omega2(x,y)
- 1/2*omega2(y,x)
+ 5*phi1(x,y)
- phi1(x,y)^2
+ phi1(x,y)^2*y
+ phi1(x,y)^2*x
- phi2(x,y)
);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

vector_msbar =

 + Sigma_1 * (
- 1
)

 + a*Cf*Sigma_6 * (
- 2*ln(x)*gram^-1
+ 2*ln(x)*gram^-1*y
- 2*ln(x)*gram^-1*x
- 2*ln(y)*gram^-1
- 2*ln(y)*gram^-1*y
+ 2*ln(y)*gram^-1*x
- 2*phi1(x,y)*gram^-1
+ 2*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*x
)

 + a*Cf*Sigma_5 * (
- 8*gram^-1*x
+ 4*al*gram^-1*x
- 24*ln(x)*gram^-2
+ 24*ln(x)*gram^-2*y
+ 24*ln(x)*gram^-2*y^2
- 24*ln(x)*gram^-2*y^3
+ 24*ln(x)*gram^-2*x
+ 144*ln(x)*gram^-2*x*y
+ 24*ln(x)*gram^-2*x*y^2
+ 24*ln(x)*gram^-1
+ 24*ln(x)*gram^-1*y
+ 12*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2
- 12*ln(x)*al*gram^-2*y
- 12*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 12*ln(x)*al*gram^-2*x
- 72*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 12*ln(x)*al*gram^-1
- 12*ln(x)*al*gram^-1*y
- 8*ln(x)*al*gram^-1*x
+ 24*ln(y)*gram^-2*y
- 48*ln(y)*gram^-2*y^2
+ 24*ln(y)*gram^-2*y^3
- 72*ln(y)*gram^-2*x*y
- 24*ln(y)*gram^-2*x*y^2
- 2*ln(y)*gram^-1
- 22*ln(y)*gram^-1*y
- 6*ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 24*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 36*ln(y)*al*gram^-2*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
+ 12*ln(y)*al*gram^-1*y
+ 4*ln(y)*al*gram^-1*x
- 2*phi1(x,y)
+ 48*phi1(x,y)*gram^-2*y
- 96*phi1(x,y)*gram^-2*y^2
+ 48*phi1(x,y)*gram^-2*y^3
- 96*phi1(x,y)*gram^-2*x*y
- 96*phi1(x,y)*gram^-2*x*y^2
+ 2*phi1(x,y)*gram^-1
- 52*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*y^2
- 10*phi1(x,y)*gram^-1*x
- 10*phi1(x,y)*gram^-1*x*y
- 24*phi1(x,y)*al*gram^-2*y
+ 48*phi1(x,y)*al*gram^-2*y^2
- 24*phi1(x,y)*al*gram^-2*y^3
+ 48*phi1(x,y)*al*gram^-2*x*y
+ 48*phi1(x,y)*al*gram^-2*x*y^2
- 2*phi1(x,y)*al*gram^-1
+ 28*phi1(x,y)*al*gram^-1*y
- 2*phi1(x,y)*al*gram^-1*y^2
+ 6*phi1(x,y)*al*gram^-1*x
+ 6*phi1(x,y)*al*gram^-1*x*y
+ 2*phi1(x,y)*al
)

 + a*Cf*Sigma_4 * (
+ 4*gram^-1
- 4*gram^-1*y
- 4*gram^-1*x
- 2*al*gram^-1
+ 2*al*gram^-1*y
+ 2*al*gram^-1*x
- 24*ln(x)*gram^-2*y
+ 48*ln(x)*gram^-2*y^2
- 24*ln(x)*gram^-2*y^3
+ 72*ln(x)*gram^-2*x*y
+ 24*ln(x)*gram^-2*x*y^2
+ 4*ln(x)*gram^-1
+ 20*ln(x)*gram^-1*y
+ 4*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 36*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 2*ln(x)*al*gram^-1
- 10*ln(x)*al*gram^-1*y
+ 24*ln(y)*gram^-2*y
- 48*ln(y)*gram^-2*y^2
+ 24*ln(y)*gram^-2*y^3
- 24*ln(y)*gram^-2*x*y
- 24*ln(y)*gram^-2*x*y^2
+ 2*ln(y)*gram^-1
- 14*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 24*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
+ 6*ln(y)*al*gram^-1*y
+ 24*phi1(x,y)*gram^-2*y
- 48*phi1(x,y)*gram^-2*y^2
+ 24*phi1(x,y)*gram^-2*y^3
- 24*phi1(x,y)*gram^-2*x*y
- 72*phi1(x,y)*gram^-2*x*y^2
+ 2*phi1(x,y)*gram^-1
- 24*phi1(x,y)*gram^-1*y
- 2*phi1(x,y)*gram^-1*y^2
- 2*phi1(x,y)*gram^-1*x
- 6*phi1(x,y)*gram^-1*x*y
- 12*phi1(x,y)*al*gram^-2*y
+ 24*phi1(x,y)*al*gram^-2*y^2
- 12*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*x*y
+ 36*phi1(x,y)*al*gram^-2*x*y^2
+ 10*phi1(x,y)*al*gram^-1*y
+ 2*phi1(x,y)*al*gram^-1*y^2
+ 2*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_3 * (
+ 4*gram^-1
- 4*gram^-1*y
- 4*gram^-1*x
- 2*al*gram^-1
+ 2*al*gram^-1*y
+ 2*al*gram^-1*x
- 24*ln(x)*gram^-2*y
+ 48*ln(x)*gram^-2*y^2
- 24*ln(x)*gram^-2*y^3
+ 72*ln(x)*gram^-2*x*y
+ 24*ln(x)*gram^-2*x*y^2
+ 2*ln(x)*gram^-1
+ 22*ln(x)*gram^-1*y
+ 10*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 36*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 12*ln(x)*al*gram^-1*y
- 6*ln(x)*al*gram^-1*x
+ 24*ln(y)*gram^-2*y
- 48*ln(y)*gram^-2*y^2
+ 24*ln(y)*gram^-2*y^3
- 24*ln(y)*gram^-2*x*y
- 24*ln(y)*gram^-2*x*y^2
+ 4*ln(y)*gram^-1
- 20*ln(y)*gram^-1*y
- 4*ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 24*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
- 2*ln(y)*al*gram^-1
+ 12*ln(y)*al*gram^-1*y
+ 2*ln(y)*al*gram^-1*x
- 2*phi1(x,y)
+ 24*phi1(x,y)*gram^-2*y
- 48*phi1(x,y)*gram^-2*y^2
+ 24*phi1(x,y)*gram^-2*y^3
- 24*phi1(x,y)*gram^-2*x*y
- 72*phi1(x,y)*gram^-2*x*y^2
+ 4*phi1(x,y)*gram^-1
- 30*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*y^2
- 4*phi1(x,y)*gram^-1*x
- 10*phi1(x,y)*gram^-1*x*y
- 12*phi1(x,y)*al*gram^-2*y
+ 24*phi1(x,y)*al*gram^-2*y^2
- 12*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*x*y
+ 36*phi1(x,y)*al*gram^-2*x*y^2
- 2*phi1(x,y)*al*gram^-1
+ 16*phi1(x,y)*al*gram^-1*y
- 2*phi1(x,y)*al*gram^-1*y^2
+ 2*phi1(x,y)*al*gram^-1*x
+ 6*phi1(x,y)*al*gram^-1*x*y
+ 2*phi1(x,y)*al
)

 + a*Cf*Sigma_2 * (
- 8*gram^-1*y
+ 4*al*gram^-1*y
- 24*ln(x)*gram^-2*y
+ 48*ln(x)*gram^-2*y^2
- 24*ln(x)*gram^-2*y^3
+ 24*ln(x)*gram^-2*x*y
+ 24*ln(x)*gram^-2*x*y^2
- 2*ln(x)*gram^-1
+ 18*ln(x)*gram^-1*y
+ 2*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 12*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 8*ln(x)*al*gram^-1*y
- 24*ln(y)*gram^-2*y^2
+ 24*ln(y)*gram^-2*y^3
- 24*ln(y)*gram^-2*x*y^2
- 12*ln(y)*gram^-1*y
+ 12*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y^2
+ 4*ln(y)*al*gram^-1*y
- 48*phi1(x,y)*gram^-2*x*y^2
- 6*phi1(x,y)*gram^-1*y
- 2*phi1(x,y)*gram^-1*y^2
- 6*phi1(x,y)*gram^-1*x*y
+ 24*phi1(x,y)*al*gram^-2*x*y^2
+ 2*phi1(x,y)*al*gram^-1*y
+ 2*phi1(x,y)*al*gram^-1*y^2
+ 2*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_1 * (
+ 2
- 2*al
- ln(x)
+ 2*ln(x)*gram^-1
- 4*ln(x)*gram^-1*y
+ 2*ln(x)*gram^-1*y^2
- 2*ln(x)*gram^-1*x
- 2*ln(x)*gram^-1*x*y
- ln(x)*al*gram^-1
+ 2*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*y^2
+ ln(x)*al*gram^-1*x
+ ln(x)*al*gram^-1*x*y
+ ln(x)*al
+ ln(y)
+ 2*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*y^2
+ 2*ln(y)*gram^-1*x*y
- ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*y^2
- ln(y)*al*gram^-1*x*y
+ phi1(x,y)
+ 4*phi1(x,y)*gram^-1*x*y
- 2*phi1(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_6 * (
+ 52/9*ln(x)*gram^-1
- 52/9*ln(x)*gram^-1*y
+ 52/9*ln(x)*gram^-1*x
- 4/3*ln(x)^2*gram^-1
+ 4/3*ln(x)^2*gram^-1*y
- 4/3*ln(x)^2*gram^-1*x
- 8/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*phi1(x,y)*gram^-1
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*x
+ 52/9*ln(y)*gram^-1
+ 52/9*ln(y)*gram^-1*y
- 52/9*ln(y)*gram^-1*x
- 4/3*ln(y)^2*gram^-1
- 4/3*ln(y)^2*gram^-1*y
+ 4/3*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)*gram^-1
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*x
+ 52/9*phi1(x,y)*gram^-1
- 52/9*phi1(x,y)*gram^-1*y
- 52/9*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_5 * (
+ 232/9*gram^-1*x
+ 232/3*ln(x)*gram^-2
- 232/3*ln(x)*gram^-2*y
- 232/3*ln(x)*gram^-2*y^2
+ 232/3*ln(x)*gram^-2*y^3
- 232/3*ln(x)*gram^-2*x
- 464*ln(x)*gram^-2*x*y
- 232/3*ln(x)*gram^-2*x*y^2
- 232/3*ln(x)*gram^-1
- 232/3*ln(x)*gram^-1*y
- 40*ln(x)*gram^-1*x
- 16*ln(x)^2*gram^-2
+ 16*ln(x)^2*gram^-2*y
+ 16*ln(x)^2*gram^-2*y^2
- 16*ln(x)^2*gram^-2*y^3
+ 16*ln(x)^2*gram^-2*x
+ 96*ln(x)^2*gram^-2*x*y
+ 16*ln(x)^2*gram^-2*x*y^2
+ 16*ln(x)^2*gram^-1
+ 16*ln(x)^2*gram^-1*y
+ 8*ln(x)^2*gram^-1*x
- 16*ln(x)*ln(y)*gram^-2
+ 32*ln(x)*ln(y)*gram^-2*y
- 16*ln(x)*ln(y)*gram^-2*y^2
+ 16*ln(x)*ln(y)*gram^-2*x
+ 48*ln(x)*ln(y)*gram^-2*x*y
+ 44/3*ln(x)*ln(y)*gram^-1
+ 4/3*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
- 4/3*ln(x)*phi1(x,y)
+ 32*ln(x)*phi1(x,y)*gram^-2*y
- 64*ln(x)*phi1(x,y)*gram^-2*y^2
+ 32*ln(x)*phi1(x,y)*gram^-2*y^3
- 64*ln(x)*phi1(x,y)*gram^-2*x*y
- 64*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(x)*phi1(x,y)*gram^-1
- 104/3*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 20/3*ln(x)*phi1(x,y)*gram^-1*x
- 20/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 232/3*ln(y)*gram^-2*y
+ 464/3*ln(y)*gram^-2*y^2
- 232/3*ln(y)*gram^-2*y^3
+ 232*ln(y)*gram^-2*x*y
+ 232/3*ln(y)*gram^-2*x*y^2
+ 76/9*ln(y)*gram^-1
+ 620/9*ln(y)*gram^-1*y
+ 12*ln(y)*gram^-1*x
+ 16*ln(y)^2*gram^-2*y
- 32*ln(y)^2*gram^-2*y^2
+ 16*ln(y)^2*gram^-2*y^3
- 48*ln(y)^2*gram^-2*x*y
- 16*ln(y)^2*gram^-2*x*y^2
- 4/3*ln(y)^2*gram^-1
- 44/3*ln(y)^2*gram^-1*y
- 4*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)
+ 32*ln(y)*phi1(x,y)*gram^-2*y
- 64*ln(y)*phi1(x,y)*gram^-2*y^2
+ 32*ln(y)*phi1(x,y)*gram^-2*y^3
- 64*ln(y)*phi1(x,y)*gram^-2*x*y
- 64*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(y)*phi1(x,y)*gram^-1
- 104/3*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 20/3*ln(y)*phi1(x,y)*gram^-1*x
- 20/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 52/9*phi1(x,y)
- 464/3*phi1(x,y)*gram^-2*y
+ 928/3*phi1(x,y)*gram^-2*y^2
- 464/3*phi1(x,y)*gram^-2*y^3
+ 928/3*phi1(x,y)*gram^-2*x*y
+ 928/3*phi1(x,y)*gram^-2*x*y^2
- 40/9*phi1(x,y)*gram^-1
+ 1472/9*phi1(x,y)*gram^-1*y
- 40/9*phi1(x,y)*gram^-1*y^2
+ 272/9*phi1(x,y)*gram^-1*x
+ 272/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_4 * (
- 116/9*gram^-1
+ 116/9*gram^-1*y
+ 116/9*gram^-1*x
+ 232/3*ln(x)*gram^-2*y
- 464/3*ln(x)*gram^-2*y^2
+ 232/3*ln(x)*gram^-2*y^3
- 232*ln(x)*gram^-2*x*y
- 232/3*ln(x)*gram^-2*x*y^2
- 92/9*ln(x)*gram^-1
- 604/9*ln(x)*gram^-1*y
- 176/9*ln(x)*gram^-1*x
- 16*ln(x)^2*gram^-2*y
+ 32*ln(x)^2*gram^-2*y^2
- 16*ln(x)^2*gram^-2*y^3
+ 48*ln(x)^2*gram^-2*x*y
+ 16*ln(x)^2*gram^-2*x*y^2
+ 8/3*ln(x)^2*gram^-1
+ 40/3*ln(x)^2*gram^-1*y
+ 8/3*ln(x)^2*gram^-1*x
+ 32*ln(x)*ln(y)*gram^-2*x*y
+ 4*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*ln(y)*gram^-1*y
+ 4/3*ln(x)*ln(y)*gram^-1*x
+ 16*ln(x)*phi1(x,y)*gram^-2*y
- 32*ln(x)*phi1(x,y)*gram^-2*y^2
+ 16*ln(x)*phi1(x,y)*gram^-2*y^3
- 16*ln(x)*phi1(x,y)*gram^-2*x*y
- 48*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(x)*phi1(x,y)*gram^-1
- 16*ln(x)*phi1(x,y)*gram^-1*y
- 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 4/3*ln(x)*phi1(x,y)*gram^-1*x
- 4*ln(x)*phi1(x,y)*gram^-1*x*y
- 232/3*ln(y)*gram^-2*y
+ 464/3*ln(y)*gram^-2*y^2
- 232/3*ln(y)*gram^-2*y^3
+ 232/3*ln(y)*gram^-2*x*y
+ 232/3*ln(y)*gram^-2*x*y^2
- 52/9*ln(y)*gram^-1
+ 400/9*ln(y)*gram^-1*y
+ 52/9*ln(y)*gram^-1*x
+ 16*ln(y)^2*gram^-2*y
- 32*ln(y)^2*gram^-2*y^2
+ 16*ln(y)^2*gram^-2*y^3
- 16*ln(y)^2*gram^-2*x*y
- 16*ln(y)^2*gram^-2*x*y^2
+ 4/3*ln(y)^2*gram^-1
- 28/3*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*x
+ 16*ln(y)*phi1(x,y)*gram^-2*y
- 32*ln(y)*phi1(x,y)*gram^-2*y^2
+ 16*ln(y)*phi1(x,y)*gram^-2*y^3
- 16*ln(y)*phi1(x,y)*gram^-2*x*y
- 48*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(y)*phi1(x,y)*gram^-1
- 16*ln(y)*phi1(x,y)*gram^-1*y
- 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 4/3*ln(y)*phi1(x,y)*gram^-1*x
- 4*ln(y)*phi1(x,y)*gram^-1*x*y
+ 4/3*phi1(x,y)
- 232/3*phi1(x,y)*gram^-2*y
+ 464/3*phi1(x,y)*gram^-2*y^2
- 232/3*phi1(x,y)*gram^-2*y^3
+ 232/3*phi1(x,y)*gram^-2*x*y
+ 232*phi1(x,y)*gram^-2*x*y^2
- 76/9*phi1(x,y)*gram^-1
+ 244/3*phi1(x,y)*gram^-1*y
+ 40/9*phi1(x,y)*gram^-1*y^2
+ 76/9*phi1(x,y)*gram^-1*x
+ 64/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_3 * (
- 116/9*gram^-1
+ 116/9*gram^-1*y
+ 116/9*gram^-1*x
+ 232/3*ln(x)*gram^-2*y
- 464/3*ln(x)*gram^-2*y^2
+ 232/3*ln(x)*gram^-2*y^3
- 232*ln(x)*gram^-2*x*y
- 232/3*ln(x)*gram^-2*x*y^2
- 52/9*ln(x)*gram^-1
- 644/9*ln(x)*gram^-1*y
- 296/9*ln(x)*gram^-1*x
- 16*ln(x)^2*gram^-2*y
+ 32*ln(x)^2*gram^-2*y^2
- 16*ln(x)^2*gram^-2*y^3
+ 48*ln(x)^2*gram^-2*x*y
+ 16*ln(x)^2*gram^-2*x*y^2
+ 4/3*ln(x)^2*gram^-1
+ 44/3*ln(x)^2*gram^-1*y
+ 20/3*ln(x)^2*gram^-1*x
+ 32*ln(x)*ln(y)*gram^-2*x*y
+ 4*ln(x)*ln(y)*gram^-1
+ 4/3*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
- 4/3*ln(x)*phi1(x,y)
+ 16*ln(x)*phi1(x,y)*gram^-2*y
- 32*ln(x)*phi1(x,y)*gram^-2*y^2
+ 16*ln(x)*phi1(x,y)*gram^-2*y^3
- 16*ln(x)*phi1(x,y)*gram^-2*x*y
- 48*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 8/3*ln(x)*phi1(x,y)*gram^-1
- 20*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 8/3*ln(x)*phi1(x,y)*gram^-1*x
- 20/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 232/3*ln(y)*gram^-2*y
+ 464/3*ln(y)*gram^-2*y^2
- 232/3*ln(y)*gram^-2*y^3
+ 232/3*ln(y)*gram^-2*x*y
+ 232/3*ln(y)*gram^-2*x*y^2
- 92/9*ln(y)*gram^-1
+ 520/9*ln(y)*gram^-1*y
+ 92/9*ln(y)*gram^-1*x
+ 16*ln(y)^2*gram^-2*y
- 32*ln(y)^2*gram^-2*y^2
+ 16*ln(y)^2*gram^-2*y^3
- 16*ln(y)^2*gram^-2*x*y
- 16*ln(y)^2*gram^-2*x*y^2
+ 8/3*ln(y)^2*gram^-1
- 40/3*ln(y)^2*gram^-1*y
- 8/3*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)
+ 16*ln(y)*phi1(x,y)*gram^-2*y
- 32*ln(y)*phi1(x,y)*gram^-2*y^2
+ 16*ln(y)*phi1(x,y)*gram^-2*y^3
- 16*ln(y)*phi1(x,y)*gram^-2*x*y
- 48*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 8/3*ln(y)*phi1(x,y)*gram^-1
- 20*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 8/3*ln(y)*phi1(x,y)*gram^-1*x
- 20/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 52/9*phi1(x,y)
- 232/3*phi1(x,y)*gram^-2*y
+ 464/3*phi1(x,y)*gram^-2*y^2
- 232/3*phi1(x,y)*gram^-2*y^3
+ 232/3*phi1(x,y)*gram^-2*x*y
+ 232*phi1(x,y)*gram^-2*x*y^2
- 116/9*phi1(x,y)*gram^-1
+ 284/3*phi1(x,y)*gram^-1*y
- 40/9*phi1(x,y)*gram^-1*y^2
+ 116/9*phi1(x,y)*gram^-1*x
+ 272/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_2 * (
+ 232/9*gram^-1*y
+ 232/3*ln(x)*gram^-2*y
- 464/3*ln(x)*gram^-2*y^2
+ 232/3*ln(x)*gram^-2*y^3
- 232/3*ln(x)*gram^-2*x*y
- 232/3*ln(x)*gram^-2*x*y^2
+ 76/9*ln(x)*gram^-1
- 196/3*ln(x)*gram^-1*y
- 76/9*ln(x)*gram^-1*x
- 16*ln(x)^2*gram^-2*y
+ 32*ln(x)^2*gram^-2*y^2
- 16*ln(x)^2*gram^-2*y^3
+ 16*ln(x)^2*gram^-2*x*y
+ 16*ln(x)^2*gram^-2*x*y^2
- 4/3*ln(x)^2*gram^-1
+ 12*ln(x)^2*gram^-1*y
+ 4/3*ln(x)^2*gram^-1*x
- 16*ln(x)*ln(y)*gram^-2*y
+ 16*ln(x)*ln(y)*gram^-2*y^2
+ 16*ln(x)*ln(y)*gram^-2*x*y
- 4/3*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*ln(y)*gram^-1*y
+ 4/3*ln(x)*ln(y)*gram^-1*x
- 32*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 4*ln(x)*phi1(x,y)*gram^-1*y
- 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 4*ln(x)*phi1(x,y)*gram^-1*x*y
+ 232/3*ln(y)*gram^-2*y^2
- 232/3*ln(y)*gram^-2*y^3
+ 232/3*ln(y)*gram^-2*x*y^2
+ 112/3*ln(y)*gram^-1*y
- 16*ln(y)^2*gram^-2*y^2
+ 16*ln(y)^2*gram^-2*y^3
- 16*ln(y)^2*gram^-2*x*y^2
- 8*ln(y)^2*gram^-1*y
- 32*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 4*ln(y)*phi1(x,y)*gram^-1*y
- 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 4*ln(y)*phi1(x,y)*gram^-1*x*y
+ 4/3*phi1(x,y)
+ 464/3*phi1(x,y)*gram^-2*x*y^2
+ 64/3*phi1(x,y)*gram^-1*y
+ 40/9*phi1(x,y)*gram^-1*y^2
+ 64/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_1 * (
- 53/18
+ 32/9*ln(x)
- 58/9*ln(x)*gram^-1
+ 116/9*ln(x)*gram^-1*y
- 58/9*ln(x)*gram^-1*y^2
+ 58/9*ln(x)*gram^-1*x
+ 58/9*ln(x)*gram^-1*x*y
- 2/3*ln(x)^2
+ 4/3*ln(x)^2*gram^-1
- 8/3*ln(x)^2*gram^-1*y
+ 4/3*ln(x)^2*gram^-1*y^2
- 4/3*ln(x)^2*gram^-1*x
- 4/3*ln(x)^2*gram^-1*x*y
+ 4/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*ln(y)*gram^-1*y
- 4/3*ln(x)*ln(y)*gram^-1*x
+ 2/3*ln(x)*phi1(x,y)
+ 8/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 26/9*ln(y)
- 58/9*ln(y)*gram^-1*y
+ 58/9*ln(y)*gram^-1*y^2
- 58/9*ln(y)*gram^-1*x*y
+ 2/3*ln(y)^2
+ 4/3*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*y^2
+ 4/3*ln(y)^2*gram^-1*x*y
+ 2/3*ln(y)*phi1(x,y)
+ 8/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 26/9*phi1(x,y)
- 116/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_6 * (
- 6*z3*gram^-1
- 149/9*ln(x)*gram^-1
+ 149/9*ln(x)*gram^-1*y
- 149/9*ln(x)*gram^-1*x
- 3/2*ln(x)*al*gram^-1
+ 3/2*ln(x)*al*gram^-1*y
- 3/2*ln(x)*al*gram^-1*x
- 1/2*ln(x)*al^2*gram^-1
+ 1/2*ln(x)*al^2*gram^-1*y
- 1/2*ln(x)*al^2*gram^-1*x
+ 11/3*ln(x)^2*gram^-1
- 11/3*ln(x)^2*gram^-1*y
- 1/3*ln(x)^2*gram^-1*x
+ ln(x)^2*al*gram^-1*x
+ 10/3*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
+ ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
+ ln(x)*phi1(x,y)
+ 5/3*ln(x)*phi1(x,y)*gram^-1
+ 1/3*ln(x)*phi1(x,y)*gram^-1*y
- 2*ln(x)*phi1(x,y)*gram^-1*y^2
- 5/3*ln(x)*phi1(x,y)*gram^-1*x
+ 2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1
- ln(x)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(x)*phi1(x,y)*al
- 149/9*ln(y)*gram^-1
- 149/9*ln(y)*gram^-1*y
+ 149/9*ln(y)*gram^-1*x
- 3/2*ln(y)*al*gram^-1
- 3/2*ln(y)*al*gram^-1*y
+ 3/2*ln(y)*al*gram^-1*x
- 1/2*ln(y)*al^2*gram^-1
- 1/2*ln(y)*al^2*gram^-1*y
+ 1/2*ln(y)*al^2*gram^-1*x
+ 11/3*ln(y)^2*gram^-1
- 1/3*ln(y)^2*gram^-1*y
- 11/3*ln(y)^2*gram^-1*x
+ ln(y)^2*al*gram^-1*y
- ln(y)*phi1(x,y)
+ 11/3*ln(y)*phi1(x,y)*gram^-1
- 17/3*ln(y)*phi1(x,y)*gram^-1*y
+ 2*ln(y)*phi1(x,y)*gram^-1*y^2
- 11/3*ln(y)*phi1(x,y)*gram^-1*x
- 2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/4*ln(y)*phi1(x,y)*al
+ 11/4*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
- omega2(x^-1,x^-1*y)*gram^-1*x
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 3/4*omega2(x^-1*y,x^-1)*gram^-1
+ omega2(x^-1*y,x^-1)*gram^-1*y
+ omega2(x^-1*y,x^-1)*gram^-1*x
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 11/4*omega2(y^-1,x*y^-1)*gram^-1
- omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 3/4*omega2(x*y^-1,y^-1)*gram^-1
+ omega2(x*y^-1,y^-1)*gram^-1*y
+ omega2(x*y^-1,y^-1)*gram^-1*x
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 11/4*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
- omega2(x,y)*gram^-1*x
- 1/4*omega2(x,y)*al*gram^-1
+ 1/4*omega2(x,y)*al*gram^-1*y
+ 1/4*omega2(x,y)*al*gram^-1*x
+ 11/4*omega2(y,x)*gram^-1
- omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
- 1/4*omega2(y,x)*al*gram^-1
+ 1/4*omega2(y,x)*al*gram^-1*y
+ 1/4*omega2(y,x)*al*gram^-1*x
+ 4*phi1(x,y)
- 149/9*phi1(x,y)*gram^-1
+ 149/9*phi1(x,y)*gram^-1*y
+ 149/9*phi1(x,y)*gram^-1*x
- 3/2*phi1(x,y)*al*gram^-1
+ 3/2*phi1(x,y)*al*gram^-1*y
+ 3/2*phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al
- 1/2*phi1(x,y)*al^2*gram^-1
+ 1/2*phi1(x,y)*al^2*gram^-1*y
+ 1/2*phi1(x,y)*al^2*gram^-1*x
- phi1(x,y)^2
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 6*phi2(x^-1*y,x^-1)*gram^-3
- 12*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 6*phi2(x^-1*y,x^-1)*gram^-2
+ 12*phi2(x^-1*y,x^-1)*gram^-2*y
+ 6*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-2*x
- 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-1
- 3*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 3*phi2(y^-1,x*y^-1)*gram^-1
- 3*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ phi2(x,y)
+ 3*phi2(x,y)*gram^-1
- 3*phi2(x,y)*gram^-1*y
- 3*phi2(x,y)*gram^-1*x
+ 8*phi2(x,y)*gram^-1*x*y
- 2*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_5 * (
- 707/9*gram^-1*x
- 36*z3*gram^-2
+ 72*z3*gram^-2*y
- 36*z3*gram^-2*y^2
+ 36*z3*gram^-2*x
+ 108*z3*gram^-2*x*y
+ 30*z3*gram^-1
+ 6*z3*gram^-1*y
+ 18*z3*gram^-1*x
+ 14*al*gram^-1*x
+ 36*al*z3*gram^-2
- 72*al*z3*gram^-2*y
+ 36*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*x
- 108*al*z3*gram^-2*x*y
- 36*al*z3*gram^-1
- 12*al*z3*gram^-1*x
+ 3*al^2*gram^-1*x
- 707/3*ln(x)*gram^-2
+ 707/3*ln(x)*gram^-2*y
+ 707/3*ln(x)*gram^-2*y^2
- 707/3*ln(x)*gram^-2*y^3
+ 707/3*ln(x)*gram^-2*x
+ 1414*ln(x)*gram^-2*x*y
+ 707/3*ln(x)*gram^-2*x*y^2
+ 707/3*ln(x)*gram^-1
+ 707/3*ln(x)*gram^-1*y
+ 120*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2
- 42*ln(x)*al*gram^-2*y
- 42*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 42*ln(x)*al*gram^-2*x
- 252*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 42*ln(x)*al*gram^-1
- 42*ln(x)*al*gram^-1*y
- 31*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2
- 9*ln(x)*al^2*gram^-2*y
- 9*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 9*ln(x)*al^2*gram^-2*x
- 54*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 9*ln(x)*al^2*gram^-1
- 9*ln(x)*al^2*gram^-1*y
- 7*ln(x)*al^2*gram^-1*x
+ 14*ln(x)^2*gram^-2
+ 16*ln(x)^2*gram^-2*y
- 74*ln(x)^2*gram^-2*y^2
+ 44*ln(x)^2*gram^-2*y^3
+ 16*ln(x)^2*gram^-2*x
- 204*ln(x)^2*gram^-2*x*y
- 44*ln(x)^2*gram^-2*x*y^2
- 14*ln(x)^2*gram^-1
- 44*ln(x)^2*gram^-1*y
- 17*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2
+ 9*ln(x)^2*al*gram^-2*y
+ 9*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 9*ln(x)^2*al*gram^-2*x
+ 54*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 9*ln(x)^2*al*gram^-1
+ 9*ln(x)^2*al*gram^-1*y
+ 6*ln(x)^2*al*gram^-1*x
- 3*ln(x)^2*al^2*gram^-2
+ 3*ln(x)^2*al^2*gram^-2*y
+ 3*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 3*ln(x)^2*al^2*gram^-2*x
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 3*ln(x)^2*al^2*gram^-1
+ 3*ln(x)^2*al^2*gram^-1*y
+ 2*ln(x)^2*al^2*gram^-1*x
+ 74*ln(x)*ln(y)*gram^-2
- 148*ln(x)*ln(y)*gram^-2*y
+ 74*ln(x)*ln(y)*gram^-2*y^2
- 74*ln(x)*ln(y)*gram^-2*x
- 222*ln(x)*ln(y)*gram^-2*x*y
- 202/3*ln(x)*ln(y)*gram^-1
- 20/3*ln(x)*ln(y)*gram^-1*y
- 18*ln(x)*ln(y)*gram^-1*x
- 9*ln(x)*ln(y)*al*gram^-2
+ 18*ln(x)*ln(y)*al*gram^-2*y
- 9*ln(x)*ln(y)*al*gram^-2*y^2
+ 9*ln(x)*ln(y)*al*gram^-2*x
+ 27*ln(x)*ln(y)*al*gram^-2*x*y
+ 9*ln(x)*ln(y)*al*gram^-1
+ 3*ln(x)*ln(y)*al*gram^-1*x
- 3*ln(x)*ln(y)*al^2*gram^-2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y
- 3*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*x
+ 9*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 3*ln(x)*ln(y)*al^2*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1*x
+ 5/3*ln(x)*phi1(x,y)
+ 15*ln(x)*phi1(x,y)*gram^-2
- 103*ln(x)*phi1(x,y)*gram^-2*y
+ 161*ln(x)*phi1(x,y)*gram^-2*y^2
- 73*ln(x)*phi1(x,y)*gram^-2*y^3
- 15*ln(x)*phi1(x,y)*gram^-2*x
+ 86*ln(x)*phi1(x,y)*gram^-2*x*y
+ 161*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 50/3*ln(x)*phi1(x,y)*gram^-1
+ 229/3*ln(x)*phi1(x,y)*gram^-1*y
- 5/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 10/3*ln(x)*phi1(x,y)*gram^-1*x
+ 49/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1
- 21*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 9/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(x)*phi1(x,y)*al
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1
- 7*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al^2
+ 707/3*ln(y)*gram^-2*y
- 1414/3*ln(y)*gram^-2*y^2
+ 707/3*ln(y)*gram^-2*y^3
- 707*ln(y)*gram^-2*x*y
- 707/3*ln(y)*gram^-2*x*y^2
- 233/9*ln(y)*gram^-1
- 1888/9*ln(y)*gram^-1*y
- 38*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 84*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 126*ln(y)*al*gram^-2*x*y
+ 42*ln(y)*al*gram^-2*x*y^2
+ 42*ln(y)*al*gram^-1*y
+ 11*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 27*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
+ 9*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
- 44*ln(y)^2*gram^-2*y
+ 88*ln(y)^2*gram^-2*y^2
- 44*ln(y)^2*gram^-2*y^3
+ 162*ln(y)^2*gram^-2*x*y
+ 44*ln(y)^2*gram^-2*x*y^2
+ 17/3*ln(y)^2*gram^-1
+ 130/3*ln(y)^2*gram^-1*y
+ 13*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 27*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
- 9*ln(y)^2*al*gram^-1*y
- 3*ln(y)^2*al*gram^-1*x
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 9*ln(y)^2*al^2*gram^-2*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
- 3*ln(y)^2*al^2*gram^-1*y
- ln(y)^2*al^2*gram^-1*x
+ 14/3*ln(y)*phi1(x,y)
- 103*ln(y)*phi1(x,y)*gram^-2*y
+ 206*ln(y)*phi1(x,y)*gram^-2*y^2
- 103*ln(y)*phi1(x,y)*gram^-2*y^3
+ 221*ln(y)*phi1(x,y)*gram^-2*x*y
+ 191*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 19/6*ln(y)*phi1(x,y)*gram^-1
+ 671/6*ln(y)*phi1(x,y)*gram^-1*y
- 17/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 137/6*ln(y)*phi1(x,y)*gram^-1*x
+ 61/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1
- 21*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 9/2*ln(y)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(y)*phi1(x,y)*al
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1
- 7*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al^2
+ 24*omega2(x^-1,x^-1*y)*gram^-2
- 48*omega2(x^-1,x^-1*y)*gram^-2*y
+ 24*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 39*omega2(x^-1,x^-1*y)*gram^-2*x
- 42*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 43/2*omega2(x^-1,x^-1*y)*gram^-1
- 5/2*omega2(x^-1,x^-1*y)*gram^-1*x
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*x
+ 9/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 15*omega2(x^-1*y,x^-1)*gram^-2*x
+ 5/2*omega2(x^-1*y,x^-1)*gram^-1
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*x
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 9/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 6*omega2(y^-1,x*y^-1)*gram^-2
+ 12*omega2(y^-1,x*y^-1)*gram^-2*y
- 6*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 21*omega2(y^-1,x*y^-1)*gram^-2*x
- 12*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 11/2*omega2(y^-1,x*y^-1)*gram^-1
- 2*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*x
+ 9/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 15*omega2(x*y^-1,y^-1)*gram^-2*x
+ 5/2*omega2(x*y^-1,y^-1)*gram^-1
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*x
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 9/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 24*omega2(x,y)*gram^-2
- 48*omega2(x,y)*gram^-2*y
+ 24*omega2(x,y)*gram^-2*y^2
- 39*omega2(x,y)*gram^-2*x
- 42*omega2(x,y)*gram^-2*x*y
- 43/2*omega2(x,y)*gram^-1
- 5/2*omega2(x,y)*gram^-1*x
- 3/2*omega2(x,y)*al*gram^-2
+ 3*omega2(x,y)*al*gram^-2*y
- 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/2*omega2(x,y)*al*gram^-2*x
+ 9/2*omega2(x,y)*al*gram^-2*x*y
+ 3/2*omega2(x,y)*al*gram^-1
+ 1/2*omega2(x,y)*al*gram^-1*x
- 6*omega2(y,x)*gram^-2
+ 12*omega2(y,x)*gram^-2*y
- 6*omega2(y,x)*gram^-2*y^2
+ 21*omega2(y,x)*gram^-2*x
- 12*omega2(y,x)*gram^-2*x*y
+ 11/2*omega2(y,x)*gram^-1
- 2*omega2(y,x)*gram^-1*y
- 1/2*omega2(y,x)*gram^-1*x
- 3/2*omega2(y,x)*al*gram^-2
+ 3*omega2(y,x)*al*gram^-2*y
- 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/2*omega2(y,x)*al*gram^-2*x
+ 9/2*omega2(y,x)*al*gram^-2*x*y
+ 3/2*omega2(y,x)*al*gram^-1
+ 1/2*omega2(y,x)*al*gram^-1*x
- 361/18*phi1(x,y)
+ 1414/3*phi1(x,y)*gram^-2*y
- 2828/3*phi1(x,y)*gram^-2*y^2
+ 1414/3*phi1(x,y)*gram^-2*y^3
- 2828/3*phi1(x,y)*gram^-2*x*y
- 2828/3*phi1(x,y)*gram^-2*x*y^2
+ 241/18*phi1(x,y)*gram^-1
- 4483/9*phi1(x,y)*gram^-1*y
+ 241/18*phi1(x,y)*gram^-1*y^2
- 2123/18*phi1(x,y)*gram^-1*x
- 1655/18*phi1(x,y)*gram^-1*x*y
- 84*phi1(x,y)*al*gram^-2*y
+ 168*phi1(x,y)*al*gram^-2*y^2
- 84*phi1(x,y)*al*gram^-2*y^3
+ 168*phi1(x,y)*al*gram^-2*x*y
+ 168*phi1(x,y)*al*gram^-2*x*y^2
- 7*phi1(x,y)*al*gram^-1
+ 98*phi1(x,y)*al*gram^-1*y
- 7*phi1(x,y)*al*gram^-1*y^2
+ 21*phi1(x,y)*al*gram^-1*x
+ 21*phi1(x,y)*al*gram^-1*x*y
+ 7*phi1(x,y)*al
- 18*phi1(x,y)*al^2*gram^-2*y
+ 36*phi1(x,y)*al^2*gram^-2*y^2
- 18*phi1(x,y)*al^2*gram^-2*y^3
+ 36*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*phi1(x,y)*al^2*gram^-1
+ 21*phi1(x,y)*al^2*gram^-1*y
- 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 9/2*phi1(x,y)*al^2*gram^-1*x
+ 9/2*phi1(x,y)*al^2*gram^-1*x*y
+ 3/2*phi1(x,y)*al^2
+ 2*phi1(x,y)^2
- 2*phi1(x,y)^2*gram^-1
+ 4*phi1(x,y)^2*gram^-1*y
- 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x
+ 6*phi1(x,y)^2*gram^-1*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 10*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 8*phi2(x^-1*y,x^-1)*gram^-3
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 4*phi2(x^-1*y,x^-1)*gram^-3*x
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 6*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 8*phi2(x^-1*y,x^-1)*gram^-2
- 52*phi2(x^-1*y,x^-1)*gram^-2*y
+ 24*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-2*x
- 18*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 10*phi2(x^-1*y,x^-1)*gram^-1
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 108*phi2(y^-1,x*y^-1)*gram^-2
+ 72*phi2(y^-1,x*y^-1)*gram^-2*y
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 108*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 48*phi2(y^-1,x*y^-1)*gram^-2*x
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 48*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 12*phi2(y^-1,x*y^-1)*gram^-1
- 8*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 60*phi2(x,y)*gram^-2*y
+ 120*phi2(x,y)*gram^-2*y^2
- 60*phi2(x,y)*gram^-2*y^3
+ 120*phi2(x,y)*gram^-2*x*y
+ 120*phi2(x,y)*gram^-2*x*y^2
+ 60*phi2(x,y)*gram^-1*y
+ 10*phi2(x,y)*gram^-1*x
+ 6*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_4 * (
+ 707/18*gram^-1
- 707/18*gram^-1*y
- 707/18*gram^-1*x
+ 72*z3*gram^-2*x*y
+ 6*z3*gram^-1
+ 12*z3*gram^-1*y
+ 12*z3*gram^-1*x
- 7*al*gram^-1
+ 7*al*gram^-1*y
+ 7*al*gram^-1*x
- 72*al*z3*gram^-2*x*y
- 6*al*z3*gram^-1
- 12*al*z3*gram^-1*y
- 3/2*al^2*gram^-1
+ 3/2*al^2*gram^-1*y
+ 3/2*al^2*gram^-1*x
- 707/3*ln(x)*gram^-2*y
+ 1414/3*ln(x)*gram^-2*y^2
- 707/3*ln(x)*gram^-2*y^3
+ 707*ln(x)*gram^-2*x*y
+ 707/3*ln(x)*gram^-2*x*y^2
+ 575/18*ln(x)*gram^-1
+ 3667/18*ln(x)*gram^-1*y
+ 532/9*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 126*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 11/2*ln(x)*al*gram^-1
- 73/2*ln(x)*al*gram^-1*y
- 3/2*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 27*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- ln(x)*al^2*gram^-1
- 8*ln(x)*al^2*gram^-1*y
- 1/2*ln(x)*al^2*gram^-1*x
- 15*ln(x)^2*gram^-2
+ 74*ln(x)^2*gram^-2*y
- 103*ln(x)^2*gram^-2*y^2
+ 44*ln(x)^2*gram^-2*y^3
+ 15*ln(x)^2*gram^-2*x
- 87*ln(x)^2*gram^-2*x*y
- 44*ln(x)^2*gram^-2*x*y^2
+ 17/3*ln(x)^2*gram^-1
- 104/3*ln(x)^2*gram^-1*y
- 13/3*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 27*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 3/2*ln(x)^2*al*gram^-1
+ 15/2*ln(x)^2*al*gram^-1*y
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 9*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(x)^2*al^2*gram^-1
+ 5/2*ln(x)^2*al^2*gram^-1*y
- 148*ln(x)*ln(y)*gram^-2*x*y
- 19*ln(x)*ln(y)*gram^-1
- 18*ln(x)*ln(y)*gram^-1*y
- 20/3*ln(x)*ln(y)*gram^-1*x
+ 18*ln(x)*ln(y)*al*gram^-2*x*y
+ 3/2*ln(x)*ln(y)*al*gram^-1
+ 3*ln(x)*ln(y)*al*gram^-1*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1*y
- 5/4*ln(x)*phi1(x,y)
- 29*ln(x)*phi1(x,y)*gram^-2*y
+ 58*ln(x)*phi1(x,y)*gram^-2*y^2
- 29*ln(x)*phi1(x,y)*gram^-2*y^3
- ln(x)*phi1(x,y)*gram^-2*x*y
+ 117*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 25/6*ln(x)*phi1(x,y)*gram^-1
+ 55/2*ln(x)*phi1(x,y)*gram^-1*y
+ 17/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 10/3*ln(x)*phi1(x,y)*gram^-1*x
+ 9*ln(x)*phi1(x,y)*gram^-1*x*y
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 15/2*ln(x)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 5/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 707/3*ln(y)*gram^-2*y
- 1414/3*ln(y)*gram^-2*y^2
+ 707/3*ln(y)*gram^-2*y^3
- 707/3*ln(y)*gram^-2*x*y
- 707/3*ln(y)*gram^-2*x*y^2
+ 167/9*ln(y)*gram^-1
- 2455/18*ln(y)*gram^-1*y
- 167/9*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 84*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y
+ 42*ln(y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*al*gram^-1
+ 39/2*ln(y)*al*gram^-1*y
- 3/2*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*al^2*gram^-1
+ 4*ln(y)*al^2*gram^-1*y
- 1/2*ln(y)*al^2*gram^-1*x
- 59*ln(y)^2*gram^-2*y
+ 103*ln(y)^2*gram^-2*y^2
- 44*ln(y)^2*gram^-2*y^3
+ 59*ln(y)^2*gram^-2*x*y
+ 44*ln(y)^2*gram^-2*x*y^2
- 11/3*ln(y)^2*gram^-1
+ 92/3*ln(y)^2*gram^-1*y
+ 11/3*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
- 9/2*ln(y)^2*al*gram^-1*y
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
- 3/2*ln(y)^2*al^2*gram^-1*y
+ 1/4*ln(y)*phi1(x,y)
- 59*ln(y)*phi1(x,y)*gram^-2*y
+ 118*ln(y)*phi1(x,y)*gram^-2*y^2
- 59*ln(y)*phi1(x,y)*gram^-2*y^3
+ 59*ln(y)*phi1(x,y)*gram^-2*x*y
+ 147*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 25/6*ln(y)*phi1(x,y)*gram^-1
+ 54*ln(y)*phi1(x,y)*gram^-1*y
+ 5/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 25/6*ln(y)*phi1(x,y)*gram^-1*x
+ 13*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 15/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 5/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 15/2*omega2(x^-1,x^-1*y)*gram^-2
- 45/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 15*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 15/2*omega2(x^-1,x^-1*y)*gram^-2*x
- 33*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 35/4*omega2(x^-1,x^-1*y)*gram^-1
- 3/4*omega2(x^-1,x^-1*y)*gram^-1*y
- 7/4*omega2(x^-1,x^-1*y)*gram^-1*x
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 15/2*omega2(x^-1*y,x^-1)*gram^-2
+ 15/2*omega2(x^-1*y,x^-1)*gram^-2*y
+ 15/2*omega2(x^-1*y,x^-1)*gram^-2*x
+ 11/4*omega2(x^-1*y,x^-1)*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*gram^-1*x
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 15/2*omega2(y^-1,x*y^-1)*gram^-2
+ 45/2*omega2(y^-1,x*y^-1)*gram^-2*y
- 15*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 15/2*omega2(y^-1,x*y^-1)*gram^-2*x
- 3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 13/4*omega2(y^-1,x*y^-1)*gram^-1
- 11/4*omega2(y^-1,x*y^-1)*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 15/2*omega2(x*y^-1,y^-1)*gram^-2
+ 15/2*omega2(x*y^-1,y^-1)*gram^-2*y
+ 15/2*omega2(x*y^-1,y^-1)*gram^-2*x
+ 11/4*omega2(x*y^-1,y^-1)*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*gram^-1*x
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 15/2*omega2(x,y)*gram^-2
- 45/2*omega2(x,y)*gram^-2*y
+ 15*omega2(x,y)*gram^-2*y^2
- 15/2*omega2(x,y)*gram^-2*x
- 33*omega2(x,y)*gram^-2*x*y
- 35/4*omega2(x,y)*gram^-1
- 3/4*omega2(x,y)*gram^-1*y
- 7/4*omega2(x,y)*gram^-1*x
+ 3*omega2(x,y)*al*gram^-2*x*y
+ 1/4*omega2(x,y)*al*gram^-1
+ 1/2*omega2(x,y)*al*gram^-1*y
- 15/2*omega2(y,x)*gram^-2
+ 45/2*omega2(y,x)*gram^-2*y
- 15*omega2(y,x)*gram^-2*y^2
+ 15/2*omega2(y,x)*gram^-2*x
- 3*omega2(y,x)*gram^-2*x*y
+ 13/4*omega2(y,x)*gram^-1
- 11/4*omega2(y,x)*gram^-1*y
+ 1/4*omega2(y,x)*gram^-1*x
+ 3*omega2(y,x)*al*gram^-2*x*y
+ 1/4*omega2(y,x)*al*gram^-1
+ 1/2*omega2(y,x)*al*gram^-1*y
- 20/3*phi1(x,y)
+ 707/3*phi1(x,y)*gram^-2*y
- 1414/3*phi1(x,y)*gram^-2*y^2
+ 707/3*phi1(x,y)*gram^-2*y^3
- 707/3*phi1(x,y)*gram^-2*x*y
- 707*phi1(x,y)*gram^-2*x*y^2
+ 350/9*phi1(x,y)*gram^-1
- 1567/6*phi1(x,y)*gram^-1*y
- 241/18*phi1(x,y)*gram^-1*y^2
- 350/9*phi1(x,y)*gram^-1*x
- 391/6*phi1(x,y)*gram^-1*x*y
- 42*phi1(x,y)*al*gram^-2*y
+ 84*phi1(x,y)*al*gram^-2*y^2
- 42*phi1(x,y)*al*gram^-2*y^3
+ 42*phi1(x,y)*al*gram^-2*x*y
+ 126*phi1(x,y)*al*gram^-2*x*y^2
+ 35*phi1(x,y)*al*gram^-1*y
+ 7*phi1(x,y)*al*gram^-1*y^2
+ 7*phi1(x,y)*al*gram^-1*x*y
- 9*phi1(x,y)*al^2*gram^-2*y
+ 18*phi1(x,y)*al^2*gram^-2*y^2
- 9*phi1(x,y)*al^2*gram^-2*y^3
+ 9*phi1(x,y)*al^2*gram^-2*x*y
+ 27*phi1(x,y)*al^2*gram^-2*x*y^2
+ 15/2*phi1(x,y)*al^2*gram^-1*y
+ 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 3/2*phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 11*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 44*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 36*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 6*phi2(x^-1*y,x^-1)*gram^-3
- 40*phi2(x^-1*y,x^-1)*gram^-3*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 40*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 14*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x
+ 17*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 13*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 7*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 6*phi2(x^-1*y,x^-1)*gram^-2
- 10*phi2(x^-1*y,x^-1)*gram^-2*y
+ 26*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x
- 19*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 3*phi2(x^-1*y,x^-1)*gram^-1
+ 30*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2
+ 54*phi2(y^-1,x*y^-1)*gram^-2*y
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 30*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 54*phi2(y^-1,x*y^-1)*gram^-2*x
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 23*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 5*phi2(y^-1,x*y^-1)*gram^-1
- 7*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- phi2(x,y)
- 30*phi2(x,y)*gram^-2*y
+ 60*phi2(x,y)*gram^-2*y^2
- 30*phi2(x,y)*gram^-2*y^3
+ 30*phi2(x,y)*gram^-2*x*y
+ 90*phi2(x,y)*gram^-2*x*y^2
- 3*phi2(x,y)*gram^-1
+ 31*phi2(x,y)*gram^-1*y
+ 2*phi2(x,y)*gram^-1*y^2
+ 3*phi2(x,y)*gram^-1*x
+ 4*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_3 * (
+ 707/18*gram^-1
- 707/18*gram^-1*y
- 707/18*gram^-1*x
+ 72*z3*gram^-2*x*y
+ 6*z3*gram^-1
+ 12*z3*gram^-1*y
+ 12*z3*gram^-1*x
- 7*al*gram^-1
+ 7*al*gram^-1*y
+ 7*al*gram^-1*x
- 72*al*z3*gram^-2*x*y
- 6*al*z3*gram^-1
- 12*al*z3*gram^-1*x
- 3/2*al^2*gram^-1
+ 3/2*al^2*gram^-1*y
+ 3/2*al^2*gram^-1*x
- 707/3*ln(x)*gram^-2*y
+ 1414/3*ln(x)*gram^-2*y^2
- 707/3*ln(x)*gram^-2*y^3
+ 707*ln(x)*gram^-2*x*y
+ 707/3*ln(x)*gram^-2*x*y^2
+ 167/9*ln(x)*gram^-1
+ 1954/9*ln(x)*gram^-1*y
+ 1787/18*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 126*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
+ 3/2*ln(x)*al*gram^-1
- 87/2*ln(x)*al*gram^-1*y
- 45/2*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 27*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
+ 1/2*ln(x)*al^2*gram^-1
- 19/2*ln(x)*al^2*gram^-1*y
- 5*ln(x)*al^2*gram^-1*x
- 15*ln(x)^2*gram^-2
+ 74*ln(x)^2*gram^-2*y
- 103*ln(x)^2*gram^-2*y^2
+ 44*ln(x)^2*gram^-2*y^3
+ 15*ln(x)^2*gram^-2*x
- 87*ln(x)^2*gram^-2*x*y
- 44*ln(x)^2*gram^-2*x*y^2
+ 34/3*ln(x)^2*gram^-1
- 121/3*ln(x)^2*gram^-1*y
- 40/3*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 27*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 9*ln(x)^2*al*gram^-1*y
+ 9/2*ln(x)^2*al*gram^-1*x
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 9*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 3*ln(x)^2*al^2*gram^-1*y
+ 3/2*ln(x)^2*al^2*gram^-1*x
- 148*ln(x)*ln(y)*gram^-2*x*y
- 19*ln(x)*ln(y)*gram^-1
- 20/3*ln(x)*ln(y)*gram^-1*y
- 18*ln(x)*ln(y)*gram^-1*x
+ 18*ln(x)*ln(y)*al*gram^-2*x*y
+ 3/2*ln(x)*ln(y)*al*gram^-1
+ 3*ln(x)*ln(y)*al*gram^-1*x
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1*x
+ 23/12*ln(x)*phi1(x,y)
- 29*ln(x)*phi1(x,y)*gram^-2*y
+ 58*ln(x)*phi1(x,y)*gram^-2*y^2
- 29*ln(x)*phi1(x,y)*gram^-2*y^3
- ln(x)*phi1(x,y)*gram^-2*x*y
+ 117*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 35/6*ln(x)*phi1(x,y)*gram^-1
+ 73/2*ln(x)*phi1(x,y)*gram^-1*y
- 5/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 5/3*ln(x)*phi1(x,y)*gram^-1*x
+ 49/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1
- 12*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(x)*phi1(x,y)*al
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1
- 4*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al^2
+ 707/3*ln(y)*gram^-2*y
- 1414/3*ln(y)*gram^-2*y^2
+ 707/3*ln(y)*gram^-2*y^3
- 707/3*ln(y)*gram^-2*x*y
- 707/3*ln(y)*gram^-2*x*y^2
+ 575/18*ln(y)*gram^-1
- 1589/9*ln(y)*gram^-1*y
- 575/18*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 84*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y
+ 42*ln(y)*al*gram^-2*x*y^2
- 11/2*ln(y)*al*gram^-1
+ 81/2*ln(y)*al*gram^-1*y
+ 11/2*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
- ln(y)*al^2*gram^-1
+ 17/2*ln(y)*al^2*gram^-1*y
+ ln(y)*al^2*gram^-1*x
- 59*ln(y)^2*gram^-2*y
+ 103*ln(y)^2*gram^-2*y^2
- 44*ln(y)^2*gram^-2*y^3
+ 59*ln(y)^2*gram^-2*x*y
+ 44*ln(y)^2*gram^-2*x*y^2
- 28/3*ln(y)^2*gram^-1
+ 119/3*ln(y)^2*gram^-1*y
+ 28/3*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
+ 3/2*ln(y)^2*al*gram^-1
- 9*ln(y)^2*al*gram^-1*y
- 3/2*ln(y)^2*al*gram^-1*x
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(y)^2*al^2*gram^-1
- 3*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*x
+ 53/12*ln(y)*phi1(x,y)
- 59*ln(y)*phi1(x,y)*gram^-2*y
+ 118*ln(y)*phi1(x,y)*gram^-2*y^2
- 59*ln(y)*phi1(x,y)*gram^-2*y^3
+ 59*ln(y)*phi1(x,y)*gram^-2*x*y
+ 147*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 59/6*ln(y)*phi1(x,y)*gram^-1
+ 67*ln(y)*phi1(x,y)*gram^-1*y
- 17/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 59/6*ln(y)*phi1(x,y)*gram^-1*x
+ 61/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1
- 12*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(y)*phi1(x,y)*al
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1
- 4*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al^2
+ 15/2*omega2(x^-1,x^-1*y)*gram^-2
- 45/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 15*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 15/2*omega2(x^-1,x^-1*y)*gram^-2*x
- 33*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 47/4*omega2(x^-1,x^-1*y)*gram^-1
+ 1/4*omega2(x^-1,x^-1*y)*gram^-1*y
- 11/4*omega2(x^-1,x^-1*y)*gram^-1*x
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 15/2*omega2(x^-1*y,x^-1)*gram^-2
+ 15/2*omega2(x^-1*y,x^-1)*gram^-2*y
+ 15/2*omega2(x^-1*y,x^-1)*gram^-2*x
+ 11/4*omega2(x^-1*y,x^-1)*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*gram^-1*x
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 15/2*omega2(y^-1,x*y^-1)*gram^-2
+ 45/2*omega2(y^-1,x*y^-1)*gram^-2*y
- 15*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 15/2*omega2(y^-1,x*y^-1)*gram^-2*x
- 3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 25/4*omega2(y^-1,x*y^-1)*gram^-1
- 7/4*omega2(y^-1,x*y^-1)*gram^-1*y
- 3/4*omega2(y^-1,x*y^-1)*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 15/2*omega2(x*y^-1,y^-1)*gram^-2
+ 15/2*omega2(x*y^-1,y^-1)*gram^-2*y
+ 15/2*omega2(x*y^-1,y^-1)*gram^-2*x
+ 11/4*omega2(x*y^-1,y^-1)*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*gram^-1*x
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 15/2*omega2(x,y)*gram^-2
- 45/2*omega2(x,y)*gram^-2*y
+ 15*omega2(x,y)*gram^-2*y^2
- 15/2*omega2(x,y)*gram^-2*x
- 33*omega2(x,y)*gram^-2*x*y
- 47/4*omega2(x,y)*gram^-1
+ 1/4*omega2(x,y)*gram^-1*y
- 11/4*omega2(x,y)*gram^-1*x
+ 3*omega2(x,y)*al*gram^-2*x*y
+ 1/4*omega2(x,y)*al*gram^-1
+ 1/2*omega2(x,y)*al*gram^-1*x
- 15/2*omega2(y,x)*gram^-2
+ 45/2*omega2(y,x)*gram^-2*y
- 15*omega2(y,x)*gram^-2*y^2
+ 15/2*omega2(y,x)*gram^-2*x
- 3*omega2(y,x)*gram^-2*x*y
+ 25/4*omega2(y,x)*gram^-1
- 7/4*omega2(y,x)*gram^-1*y
- 3/4*omega2(y,x)*gram^-1*x
+ 3*omega2(y,x)*al*gram^-2*x*y
+ 1/4*omega2(y,x)*al*gram^-1
+ 1/2*omega2(y,x)*al*gram^-1*x
- 361/18*phi1(x,y)
+ 707/3*phi1(x,y)*gram^-2*y
- 1414/3*phi1(x,y)*gram^-2*y^2
+ 707/3*phi1(x,y)*gram^-2*y^3
- 707/3*phi1(x,y)*gram^-2*x*y
- 707*phi1(x,y)*gram^-2*x*y^2
+ 941/18*phi1(x,y)*gram^-1
- 904/3*phi1(x,y)*gram^-1*y
+ 241/18*phi1(x,y)*gram^-1*y^2
- 941/18*phi1(x,y)*gram^-1*x
- 1655/18*phi1(x,y)*gram^-1*x*y
- 42*phi1(x,y)*al*gram^-2*y
+ 84*phi1(x,y)*al*gram^-2*y^2
- 42*phi1(x,y)*al*gram^-2*y^3
+ 42*phi1(x,y)*al*gram^-2*x*y
+ 126*phi1(x,y)*al*gram^-2*x*y^2
- 7*phi1(x,y)*al*gram^-1
+ 56*phi1(x,y)*al*gram^-1*y
- 7*phi1(x,y)*al*gram^-1*y^2
+ 7*phi1(x,y)*al*gram^-1*x
+ 21*phi1(x,y)*al*gram^-1*x*y
+ 7*phi1(x,y)*al
- 9*phi1(x,y)*al^2*gram^-2*y
+ 18*phi1(x,y)*al^2*gram^-2*y^2
- 9*phi1(x,y)*al^2*gram^-2*y^3
+ 9*phi1(x,y)*al^2*gram^-2*x*y
+ 27*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*phi1(x,y)*al^2*gram^-1
+ 12*phi1(x,y)*al^2*gram^-1*y
- 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 3/2*phi1(x,y)*al^2*gram^-1*x
+ 9/2*phi1(x,y)*al^2*gram^-1*x*y
+ 3/2*phi1(x,y)*al^2
+ phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1*x*y
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 5*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 5*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 14*phi2(x^-1*y,x^-1)*gram^-3
- 32*phi2(x^-1*y,x^-1)*gram^-3*y
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 14*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 9*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 7*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 14*phi2(x^-1*y,x^-1)*gram^-2
- 18*phi2(x^-1*y,x^-1)*gram^-2*y
+ 26*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 7*phi2(x^-1*y,x^-1)*gram^-2*x
- 19*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 7*phi2(x^-1*y,x^-1)*gram^-1
+ 30*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2
+ 54*phi2(y^-1,x*y^-1)*gram^-2*y
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 30*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 54*phi2(y^-1,x*y^-1)*gram^-2*x
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 27*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 9*phi2(y^-1,x*y^-1)*gram^-1
- 7*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ phi2(x,y)
- 30*phi2(x,y)*gram^-2*y
+ 60*phi2(x,y)*gram^-2*y^2
- 30*phi2(x,y)*gram^-2*y^3
+ 30*phi2(x,y)*gram^-2*x*y
+ 90*phi2(x,y)*gram^-2*x*y^2
- 5*phi2(x,y)*gram^-1
+ 37*phi2(x,y)*gram^-1*y
- 2*phi2(x,y)*gram^-1*y^2
+ 5*phi2(x,y)*gram^-1*x
+ 8*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_2 * (
- 707/9*gram^-1*y
- 36*z3*gram^-2*y
+ 36*z3*gram^-2*y^2
+ 36*z3*gram^-2*x*y
- 6*z3*gram^-1
+ 18*z3*gram^-1*y
+ 6*z3*gram^-1*x
+ 14*al*gram^-1*y
+ 36*al*z3*gram^-2*y
- 36*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*x*y
- 12*al*z3*gram^-1*y
+ 3*al^2*gram^-1*y
- 707/3*ln(x)*gram^-2*y
+ 1414/3*ln(x)*gram^-2*y^2
- 707/3*ln(x)*gram^-2*y^3
+ 707/3*ln(x)*gram^-2*x*y
+ 707/3*ln(x)*gram^-2*x*y^2
- 233/9*ln(x)*gram^-1
+ 593/3*ln(x)*gram^-1*y
+ 233/9*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 42*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 31*ln(x)*al*gram^-1*y
+ 9*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 9*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 7*ln(x)*al^2*gram^-1*y
+ 44*ln(x)^2*gram^-2*y
- 88*ln(x)^2*gram^-2*y^2
+ 44*ln(x)^2*gram^-2*y^3
- 14*ln(x)^2*gram^-2*x*y
- 44*ln(x)^2*gram^-2*x*y^2
+ 17/3*ln(x)^2*gram^-1
- 31*ln(x)^2*gram^-1*y
- 2/3*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 9*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 6*ln(x)^2*al*gram^-1*y
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 3*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 2*ln(x)^2*al^2*gram^-1*y
+ 74*ln(x)*ln(y)*gram^-2*y
- 74*ln(x)*ln(y)*gram^-2*y^2
- 74*ln(x)*ln(y)*gram^-2*x*y
+ 20/3*ln(x)*ln(y)*gram^-1
- 18*ln(x)*ln(y)*gram^-1*y
- 20/3*ln(x)*ln(y)*gram^-1*x
- 9*ln(x)*ln(y)*al*gram^-2*y
+ 9*ln(x)*ln(y)*al*gram^-2*y^2
+ 9*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-1*y
- 3*ln(x)*ln(y)*al^2*gram^-2*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)
+ 15*ln(x)*phi1(x,y)*gram^-2*y
- 30*ln(x)*phi1(x,y)*gram^-2*y^2
+ 15*ln(x)*phi1(x,y)*gram^-2*y^3
- 15*ln(x)*phi1(x,y)*gram^-2*x*y
+ 73*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 5/2*ln(x)*phi1(x,y)*gram^-1
- 7/2*ln(x)*phi1(x,y)*gram^-1*y
+ 17/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 5/2*ln(x)*phi1(x,y)*gram^-1*x
+ 9*ln(x)*phi1(x,y)*gram^-1*x*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 707/3*ln(y)*gram^-2*y^2
+ 707/3*ln(y)*gram^-2*y^3
- 707/3*ln(y)*gram^-2*x*y^2
- 347/3*ln(y)*gram^-1*y
+ 42*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y^2
+ 11*ln(y)*al*gram^-1*y
+ 9*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*al^2*gram^-1*y
+ 74*ln(y)^2*gram^-2*y^2
- 44*ln(y)^2*gram^-2*y^3
+ 44*ln(y)^2*gram^-2*x*y^2
+ 27*ln(y)^2*gram^-1*y
- 9*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y^2
- 3*ln(y)^2*al*gram^-1*y
- 3*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y^2
- ln(y)^2*al^2*gram^-1*y
+ 15*ln(y)*phi1(x,y)*gram^-2*y^2
- 15*ln(y)*phi1(x,y)*gram^-2*y^3
+ 103*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 15*ln(y)*phi1(x,y)*gram^-1*y
+ 5/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 13*ln(y)*phi1(x,y)*gram^-1*x*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 9*omega2(x^-1,x^-1*y)*gram^-2*y
+ 6*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 24*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 1/2*omega2(x^-1,x^-1*y)*gram^-1
- 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 2*omega2(x^-1,x^-1*y)*gram^-1*x
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 15*omega2(x^-1*y,x^-1)*gram^-2*y
+ 5/2*omega2(x^-1*y,x^-1)*gram^-1
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 9*omega2(y^-1,x*y^-1)*gram^-2*y
- 24*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 6*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1
- 5/2*omega2(y^-1,x*y^-1)*gram^-1*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 15*omega2(x*y^-1,y^-1)*gram^-2*y
+ 5/2*omega2(x*y^-1,y^-1)*gram^-1
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 9*omega2(x,y)*gram^-2*y
+ 6*omega2(x,y)*gram^-2*y^2
- 24*omega2(x,y)*gram^-2*x*y
- 1/2*omega2(x,y)*gram^-1
- 1/2*omega2(x,y)*gram^-1*y
- 2*omega2(x,y)*gram^-1*x
- 3/2*omega2(x,y)*al*gram^-2*y
+ 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/2*omega2(x,y)*al*gram^-2*x*y
+ 1/2*omega2(x,y)*al*gram^-1*y
+ 9*omega2(y,x)*gram^-2*y
- 24*omega2(y,x)*gram^-2*y^2
+ 6*omega2(y,x)*gram^-2*x*y
+ 5/2*omega2(y,x)*gram^-1
- 5/2*omega2(y,x)*gram^-1*y
- 3/2*omega2(y,x)*al*gram^-2*y
+ 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/2*omega2(y,x)*al*gram^-2*x*y
+ 1/2*omega2(y,x)*al*gram^-1*y
- 20/3*phi1(x,y)
- 1414/3*phi1(x,y)*gram^-2*x*y^2
- 547/6*phi1(x,y)*gram^-1*y
- 241/18*phi1(x,y)*gram^-1*y^2
- 391/6*phi1(x,y)*gram^-1*x*y
+ 84*phi1(x,y)*al*gram^-2*x*y^2
+ 7*phi1(x,y)*al*gram^-1*y
+ 7*phi1(x,y)*al*gram^-1*y^2
+ 7*phi1(x,y)*al*gram^-1*x*y
+ 18*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3/2*phi1(x,y)*al^2*gram^-1*y
+ 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 3/2*phi1(x,y)*al^2*gram^-1*x*y
- 2*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 36*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 40*phi2(x^-1*y,x^-1)*gram^-3*y
+ 104*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 80*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 20*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 32*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 40*phi2(x^-1*y,x^-1)*gram^-2*y
+ 28*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 20*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 12*phi2(y^-1,x*y^-1)*gram^-2
+ 24*phi2(y^-1,x*y^-1)*gram^-2*y
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 48*phi2(y^-1,x*y^-1)*gram^-2*x
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 4*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 2*phi2(y^-1,x*y^-1)*gram^-1
- 6*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 60*phi2(x,y)*gram^-2*x*y^2
+ 10*phi2(x,y)*gram^-1*y
+ 6*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_1 * (
+ 169/18
+ 3*z3*gram^-1
- 3*z3*gram^-1*y
- 3*z3*gram^-1*x
- 10*al
- 3*al*z3*gram^-1
+ 3*al*z3*gram^-1*y
+ 3*al*z3*gram^-1*x
+ 3*al*z3
- 15/8*al^2
- 373/36*ln(x)
+ 707/36*ln(x)*gram^-1
- 707/18*ln(x)*gram^-1*y
+ 707/36*ln(x)*gram^-1*y^2
- 707/36*ln(x)*gram^-1*x
- 707/36*ln(x)*gram^-1*x*y
- 7/2*ln(x)*al*gram^-1
+ 7*ln(x)*al*gram^-1*y
- 7/2*ln(x)*al*gram^-1*y^2
+ 7/2*ln(x)*al*gram^-1*x
+ 7/2*ln(x)*al*gram^-1*x*y
+ 17/4*ln(x)*al
- 3/4*ln(x)*al^2*gram^-1
+ 3/2*ln(x)*al^2*gram^-1*y
- 3/4*ln(x)*al^2*gram^-1*y^2
+ 3/4*ln(x)*al^2*gram^-1*x
+ 3/4*ln(x)*al^2*gram^-1*x*y
+ ln(x)*al^2
+ 11/6*ln(x)^2
- 11/3*ln(x)^2*gram^-1
+ 22/3*ln(x)^2*gram^-1*y
- 11/3*ln(x)^2*gram^-1*y^2
+ 7/6*ln(x)^2*gram^-1*x
+ 11/3*ln(x)^2*gram^-1*x*y
+ 3/4*ln(x)^2*al*gram^-1
- 3/2*ln(x)^2*al*gram^-1*y
+ 3/4*ln(x)^2*al*gram^-1*y^2
- 3/4*ln(x)^2*al*gram^-1*x
- 3/4*ln(x)^2*al*gram^-1*x*y
- 3/4*ln(x)^2*al
+ 1/4*ln(x)^2*al^2*gram^-1
- 1/2*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*y^2
- 1/4*ln(x)^2*al^2*gram^-1*x
- 1/4*ln(x)^2*al^2*gram^-1*x*y
- 1/4*ln(x)^2*al^2
- 37/6*ln(x)*ln(y)*gram^-1
+ 37/6*ln(x)*ln(y)*gram^-1*y
+ 37/6*ln(x)*ln(y)*gram^-1*x
+ 3/4*ln(x)*ln(y)*al*gram^-1
- 3/4*ln(x)*ln(y)*al*gram^-1*y
- 3/4*ln(x)*ln(y)*al*gram^-1*x
+ 1/4*ln(x)*ln(y)*al^2*gram^-1
- 1/4*ln(x)*ln(y)*al^2*gram^-1*y
- 1/4*ln(x)*ln(y)*al^2*gram^-1*x
- 17/24*ln(x)*phi1(x,y)
- 5/4*ln(x)*phi1(x,y)*gram^-1
+ 5/2*ln(x)*phi1(x,y)*gram^-1*y
- 5/4*ln(x)*phi1(x,y)*gram^-1*y^2
+ 5/4*ln(x)*phi1(x,y)*gram^-1*x
- 73/12*ln(x)*phi1(x,y)*gram^-1*x*y
- 1/8*ln(x)*phi1(x,y)*y
+ 1/8*ln(x)*phi1(x,y)*x
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 167/18*ln(y)
+ 707/36*ln(y)*gram^-1*y
- 707/36*ln(y)*gram^-1*y^2
+ 707/36*ln(y)*gram^-1*x*y
- 7/2*ln(y)*al*gram^-1*y
+ 7/2*ln(y)*al*gram^-1*y^2
- 7/2*ln(y)*al*gram^-1*x*y
+ 3/4*ln(y)*al
- 3/4*ln(y)*al^2*gram^-1*y
+ 3/4*ln(y)*al^2*gram^-1*y^2
- 3/4*ln(y)*al^2*gram^-1*x*y
+ 1/4*ln(y)*al^2
- 11/6*ln(y)^2
- 37/6*ln(y)^2*gram^-1*y
+ 11/3*ln(y)^2*gram^-1*y^2
- 11/3*ln(y)^2*gram^-1*x*y
+ 3/4*ln(y)^2*al*gram^-1*y
- 3/4*ln(y)^2*al*gram^-1*y^2
+ 3/4*ln(y)^2*al*gram^-1*x*y
+ 1/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*y^2
+ 1/4*ln(y)^2*al^2*gram^-1*x*y
- 47/24*ln(y)*phi1(x,y)
- 5/4*ln(y)*phi1(x,y)*gram^-1*y
+ 5/4*ln(y)*phi1(x,y)*gram^-1*y^2
- 103/12*ln(y)*phi1(x,y)*gram^-1*x*y
+ 1/8*ln(y)*phi1(x,y)*y
- 1/8*ln(y)*phi1(x,y)*x
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/8*omega2(x^-1,x^-1*y)
- 3/4*omega2(x^-1,x^-1*y)*gram^-1
- 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 1/8*omega2(x^-1,x^-1*y)*al*gram^-1
- 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 1/8*omega2(x^-1*y,x^-1)
- 5/4*omega2(x^-1*y,x^-1)*gram^-1
+ 1/8*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 1/8*omega2(y^-1,x*y^-1)
- 3/4*omega2(y^-1,x*y^-1)*gram^-1
+ 2*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 1/8*omega2(y^-1,x*y^-1)*al*gram^-1
- 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 1/8*omega2(x*y^-1,y^-1)
- 5/4*omega2(x*y^-1,y^-1)*gram^-1
+ 1/8*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 1/8*omega2(x,y)
- 3/4*omega2(x,y)*gram^-1
- 1/2*omega2(x,y)*gram^-1*y
+ 2*omega2(x,y)*gram^-1*x
+ 1/8*omega2(x,y)*al*gram^-1
- 1/8*omega2(x,y)*al*gram^-1*y
- 1/8*omega2(x,y)*al*gram^-1*x
- 1/8*omega2(y,x)
- 3/4*omega2(y,x)*gram^-1
+ 2*omega2(y,x)*gram^-1*y
- 1/2*omega2(y,x)*gram^-1*x
+ 1/8*omega2(y,x)*al*gram^-1
- 1/8*omega2(y,x)*al*gram^-1*y
- 1/8*omega2(y,x)*al*gram^-1*x
+ 115/9*phi1(x,y)
+ 707/18*phi1(x,y)*gram^-1*x*y
- 7*phi1(x,y)*al*gram^-1*x*y
- 3/2*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*phi1(x,y)^2
- 1/2*phi1(x,y)^2*y
- 1/2*phi1(x,y)^2*x
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 5/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 10*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 15/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
- 3*phi2(x^-1*y,x^-1)*gram^-3
- 3*phi2(x^-1*y,x^-1)*gram^-3*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 5*phi2(x^-1*y,x^-1)*gram^-3*y^4
- phi2(x^-1*y,x^-1)*gram^-3*y^5
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-2
- 9*phi2(x^-1*y,x^-1)*gram^-2*y
- 7*phi2(x^-1*y,x^-1)*gram^-2*y^2
- phi2(x^-1*y,x^-1)*gram^-2*y^3
+ 3/2*phi2(x^-1*y,x^-1)*gram^-2*x
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 1/2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-1
- 2*phi2(x^-1*y,x^-1)*gram^-1*y
+ 3/2*phi2(x^-1*y,x^-1)*gram^-1*x
+ phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 2*phi2(y^-1,x*y^-1)*gram^-1
+ phi2(y^-1,x*y^-1)*gram^-1*y
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- phi2(y^-1,x*y^-1)*gram^-1*x
+ 1/2*phi2(y^-1,x*y^-1)*y^-1
- 2*phi2(x,y)
- 5*phi2(x,y)*gram^-1*x*y
+ 1/2*phi2(x,y)*y
+ 1/2*phi2(x,y)*x
)

 + a^2*Cf^2*Sigma_6 * (
+ 48*z3*gram^-1
+ 3*ln(x)*gram^-1
- 3*ln(x)*gram^-1*y
+ 3*ln(x)*gram^-1*x
- 6*ln(x)*al*gram^-1
+ 6*ln(x)*al*gram^-1*y
- 6*ln(x)*al*gram^-1*x
+ ln(x)*al^2*gram^-1
- ln(x)*al^2*gram^-1*y
+ ln(x)*al^2*gram^-1*x
+ 2*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
+ 6*ln(x)^2*gram^-1*x
+ 8*ln(x)*ln(y)*gram^-1
- 4*ln(x)*ln(y)*gram^-1*y
- 4*ln(x)*ln(y)*gram^-1*x
- ln(x)*phi1(x,y)
+ 4*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y
+ 2*ln(x)*phi1(x,y)*gram^-1*y^2
- 4*ln(x)*phi1(x,y)*gram^-1*x
- 2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 3*ln(y)*gram^-1
+ 3*ln(y)*gram^-1*y
- 3*ln(y)*gram^-1*x
- 6*ln(y)*al*gram^-1
- 6*ln(y)*al*gram^-1*y
+ 6*ln(y)*al*gram^-1*x
+ ln(y)*al^2*gram^-1
+ ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
+ 2*ln(y)^2*gram^-1
+ 6*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
+ ln(y)*phi1(x,y)
+ 2*ln(y)*phi1(x,y)*gram^-1
- 2*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
+ 2*ln(y)*phi1(x,y)*gram^-1*x*y
- 3*omega2(x^-1,x^-1*y)*gram^-1
+ omega2(x^-1,x^-1*y)*gram^-1*y
+ omega2(x^-1,x^-1*y)*gram^-1*x
- 5*omega2(x^-1*y,x^-1)*gram^-1
- omega2(x^-1*y,x^-1)*gram^-1*y
- omega2(x^-1*y,x^-1)*gram^-1*x
- 3*omega2(y^-1,x*y^-1)*gram^-1
+ omega2(y^-1,x*y^-1)*gram^-1*y
+ omega2(y^-1,x*y^-1)*gram^-1*x
- 5*omega2(x*y^-1,y^-1)*gram^-1
- omega2(x*y^-1,y^-1)*gram^-1*y
- omega2(x*y^-1,y^-1)*gram^-1*x
- 3*omega2(x,y)*gram^-1
+ omega2(x,y)*gram^-1*y
+ omega2(x,y)*gram^-1*x
- 3*omega2(y,x)*gram^-1
+ omega2(y,x)*gram^-1*y
+ omega2(y,x)*gram^-1*x
- 8*phi1(x,y)
+ 3*phi1(x,y)*gram^-1
- 3*phi1(x,y)*gram^-1*y
- 3*phi1(x,y)*gram^-1*x
- 6*phi1(x,y)*al*gram^-1
+ 6*phi1(x,y)*al*gram^-1*y
+ 6*phi1(x,y)*al*gram^-1*x
+ 2*phi1(x,y)*al
+ phi1(x,y)*al^2*gram^-1
- phi1(x,y)*al^2*gram^-1*y
- phi1(x,y)*al^2*gram^-1*x
+ 2*phi1(x,y)^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 8*phi2(x^-1*y,x^-1)*gram^-3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 8*phi2(x^-1*y,x^-1)*gram^-2
- 16*phi2(x^-1*y,x^-1)*gram^-2*y
- 8*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 4*phi2(y^-1,x*y^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 8*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_5 * (
+ 14*gram^-1*x
+ 288*z3*gram^-2
- 576*z3*gram^-2*y
+ 288*z3*gram^-2*y^2
- 288*z3*gram^-2*x
- 864*z3*gram^-2*x*y
- 264*z3*gram^-1
- 24*z3*gram^-1*y
- 72*z3*gram^-1*x
- 16*al*gram^-1*x
- 144*al*z3*gram^-2
+ 288*al*z3*gram^-2*y
- 144*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*x
+ 432*al*z3*gram^-2*x*y
+ 144*al*z3*gram^-1
+ 48*al*z3*gram^-1*x
+ 4*al^2*gram^-1*x
+ 42*ln(x)*gram^-2
- 42*ln(x)*gram^-2*y
- 42*ln(x)*gram^-2*y^2
+ 42*ln(x)*gram^-2*y^3
- 42*ln(x)*gram^-2*x
- 252*ln(x)*gram^-2*x*y
- 42*ln(x)*gram^-2*x*y^2
- 42*ln(x)*gram^-1
- 42*ln(x)*gram^-1*y
- 18*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2
+ 48*ln(x)*al*gram^-2*y
+ 48*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 48*ln(x)*al*gram^-2*x
+ 288*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 48*ln(x)*al*gram^-1
+ 48*ln(x)*al*gram^-1*y
+ 28*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2
- 12*ln(x)*al^2*gram^-2*y
- 12*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 12*ln(x)*al^2*gram^-2*x
- 72*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 12*ln(x)*al^2*gram^-1
- 12*ln(x)*al^2*gram^-1*y
- 10*ln(x)*al^2*gram^-1*x
+ 72*ln(x)^2*gram^-2
- 144*ln(x)^2*gram^-2*y
+ 72*ln(x)^2*gram^-2*y^2
- 144*ln(x)^2*gram^-2*x
- 144*ln(x)^2*gram^-2*x*y
- 72*ln(x)^2*gram^-1
- 8*ln(x)^2*gram^-1*x
+ 12*ln(x)^2*al*gram^-2
- 12*ln(x)^2*al*gram^-2*y
- 12*ln(x)^2*al*gram^-2*y^2
+ 12*ln(x)^2*al*gram^-2*y^3
- 12*ln(x)^2*al*gram^-2*x
- 72*ln(x)^2*al*gram^-2*x*y
- 12*ln(x)^2*al*gram^-2*x*y^2
- 12*ln(x)^2*al*gram^-1
- 12*ln(x)^2*al*gram^-1*y
- 8*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2
+ 6*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x
+ 36*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 6*ln(x)^2*al^2*gram^-1
+ 6*ln(x)^2*al^2*gram^-1*y
+ 4*ln(x)^2*al^2*gram^-1*x
- 72*ln(x)*ln(y)*gram^-2
+ 144*ln(x)*ln(y)*gram^-2*y
- 72*ln(x)*ln(y)*gram^-2*y^2
+ 72*ln(x)*ln(y)*gram^-2*x
+ 216*ln(x)*ln(y)*gram^-2*x*y
+ 64*ln(x)*ln(y)*gram^-1
+ 8*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
+ 12*ln(x)*ln(y)*al*gram^-2
- 24*ln(x)*ln(y)*al*gram^-2*y
+ 12*ln(x)*ln(y)*al*gram^-2*y^2
- 12*ln(x)*ln(y)*al*gram^-2*x
- 36*ln(x)*ln(y)*al*gram^-2*x*y
- 11*ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
- 6*ln(x)*ln(y)*al^2*gram^-2
+ 12*ln(x)*ln(y)*al^2*gram^-2*y
- 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x
+ 18*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 6*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 5*ln(x)*phi1(x,y)
- 36*ln(x)*phi1(x,y)*gram^-2
+ 36*ln(x)*phi1(x,y)*gram^-2*y
+ 36*ln(x)*phi1(x,y)*gram^-2*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*x
+ 216*ln(x)*phi1(x,y)*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 30*ln(x)*phi1(x,y)*gram^-1
+ 48*ln(x)*phi1(x,y)*gram^-1*y
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
+ 38*ln(x)*phi1(x,y)*gram^-1*x
+ 6*ln(x)*phi1(x,y)*gram^-1*x*y
- 24*ln(x)*phi1(x,y)*al*gram^-2*y
+ 48*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 24*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al*gram^-1
+ 26*ln(x)*phi1(x,y)*al*gram^-1*y
- ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 5*ln(x)*phi1(x,y)*al*gram^-1*x
+ 5*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ ln(x)*phi1(x,y)*al
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1
- 14*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
- 42*ln(y)*gram^-2*y
+ 84*ln(y)*gram^-2*y^2
- 42*ln(y)*gram^-2*y^3
+ 126*ln(y)*gram^-2*x*y
+ 42*ln(y)*gram^-2*x*y^2
+ 5*ln(y)*gram^-1
+ 37*ln(y)*gram^-1*y
+ 9*ln(y)*gram^-1*x
+ 48*ln(y)*al*gram^-2*y
- 96*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 144*ln(y)*al*gram^-2*x*y
- 48*ln(y)*al*gram^-2*x*y^2
- 4*ln(y)*al*gram^-1
- 44*ln(y)*al*gram^-1*y
- 8*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 36*ln(y)*al^2*gram^-2*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ 12*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
- 72*ln(y)^2*gram^-2*x*y
- 4*ln(y)^2*gram^-1
- 8*ln(y)^2*gram^-1*y
- 12*ln(y)^2*al*gram^-2*y
+ 24*ln(y)^2*al*gram^-2*y^2
- 12*ln(y)^2*al*gram^-2*y^3
+ 36*ln(y)^2*al*gram^-2*x*y
+ 12*ln(y)^2*al*gram^-2*x*y^2
+ ln(y)^2*al*gram^-1
+ 11*ln(y)^2*al*gram^-1*y
+ ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 18*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 6*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)^2*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)
+ 36*ln(y)*phi1(x,y)*gram^-2*y
- 72*ln(y)*phi1(x,y)*gram^-2*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*y^3
- 108*ln(y)*phi1(x,y)*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 42*ln(y)*phi1(x,y)*gram^-1*y
+ 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 12*ln(y)*phi1(x,y)*gram^-1*x
- 6*ln(y)*phi1(x,y)*gram^-1*x*y
- 24*ln(y)*phi1(x,y)*al*gram^-2*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 24*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 48*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al*gram^-1
+ 26*ln(y)*phi1(x,y)*al*gram^-1*y
- ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 5*ln(y)*phi1(x,y)*al*gram^-1*x
+ 5*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ ln(y)*phi1(x,y)*al
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1
- 14*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
- 42*omega2(x^-1,x^-1*y)*gram^-2
+ 84*omega2(x^-1,x^-1*y)*gram^-2*y
- 42*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 78*omega2(x^-1,x^-1*y)*gram^-2*x
+ 54*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 37*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
+ 3*omega2(x^-1,x^-1*y)*gram^-1*x
- 18*omega2(x^-1*y,x^-1)*gram^-2
+ 36*omega2(x^-1*y,x^-1)*gram^-2*y
- 18*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 18*omega2(x^-1*y,x^-1)*gram^-2*x
+ 54*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 11*omega2(x^-1*y,x^-1)*gram^-1
+ omega2(x^-1*y,x^-1)*gram^-1*y
+ 5*omega2(x^-1*y,x^-1)*gram^-1*x
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*x
- 36*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-1
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 30*omega2(y^-1,x*y^-1)*gram^-2
- 60*omega2(y^-1,x*y^-1)*gram^-2*y
+ 30*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 66*omega2(y^-1,x*y^-1)*gram^-2*x
- 18*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 27*omega2(y^-1,x*y^-1)*gram^-1
+ 3*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
- 18*omega2(x*y^-1,y^-1)*gram^-2
+ 36*omega2(x*y^-1,y^-1)*gram^-2*y
- 18*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 18*omega2(x*y^-1,y^-1)*gram^-2*x
+ 54*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 11*omega2(x*y^-1,y^-1)*gram^-1
+ omega2(x*y^-1,y^-1)*gram^-1*y
+ 5*omega2(x*y^-1,y^-1)*gram^-1*x
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*x
- 36*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-1
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 42*omega2(x,y)*gram^-2
+ 84*omega2(x,y)*gram^-2*y
- 42*omega2(x,y)*gram^-2*y^2
+ 78*omega2(x,y)*gram^-2*x
+ 54*omega2(x,y)*gram^-2*x*y
+ 37*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
+ 3*omega2(x,y)*gram^-1*x
+ 30*omega2(y,x)*gram^-2
- 60*omega2(y,x)*gram^-2*y
+ 30*omega2(y,x)*gram^-2*y^2
- 66*omega2(y,x)*gram^-2*x
- 18*omega2(y,x)*gram^-2*x*y
- 27*omega2(y,x)*gram^-1
+ 3*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
+ 14*phi1(x,y)
- 84*phi1(x,y)*gram^-2*y
+ 168*phi1(x,y)*gram^-2*y^2
- 84*phi1(x,y)*gram^-2*y^3
+ 168*phi1(x,y)*gram^-2*x*y
+ 168*phi1(x,y)*gram^-2*x*y^2
- 2*phi1(x,y)*gram^-1
+ 88*phi1(x,y)*gram^-1*y
- 2*phi1(x,y)*gram^-1*y^2
+ 112*phi1(x,y)*gram^-1*x
+ 16*phi1(x,y)*gram^-1*x*y
+ 96*phi1(x,y)*al*gram^-2*y
- 192*phi1(x,y)*al*gram^-2*y^2
+ 96*phi1(x,y)*al*gram^-2*y^3
- 192*phi1(x,y)*al*gram^-2*x*y
- 192*phi1(x,y)*al*gram^-2*x*y^2
+ 4*phi1(x,y)*al*gram^-1
- 104*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*y^2
- 32*phi1(x,y)*al*gram^-1*x
- 20*phi1(x,y)*al*gram^-1*x*y
- 5*phi1(x,y)*al
- 24*phi1(x,y)*al^2*gram^-2*y
+ 48*phi1(x,y)*al^2*gram^-2*y^2
- 24*phi1(x,y)*al^2*gram^-2*y^3
+ 48*phi1(x,y)*al^2*gram^-2*x*y
+ 48*phi1(x,y)*al^2*gram^-2*x*y^2
- 2*phi1(x,y)*al^2*gram^-1
+ 28*phi1(x,y)*al^2*gram^-1*y
- 2*phi1(x,y)*al^2*gram^-1*y^2
+ 6*phi1(x,y)*al^2*gram^-1*x
+ 6*phi1(x,y)*al^2*gram^-1*x*y
+ 2*phi1(x,y)*al^2
- 4*phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1
- 8*phi1(x,y)^2*gram^-1*y
+ 4*phi1(x,y)^2*gram^-1*y^2
- 4*phi1(x,y)^2*gram^-1*x
- 12*phi1(x,y)^2*gram^-1*x*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 64*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 56*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 16*phi2(x^-1*y,x^-1)*gram^-3
- 16*phi2(x^-1*y,x^-1)*gram^-3*y
+ 48*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 32*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x
- 24*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 16*phi2(x^-1*y,x^-1)*gram^-2
+ 96*phi2(x^-1*y,x^-1)*gram^-2*y
- 32*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-2*x
+ 16*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 16*phi2(x^-1*y,x^-1)*gram^-1
- 144*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 288*phi2(y^-1,x*y^-1)*gram^-2
- 144*phi2(y^-1,x*y^-1)*gram^-2*y
+ 288*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 288*phi2(y^-1,x*y^-1)*gram^-2*x
+ 144*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 32*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 4*phi2(x,y)
- 48*phi2(x,y)*gram^-2*y
+ 96*phi2(x,y)*gram^-2*y^2
- 48*phi2(x,y)*gram^-2*y^3
+ 96*phi2(x,y)*gram^-2*x*y
+ 96*phi2(x,y)*gram^-2*x*y^2
- 4*phi2(x,y)*gram^-1
+ 56*phi2(x,y)*gram^-1*y
- 4*phi2(x,y)*gram^-1*y^2
+ 12*phi2(x,y)*gram^-1*x
+ 12*phi2(x,y)*gram^-1*x*y
+ 48*phi2(x,y)*al*gram^-2*y
- 96*phi2(x,y)*al*gram^-2*y^2
+ 48*phi2(x,y)*al*gram^-2*y^3
- 96*phi2(x,y)*al*gram^-2*x*y
- 96*phi2(x,y)*al*gram^-2*x*y^2
+ 4*phi2(x,y)*al*gram^-1
- 56*phi2(x,y)*al*gram^-1*y
+ 4*phi2(x,y)*al*gram^-1*y^2
- 12*phi2(x,y)*al*gram^-1*x
- 12*phi2(x,y)*al*gram^-1*x*y
- 4*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_4 * (
- 7*gram^-1
+ 7*gram^-1*y
+ 7*gram^-1*x
- 576*z3*gram^-2*x*y
- 72*z3*gram^-1
- 72*z3*gram^-1*y
- 24*z3*gram^-1*x
+ 8*al*gram^-1
- 8*al*gram^-1*y
- 8*al*gram^-1*x
+ 288*al*z3*gram^-2*x*y
+ 24*al*z3*gram^-1
+ 48*al*z3*gram^-1*y
- 2*al^2*gram^-1
+ 2*al^2*gram^-1*y
+ 2*al^2*gram^-1*x
+ 42*ln(x)*gram^-2*y
- 84*ln(x)*gram^-2*y^2
+ 42*ln(x)*gram^-2*y^3
- 126*ln(x)*gram^-2*x*y
- 42*ln(x)*gram^-2*x*y^2
- 7*ln(x)*gram^-1
- 35*ln(x)*gram^-1*y
- 10*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 144*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 6*ln(x)*al*gram^-1
+ 42*ln(x)*al*gram^-1*y
+ 10*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 36*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- ln(x)*al^2*gram^-1
- 11*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*x
+ 36*ln(x)^2*gram^-2
- 72*ln(x)^2*gram^-2*y
+ 36*ln(x)^2*gram^-2*y^2
- 36*ln(x)^2*gram^-2*x
- 108*ln(x)^2*gram^-2*x*y
- 34*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
- 6*ln(x)^2*gram^-1*x
+ 12*ln(x)^2*al*gram^-2*y
- 24*ln(x)^2*al*gram^-2*y^2
+ 12*ln(x)^2*al*gram^-2*y^3
- 36*ln(x)^2*al*gram^-2*x*y
- 12*ln(x)^2*al*gram^-2*x*y^2
- ln(x)^2*al*gram^-1
- 11*ln(x)^2*al*gram^-1*y
- 3*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ ln(x)^2*al^2*gram^-1
+ 5*ln(x)^2*al^2*gram^-1*y
+ 144*ln(x)*ln(y)*gram^-2*x*y
+ 24*ln(x)*ln(y)*gram^-1
+ 12*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
- 24*ln(x)*ln(y)*al*gram^-2*x*y
- 5*ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
+ 3*ln(x)*phi1(x,y)
- 36*ln(x)*phi1(x,y)*gram^-2*y
+ 72*ln(x)*phi1(x,y)*gram^-2*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*y^3
+ 108*ln(x)*phi1(x,y)*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 42*ln(x)*phi1(x,y)*gram^-1*y
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
+ 18*ln(x)*phi1(x,y)*gram^-1*x
+ 6*ln(x)*phi1(x,y)*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al*gram^-2*y
+ 24*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al*gram^-1
+ 12*ln(x)*phi1(x,y)*al*gram^-1*y
+ ln(x)*phi1(x,y)*al*gram^-1*y^2
+ ln(x)*phi1(x,y)*al*gram^-1*x
+ 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 5*ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 42*ln(y)*gram^-2*y
+ 84*ln(y)*gram^-2*y^2
- 42*ln(y)*gram^-2*y^3
+ 42*ln(y)*gram^-2*x*y
+ 42*ln(y)*gram^-2*x*y^2
- 5*ln(y)*gram^-1
+ 26*ln(y)*gram^-1*y
+ 5*ln(y)*gram^-1*x
+ 48*ln(y)*al*gram^-2*y
- 96*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y
- 48*ln(y)*al*gram^-2*x*y^2
+ 2*ln(y)*al*gram^-1
- 26*ln(y)*al*gram^-1*y
- 2*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ ln(y)*al^2*gram^-1
+ 5*ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
+ 36*ln(y)^2*gram^-2*y
- 36*ln(y)^2*gram^-2*y^2
- 36*ln(y)^2*gram^-2*x*y
- 2*ln(y)^2*gram^-1
- 10*ln(y)^2*gram^-1*y
+ 2*ln(y)^2*gram^-1*x
- 12*ln(y)^2*al*gram^-2*y
+ 24*ln(y)^2*al*gram^-2*y^2
- 12*ln(y)^2*al*gram^-2*y^3
+ 12*ln(y)^2*al*gram^-2*x*y
+ 12*ln(y)^2*al*gram^-2*x*y^2
+ 6*ln(y)^2*al*gram^-1*y
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 3*ln(y)^2*al^2*gram^-1*y
- ln(y)*phi1(x,y)
+ 36*ln(y)*phi1(x,y)*gram^-2*y
- 72*ln(y)*phi1(x,y)*gram^-2*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 2*ln(y)*phi1(x,y)*gram^-1
- 26*ln(y)*phi1(x,y)*gram^-1*y
+ 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
- 6*ln(y)*phi1(x,y)*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al*gram^-2*y
+ 24*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 36*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al*gram^-1
+ 12*ln(y)*phi1(x,y)*al*gram^-1*y
+ ln(y)*phi1(x,y)*al*gram^-1*y^2
+ ln(y)*phi1(x,y)*al*gram^-1*x
+ 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 5*ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 18*omega2(x^-1,x^-1*y)*gram^-2
+ 54*omega2(x^-1,x^-1*y)*gram^-2*y
- 36*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 18*omega2(x^-1,x^-1*y)*gram^-2*x
+ 48*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 16*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
+ 3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 18*omega2(x^-1*y,x^-1)*gram^-2
- 18*omega2(x^-1*y,x^-1)*gram^-2*y
- 18*omega2(x^-1*y,x^-1)*gram^-2*x
+ 36*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 2*omega2(x^-1*y,x^-1)*gram^-1
+ 5*omega2(x^-1*y,x^-1)*gram^-1*y
+ omega2(x^-1*y,x^-1)*gram^-1*x
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 2*omega2(x^-1*y,x^-1)*al*gram^-1
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 18*omega2(y^-1,x*y^-1)*gram^-2
- 54*omega2(y^-1,x*y^-1)*gram^-2*y
+ 36*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 18*omega2(y^-1,x*y^-1)*gram^-2*x
- 24*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 12*omega2(y^-1,x*y^-1)*gram^-1
+ 3*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
+ 18*omega2(x*y^-1,y^-1)*gram^-2
- 18*omega2(x*y^-1,y^-1)*gram^-2*y
- 18*omega2(x*y^-1,y^-1)*gram^-2*x
+ 36*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 2*omega2(x*y^-1,y^-1)*gram^-1
+ 5*omega2(x*y^-1,y^-1)*gram^-1*y
+ omega2(x*y^-1,y^-1)*gram^-1*x
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 2*omega2(x*y^-1,y^-1)*al*gram^-1
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 18*omega2(x,y)*gram^-2
+ 54*omega2(x,y)*gram^-2*y
- 36*omega2(x,y)*gram^-2*y^2
+ 18*omega2(x,y)*gram^-2*x
+ 48*omega2(x,y)*gram^-2*x*y
+ 16*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
+ 3*omega2(x,y)*gram^-1*x
+ 18*omega2(y,x)*gram^-2
- 54*omega2(y,x)*gram^-2*y
+ 36*omega2(y,x)*gram^-2*y^2
- 18*omega2(y,x)*gram^-2*x
- 24*omega2(y,x)*gram^-2*x*y
- 12*omega2(y,x)*gram^-1
+ 3*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
+ 12*phi1(x,y)
- 42*phi1(x,y)*gram^-2*y
+ 84*phi1(x,y)*gram^-2*y^2
- 42*phi1(x,y)*gram^-2*y^3
+ 42*phi1(x,y)*gram^-2*x*y
+ 126*phi1(x,y)*gram^-2*x*y^2
- 53*phi1(x,y)*gram^-1
+ 93*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*y^2
+ 53*phi1(x,y)*gram^-1*x
+ 12*phi1(x,y)*gram^-1*x*y
+ 48*phi1(x,y)*al*gram^-2*y
- 96*phi1(x,y)*al*gram^-2*y^2
+ 48*phi1(x,y)*al*gram^-2*y^3
- 48*phi1(x,y)*al*gram^-2*x*y
- 144*phi1(x,y)*al*gram^-2*x*y^2
+ 10*phi1(x,y)*al*gram^-1
- 54*phi1(x,y)*al*gram^-1*y
- 4*phi1(x,y)*al*gram^-1*y^2
- 10*phi1(x,y)*al*gram^-1*x
- 12*phi1(x,y)*al*gram^-1*x*y
- phi1(x,y)*al
- 12*phi1(x,y)*al^2*gram^-2*y
+ 24*phi1(x,y)*al^2*gram^-2*y^2
- 12*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
+ 10*phi1(x,y)*al^2*gram^-1*y
+ 2*phi1(x,y)*al^2*gram^-1*y^2
+ 2*phi1(x,y)*al^2*gram^-1*x*y
- 2*phi1(x,y)^2
- 8*phi1(x,y)^2*gram^-1*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 28*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 80*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 44*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 28*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 8*phi2(x^-1*y,x^-1)*gram^-3
+ 80*phi2(x^-1*y,x^-1)*gram^-3*y
+ 48*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 80*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 56*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 4*phi2(x^-1*y,x^-1)*gram^-3*x
- 36*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 28*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 8*phi2(x^-1*y,x^-1)*gram^-2
+ 24*phi2(x^-1*y,x^-1)*gram^-2*y
- 56*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-2*x
+ 28*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 4*phi2(x^-1*y,x^-1)*gram^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 144*phi2(y^-1,x*y^-1)*gram^-2
- 72*phi2(y^-1,x*y^-1)*gram^-2*y
+ 72*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 216*phi2(y^-1,x*y^-1)*gram^-2*x
+ 60*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 12*phi2(y^-1,x*y^-1)*gram^-1
+ 20*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 24*phi2(x,y)*gram^-2*y
+ 48*phi2(x,y)*gram^-2*y^2
- 24*phi2(x,y)*gram^-2*y^3
+ 24*phi2(x,y)*gram^-2*x*y
+ 72*phi2(x,y)*gram^-2*x*y^2
+ 20*phi2(x,y)*gram^-1*y
+ 4*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x*y
+ 24*phi2(x,y)*al*gram^-2*y
- 48*phi2(x,y)*al*gram^-2*y^2
+ 24*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*x*y
- 72*phi2(x,y)*al*gram^-2*x*y^2
- 20*phi2(x,y)*al*gram^-1*y
- 4*phi2(x,y)*al*gram^-1*y^2
- 4*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_3 * (
- 7*gram^-1
+ 7*gram^-1*y
+ 7*gram^-1*x
- 576*z3*gram^-2*x*y
- 72*z3*gram^-1
- 24*z3*gram^-1*y
- 72*z3*gram^-1*x
+ 8*al*gram^-1
- 8*al*gram^-1*y
- 8*al*gram^-1*x
+ 288*al*z3*gram^-2*x*y
+ 24*al*z3*gram^-1
+ 48*al*z3*gram^-1*x
- 2*al^2*gram^-1
+ 2*al^2*gram^-1*y
+ 2*al^2*gram^-1*x
+ 42*ln(x)*gram^-2*y
- 84*ln(x)*gram^-2*y^2
+ 42*ln(x)*gram^-2*y^3
- 126*ln(x)*gram^-2*x*y
- 42*ln(x)*gram^-2*x*y^2
- 5*ln(x)*gram^-1
- 37*ln(x)*gram^-1*y
- 16*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 144*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 2*ln(x)*al*gram^-1
+ 46*ln(x)*al*gram^-1*y
+ 22*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 36*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
+ ln(x)*al^2*gram^-1
- 13*ln(x)*al^2*gram^-1*y
- 7*ln(x)*al^2*gram^-1*x
+ 36*ln(x)^2*gram^-2
- 72*ln(x)^2*gram^-2*y
+ 36*ln(x)^2*gram^-2*y^2
- 36*ln(x)^2*gram^-2*x
- 108*ln(x)^2*gram^-2*x*y
- 38*ln(x)^2*gram^-1
+ 2*ln(x)^2*gram^-1*y
- 10*ln(x)^2*gram^-1*x
+ 12*ln(x)^2*al*gram^-2*y
- 24*ln(x)^2*al*gram^-2*y^2
+ 12*ln(x)^2*al*gram^-2*y^3
- 36*ln(x)^2*al*gram^-2*x*y
- 12*ln(x)^2*al*gram^-2*x*y^2
- 12*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 6*ln(x)^2*al^2*gram^-1*y
+ 3*ln(x)^2*al^2*gram^-1*x
+ 144*ln(x)*ln(y)*gram^-2*x*y
+ 24*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*ln(y)*gram^-1*y
+ 12*ln(x)*ln(y)*gram^-1*x
- 24*ln(x)*ln(y)*al*gram^-2*x*y
- 5*ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 5*ln(x)*phi1(x,y)
- 36*ln(x)*phi1(x,y)*gram^-2*y
+ 72*ln(x)*phi1(x,y)*gram^-2*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*y^3
+ 108*ln(x)*phi1(x,y)*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 4*ln(x)*phi1(x,y)*gram^-1
+ 46*ln(x)*phi1(x,y)*gram^-1*y
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
+ 22*ln(x)*phi1(x,y)*gram^-1*x
+ 6*ln(x)*phi1(x,y)*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al*gram^-2*y
+ 24*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 2*ln(x)*phi1(x,y)*al*gram^-1
+ 15*ln(x)*phi1(x,y)*al*gram^-1*y
- ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 2*ln(x)*phi1(x,y)*al*gram^-1*x
+ 5*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ ln(x)*phi1(x,y)*al
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1
- 8*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
- 42*ln(y)*gram^-2*y
+ 84*ln(y)*gram^-2*y^2
- 42*ln(y)*gram^-2*y^3
+ 42*ln(y)*gram^-2*x*y
+ 42*ln(y)*gram^-2*x*y^2
- 7*ln(y)*gram^-1
+ 32*ln(y)*gram^-1*y
+ 7*ln(y)*gram^-1*x
+ 48*ln(y)*al*gram^-2*y
- 96*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y
- 48*ln(y)*al*gram^-2*x*y^2
+ 6*ln(y)*al*gram^-1
- 38*ln(y)*al*gram^-1*y
- 6*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
- ln(y)*al^2*gram^-1
+ 11*ln(y)*al^2*gram^-1*y
+ ln(y)*al^2*gram^-1*x
+ 36*ln(y)^2*gram^-2*y
- 36*ln(y)^2*gram^-2*y^2
- 36*ln(y)^2*gram^-2*x*y
+ 2*ln(y)^2*gram^-1
- 6*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
- 12*ln(y)^2*al*gram^-2*y
+ 24*ln(y)^2*al*gram^-2*y^2
- 12*ln(y)^2*al*gram^-2*y^3
+ 12*ln(y)^2*al*gram^-2*x*y
+ 12*ln(y)^2*al*gram^-2*x*y^2
- ln(y)^2*al*gram^-1
+ 9*ln(y)^2*al*gram^-1*y
+ ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
+ ln(y)^2*al^2*gram^-1
- 6*ln(y)^2*al^2*gram^-1*y
- ln(y)^2*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)
+ 36*ln(y)*phi1(x,y)*gram^-2*y
- 72*ln(y)*phi1(x,y)*gram^-2*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*gram^-1
- 30*ln(y)*phi1(x,y)*gram^-1*y
+ 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*gram^-1*x
- 6*ln(y)*phi1(x,y)*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al*gram^-2*y
+ 24*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 36*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 2*ln(y)*phi1(x,y)*al*gram^-1
+ 15*ln(y)*phi1(x,y)*al*gram^-1*y
- ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 2*ln(y)*phi1(x,y)*al*gram^-1*x
+ 5*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ ln(y)*phi1(x,y)*al
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1
- 8*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
- 18*omega2(x^-1,x^-1*y)*gram^-2
+ 54*omega2(x^-1,x^-1*y)*gram^-2*y
- 36*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 18*omega2(x^-1,x^-1*y)*gram^-2*x
+ 48*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 24*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
+ 3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 18*omega2(x^-1*y,x^-1)*gram^-2
- 18*omega2(x^-1*y,x^-1)*gram^-2*y
- 18*omega2(x^-1*y,x^-1)*gram^-2*x
+ 36*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 2*omega2(x^-1*y,x^-1)*gram^-1
+ omega2(x^-1*y,x^-1)*gram^-1*y
+ 5*omega2(x^-1*y,x^-1)*gram^-1*x
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 2*omega2(x^-1*y,x^-1)*al*gram^-1
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 18*omega2(y^-1,x*y^-1)*gram^-2
- 54*omega2(y^-1,x*y^-1)*gram^-2*y
+ 36*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 18*omega2(y^-1,x*y^-1)*gram^-2*x
- 24*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 20*omega2(y^-1,x*y^-1)*gram^-1
+ 3*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
+ 18*omega2(x*y^-1,y^-1)*gram^-2
- 18*omega2(x*y^-1,y^-1)*gram^-2*y
- 18*omega2(x*y^-1,y^-1)*gram^-2*x
+ 36*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 2*omega2(x*y^-1,y^-1)*gram^-1
+ omega2(x*y^-1,y^-1)*gram^-1*y
+ 5*omega2(x*y^-1,y^-1)*gram^-1*x
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 2*omega2(x*y^-1,y^-1)*al*gram^-1
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 18*omega2(x,y)*gram^-2
+ 54*omega2(x,y)*gram^-2*y
- 36*omega2(x,y)*gram^-2*y^2
+ 18*omega2(x,y)*gram^-2*x
+ 48*omega2(x,y)*gram^-2*x*y
+ 24*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
+ 3*omega2(x,y)*gram^-1*x
+ 18*omega2(y,x)*gram^-2
- 54*omega2(y,x)*gram^-2*y
+ 36*omega2(y,x)*gram^-2*y^2
- 18*omega2(y,x)*gram^-2*x
- 24*omega2(y,x)*gram^-2*x*y
- 20*omega2(y,x)*gram^-1
+ 3*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
+ 14*phi1(x,y)
- 42*phi1(x,y)*gram^-2*y
+ 84*phi1(x,y)*gram^-2*y^2
- 42*phi1(x,y)*gram^-2*y^3
+ 42*phi1(x,y)*gram^-2*x*y
+ 126*phi1(x,y)*gram^-2*x*y^2
- 55*phi1(x,y)*gram^-1
+ 99*phi1(x,y)*gram^-1*y
- 2*phi1(x,y)*gram^-1*y^2
+ 55*phi1(x,y)*gram^-1*x
+ 16*phi1(x,y)*gram^-1*x*y
+ 48*phi1(x,y)*al*gram^-2*y
- 96*phi1(x,y)*al*gram^-2*y^2
+ 48*phi1(x,y)*al*gram^-2*y^3
- 48*phi1(x,y)*al*gram^-2*x*y
- 144*phi1(x,y)*al*gram^-2*x*y^2
+ 14*phi1(x,y)*al*gram^-1
- 66*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*y^2
- 14*phi1(x,y)*al*gram^-1*x
- 20*phi1(x,y)*al*gram^-1*x*y
- 5*phi1(x,y)*al
- 12*phi1(x,y)*al^2*gram^-2*y
+ 24*phi1(x,y)*al^2*gram^-2*y^2
- 12*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
- 2*phi1(x,y)*al^2*gram^-1
+ 16*phi1(x,y)*al^2*gram^-1*y
- 2*phi1(x,y)*al^2*gram^-1*y^2
+ 2*phi1(x,y)*al^2*gram^-1*x
+ 6*phi1(x,y)*al^2*gram^-1*x*y
+ 2*phi1(x,y)*al^2
- 2*phi1(x,y)^2
- 8*phi1(x,y)^2*gram^-1*x*y
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 64*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 24*phi2(x^-1*y,x^-1)*gram^-3
+ 80*phi2(x^-1*y,x^-1)*gram^-3*y
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 80*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 40*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 12*phi2(x^-1*y,x^-1)*gram^-3*x
- 28*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 24*phi2(x^-1*y,x^-1)*gram^-2
+ 56*phi2(x^-1*y,x^-1)*gram^-2*y
- 40*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 12*phi2(x^-1*y,x^-1)*gram^-2*x
+ 20*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 12*phi2(x^-1*y,x^-1)*gram^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 144*phi2(y^-1,x*y^-1)*gram^-2
- 72*phi2(y^-1,x*y^-1)*gram^-2*y
+ 72*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 216*phi2(y^-1,x*y^-1)*gram^-2*x
+ 68*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1
+ 28*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 4*phi2(x,y)
- 24*phi2(x,y)*gram^-2*y
+ 48*phi2(x,y)*gram^-2*y^2
- 24*phi2(x,y)*gram^-2*y^3
+ 24*phi2(x,y)*gram^-2*x*y
+ 72*phi2(x,y)*gram^-2*x*y^2
- 4*phi2(x,y)*gram^-1
+ 32*phi2(x,y)*gram^-1*y
- 4*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x
+ 12*phi2(x,y)*gram^-1*x*y
+ 24*phi2(x,y)*al*gram^-2*y
- 48*phi2(x,y)*al*gram^-2*y^2
+ 24*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*x*y
- 72*phi2(x,y)*al*gram^-2*x*y^2
+ 4*phi2(x,y)*al*gram^-1
- 32*phi2(x,y)*al*gram^-1*y
+ 4*phi2(x,y)*al*gram^-1*y^2
- 4*phi2(x,y)*al*gram^-1*x
- 12*phi2(x,y)*al*gram^-1*x*y
- 4*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_2 * (
+ 14*gram^-1*y
+ 288*z3*gram^-2*y
- 288*z3*gram^-2*y^2
- 288*z3*gram^-2*x*y
+ 24*z3*gram^-1
- 72*z3*gram^-1*y
- 24*z3*gram^-1*x
- 16*al*gram^-1*y
- 144*al*z3*gram^-2*y
+ 144*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*x*y
+ 48*al*z3*gram^-1*y
+ 4*al^2*gram^-1*y
+ 42*ln(x)*gram^-2*y
- 84*ln(x)*gram^-2*y^2
+ 42*ln(x)*gram^-2*y^3
- 42*ln(x)*gram^-2*x*y
- 42*ln(x)*gram^-2*x*y^2
+ 5*ln(x)*gram^-1
- 33*ln(x)*gram^-1*y
- 5*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 48*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
- 4*ln(x)*al*gram^-1
+ 40*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 12*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 10*ln(x)*al^2*gram^-1*y
- 72*ln(x)^2*gram^-2*x*y
- 4*ln(x)^2*gram^-1
- 8*ln(x)^2*gram^-1*x
+ 12*ln(x)^2*al*gram^-2*y
- 24*ln(x)^2*al*gram^-2*y^2
+ 12*ln(x)^2*al*gram^-2*y^3
- 12*ln(x)^2*al*gram^-2*x*y
- 12*ln(x)^2*al*gram^-2*x*y^2
+ ln(x)^2*al*gram^-1
- 11*ln(x)^2*al*gram^-1*y
- ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 4*ln(x)^2*al^2*gram^-1*y
- 72*ln(x)*ln(y)*gram^-2*y
+ 72*ln(x)*ln(y)*gram^-2*y^2
+ 72*ln(x)*ln(y)*gram^-2*x*y
- 8*ln(x)*ln(y)*gram^-1
+ 8*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
+ 12*ln(x)*ln(y)*al*gram^-2*y
- 12*ln(x)*ln(y)*al*gram^-2*y^2
- 12*ln(x)*ln(y)*al*gram^-2*x*y
+ ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
- 6*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
+ 3*ln(x)*phi1(x,y)
- 36*ln(x)*phi1(x,y)*gram^-2*y
+ 72*ln(x)*phi1(x,y)*gram^-2*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 6*ln(x)*phi1(x,y)*gram^-1
+ 36*ln(x)*phi1(x,y)*gram^-1*y
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
+ 6*ln(x)*phi1(x,y)*gram^-1*x
+ 6*ln(x)*phi1(x,y)*gram^-1*x*y
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al*gram^-1*y
+ ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 42*ln(y)*gram^-2*y^2
- 42*ln(y)*gram^-2*y^3
+ 42*ln(y)*gram^-2*x*y^2
+ 24*ln(y)*gram^-1*y
- 48*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y^2
- 20*ln(y)*al*gram^-1*y
+ 12*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*al^2*gram^-1*y
- 72*ln(y)^2*gram^-2*y^2
- 8*ln(y)^2*gram^-1*y
+ 12*ln(y)^2*al*gram^-2*y^2
- 12*ln(y)^2*al*gram^-2*y^3
+ 12*ln(y)^2*al*gram^-2*x*y^2
+ 4*ln(y)^2*al*gram^-1*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 2*ln(y)^2*al^2*gram^-1*y
- ln(y)*phi1(x,y)
- 36*ln(y)*phi1(x,y)*gram^-2*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 10*ln(y)*phi1(x,y)*gram^-1*y
+ 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*gram^-1*x*y
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al*gram^-1*y
+ ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 6*omega2(x^-1,x^-1*y)*gram^-2*y
- 30*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 42*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 3*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
+ 3*omega2(x^-1,x^-1*y)*gram^-1*x
- 54*omega2(x^-1*y,x^-1)*gram^-2*y
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 18*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 7*omega2(x^-1*y,x^-1)*gram^-1
+ 5*omega2(x^-1*y,x^-1)*gram^-1*y
+ omega2(x^-1*y,x^-1)*gram^-1*x
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 6*omega2(y^-1,x*y^-1)*gram^-2*y
+ 42*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 30*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 5*omega2(y^-1,x*y^-1)*gram^-1
+ 3*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
- 54*omega2(x*y^-1,y^-1)*gram^-2*y
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 18*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 7*omega2(x*y^-1,y^-1)*gram^-1
+ 5*omega2(x*y^-1,y^-1)*gram^-1*y
+ omega2(x*y^-1,y^-1)*gram^-1*x
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 6*omega2(x,y)*gram^-2*y
- 30*omega2(x,y)*gram^-2*y^2
+ 42*omega2(x,y)*gram^-2*x*y
+ 3*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
+ 3*omega2(x,y)*gram^-1*x
- 6*omega2(y,x)*gram^-2*y
+ 42*omega2(y,x)*gram^-2*y^2
- 30*omega2(y,x)*gram^-2*x*y
- 5*omega2(y,x)*gram^-1
+ 3*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
+ 12*phi1(x,y)
+ 84*phi1(x,y)*gram^-2*x*y^2
+ 108*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*y^2
+ 12*phi1(x,y)*gram^-1*x*y
- 96*phi1(x,y)*al*gram^-2*x*y^2
- 24*phi1(x,y)*al*gram^-1*y
- 4*phi1(x,y)*al*gram^-1*y^2
- 12*phi1(x,y)*al*gram^-1*x*y
- phi1(x,y)*al
+ 24*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*phi1(x,y)*al^2*gram^-1*y
+ 2*phi1(x,y)*al^2*gram^-1*y^2
+ 2*phi1(x,y)*al^2*gram^-1*x*y
+ 4*phi1(x,y)^2*gram^-1*y
- 4*phi1(x,y)^2*gram^-1*y^2
- 4*phi1(x,y)^2*gram^-1*x*y
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 64*phi2(x^-1*y,x^-1)*gram^-3*y
- 224*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 224*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 64*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 80*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 64*phi2(x^-1*y,x^-1)*gram^-2*y
- 64*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 32*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 144*phi2(y^-1,x*y^-1)*gram^-2*x
+ 8*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 16*phi2(y^-1,x*y^-1)*gram^-1
+ 16*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 48*phi2(x,y)*gram^-2*x*y^2
+ 4*phi2(x,y)*gram^-1*y
+ 4*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x*y
- 48*phi2(x,y)*al*gram^-2*x*y^2
- 4*phi2(x,y)*al*gram^-1*y
- 4*phi2(x,y)*al*gram^-1*y^2
- 4*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_1 * (
- 23/8
- 24*z3*gram^-1
+ 24*z3*gram^-1*y
+ 24*z3*gram^-1*x
+ 4*al
+ 12*al*z3*gram^-1
- 12*al*z3*gram^-1*y
- 12*al*z3*gram^-1*x
- al^2
+ ln(x)
- 7/2*ln(x)*gram^-1
+ 7*ln(x)*gram^-1*y
- 7/2*ln(x)*gram^-1*y^2
+ 7/2*ln(x)*gram^-1*x
+ 7/2*ln(x)*gram^-1*x*y
+ 4*ln(x)*al*gram^-1
- 8*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*y^2
- 4*ln(x)*al*gram^-1*x
- 4*ln(x)*al*gram^-1*x*y
- 3*ln(x)*al
- ln(x)*al^2*gram^-1
+ 2*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*y^2
+ ln(x)*al^2*gram^-1*x
+ ln(x)*al^2*gram^-1*x*y
+ 3/2*ln(x)*al^2
- ln(x)^2
+ 6*ln(x)^2*gram^-1*x
- ln(x)^2*al*gram^-1
+ 2*ln(x)^2*al*gram^-1*y
- ln(x)^2*al*gram^-1*y^2
+ ln(x)^2*al*gram^-1*x
+ ln(x)^2*al*gram^-1*x*y
+ ln(x)^2*al
+ 1/2*ln(x)^2*al^2*gram^-1
- ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*y^2
- 1/2*ln(x)^2*al^2*gram^-1*x
- 1/2*ln(x)^2*al^2*gram^-1*x*y
- 1/2*ln(x)^2*al^2
+ 2*ln(x)*ln(y)
+ 6*ln(x)*ln(y)*gram^-1
- 6*ln(x)*ln(y)*gram^-1*y
- 6*ln(x)*ln(y)*gram^-1*x
- ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
- ln(x)*ln(y)*al
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)
+ 3*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y
+ 3*ln(x)*phi1(x,y)*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*gram^-1*x
- 3*ln(x)*phi1(x,y)*gram^-1*x*y
- 2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al
+ ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 5/2*ln(y)
- 7/2*ln(y)*gram^-1*y
+ 7/2*ln(y)*gram^-1*y^2
- 7/2*ln(y)*gram^-1*x*y
+ 4*ln(y)*al*gram^-1*y
- 4*ln(y)*al*gram^-1*y^2
+ 4*ln(y)*al*gram^-1*x*y
+ ln(y)*al
- ln(y)*al^2*gram^-1*y
+ ln(y)*al^2*gram^-1*y^2
- ln(y)*al^2*gram^-1*x*y
+ 1/2*ln(y)*al^2
- ln(y)^2
+ 6*ln(y)^2*gram^-1*y
- ln(y)^2*al*gram^-1*y
+ ln(y)^2*al*gram^-1*y^2
- ln(y)^2*al*gram^-1*x*y
+ 1/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*y^2
+ 1/2*ln(y)^2*al^2*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*gram^-1*y
- 3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 3*ln(y)*phi1(x,y)*gram^-1*x*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al
+ ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*omega2(x^-1,x^-1*y)*gram^-1
+ 5/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 7/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 9/2*omega2(x^-1*y,x^-1)*gram^-1
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*x
- omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*y
+ omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 1/2*omega2(y^-1,x*y^-1)*gram^-1
- 7/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 9/2*omega2(x*y^-1,y^-1)*gram^-1
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*x
- omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*y
+ omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 1/2*omega2(x,y)*gram^-1
+ 5/2*omega2(x,y)*gram^-1*y
- 7/2*omega2(x,y)*gram^-1*x
+ 1/2*omega2(y,x)*gram^-1
- 7/2*omega2(y,x)*gram^-1*y
+ 5/2*omega2(y,x)*gram^-1*x
- 29/2*phi1(x,y)
- 7*phi1(x,y)*gram^-1*x*y
+ 8*phi1(x,y)*al*gram^-1*x*y
+ 4*phi1(x,y)*al
- 2*phi1(x,y)*al^2*gram^-1*x*y
- phi1(x,y)^2
+ phi1(x,y)^2*y
+ phi1(x,y)^2*x
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
+ 4*phi2(x^-1*y,x^-1)*gram^-3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^5
- 2*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-2
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-2*x
- 8*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-1
+ 4*phi2(x^-1*y,x^-1)*gram^-1*y
- 2*phi2(x^-1*y,x^-1)*gram^-1*x
- 12*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(y^-1,x*y^-1)*y^-1
- 4*phi2(x,y)*gram^-1*x*y
+ 4*phi2(x,y)*al*gram^-1*x*y
);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

tensor_msbar =

 + Sigma_1 * (
- 1
)

 + a*Cf*Sigma_8 * (
- 3*ln(x)*gram^-1
+ 3*ln(x)*gram^-1*y
- 3*ln(x)*gram^-1*x
- ln(x)*al*gram^-1
+ ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*x
- 3*ln(y)*gram^-1
- 3*ln(y)*gram^-1*y
+ 3*ln(y)*gram^-1*x
- ln(y)*al*gram^-1
- ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x
- 3*phi1(x,y)*gram^-1
+ 3*phi1(x,y)*gram^-1*y
+ 3*phi1(x,y)*gram^-1*x
- phi1(x,y)*al*gram^-1
+ phi1(x,y)*al*gram^-1*y
+ phi1(x,y)*al*gram^-1*x
)

 + a*Cf*Sigma_7 * (
- 8*gram^-1
+ 8*al*gram^-1
- 24*ln(x)*gram^-2
+ 48*ln(x)*gram^-2*y
- 24*ln(x)*gram^-2*y^2
+ 24*ln(x)*gram^-2*x
+ 24*ln(x)*gram^-2*x*y
+ 16*ln(x)*gram^-1
+ 24*ln(x)*al*gram^-2
- 48*ln(x)*al*gram^-2*y
+ 24*ln(x)*al*gram^-2*y^2
- 24*ln(x)*al*gram^-2*x
- 24*ln(x)*al*gram^-2*x*y
- 16*ln(x)*al*gram^-1
- 24*ln(y)*gram^-2*y
+ 24*ln(y)*gram^-2*y^2
- 24*ln(y)*gram^-2*x*y
- 8*ln(y)*gram^-1
+ 24*ln(y)*al*gram^-2*y
- 24*ln(y)*al*gram^-2*y^2
+ 24*ln(y)*al*gram^-2*x*y
+ 8*ln(y)*al*gram^-1
- 48*phi1(x,y)*gram^-2*x*y
- 4*phi1(x,y)*gram^-1
- 4*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*x
+ 48*phi1(x,y)*al*gram^-2*x*y
+ 4*phi1(x,y)*al*gram^-1
+ 4*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*x
)

 + a*Cf*Sigma_6 * (
- 4*gram^-1*x
+ 4*al*gram^-1*x
- 12*ln(x)*gram^-2
+ 12*ln(x)*gram^-2*y
+ 12*ln(x)*gram^-2*y^2
- 12*ln(x)*gram^-2*y^3
+ 12*ln(x)*gram^-2*x
+ 72*ln(x)*gram^-2*x*y
+ 12*ln(x)*gram^-2*x*y^2
+ 12*ln(x)*gram^-1
+ 12*ln(x)*gram^-1*y
+ 8*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2
- 12*ln(x)*al*gram^-2*y
- 12*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 12*ln(x)*al*gram^-2*x
- 72*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 12*ln(x)*al*gram^-1
- 12*ln(x)*al*gram^-1*y
- 8*ln(x)*al*gram^-1*x
+ 12*ln(y)*gram^-2*y
- 24*ln(y)*gram^-2*y^2
+ 12*ln(y)*gram^-2*y^3
- 36*ln(y)*gram^-2*x*y
- 12*ln(y)*gram^-2*x*y^2
- 12*ln(y)*gram^-1*y
- 4*ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 24*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 36*ln(y)*al*gram^-2*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
+ 12*ln(y)*al*gram^-1*y
+ 4*ln(y)*al*gram^-1*x
- 2*phi1(x,y)
+ 24*phi1(x,y)*gram^-2*y
- 48*phi1(x,y)*gram^-2*y^2
+ 24*phi1(x,y)*gram^-2*y^3
- 48*phi1(x,y)*gram^-2*x*y
- 48*phi1(x,y)*gram^-2*x*y^2
+ 2*phi1(x,y)*gram^-1
- 28*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*y^2
- 6*phi1(x,y)*gram^-1*x
- 6*phi1(x,y)*gram^-1*x*y
- 24*phi1(x,y)*al*gram^-2*y
+ 48*phi1(x,y)*al*gram^-2*y^2
- 24*phi1(x,y)*al*gram^-2*y^3
+ 48*phi1(x,y)*al*gram^-2*x*y
+ 48*phi1(x,y)*al*gram^-2*x*y^2
- 2*phi1(x,y)*al*gram^-1
+ 28*phi1(x,y)*al*gram^-1*y
- 2*phi1(x,y)*al*gram^-1*y^2
+ 6*phi1(x,y)*al*gram^-1*x
+ 6*phi1(x,y)*al*gram^-1*x*y
+ 2*phi1(x,y)*al
)

 + a*Cf*Sigma_5 * (
+ 2*gram^-1
- 2*gram^-1*y
- 2*gram^-1*x
- 2*al*gram^-1
+ 2*al*gram^-1*y
+ 2*al*gram^-1*x
- 12*ln(x)*gram^-2*y
+ 24*ln(x)*gram^-2*y^2
- 12*ln(x)*gram^-2*y^3
+ 36*ln(x)*gram^-2*x*y
+ 12*ln(x)*gram^-2*x*y^2
+ ln(x)*gram^-1
+ 11*ln(x)*gram^-1*y
+ 7*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 36*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- ln(x)*al*gram^-1
- 11*ln(x)*al*gram^-1*y
- 7*ln(x)*al*gram^-1*x
+ 12*ln(y)*gram^-2*y
- 24*ln(y)*gram^-2*y^2
+ 12*ln(y)*gram^-2*y^3
- 12*ln(y)*gram^-2*x*y
- 12*ln(y)*gram^-2*x*y^2
+ 3*ln(y)*gram^-1
- 11*ln(y)*gram^-1*y
- 3*ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 24*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
- 3*ln(y)*al*gram^-1
+ 11*ln(y)*al*gram^-1*y
+ 3*ln(y)*al*gram^-1*x
- 2*phi1(x,y)
+ 12*phi1(x,y)*gram^-2*y
- 24*phi1(x,y)*gram^-2*y^2
+ 12*phi1(x,y)*gram^-2*y^3
- 12*phi1(x,y)*gram^-2*x*y
- 36*phi1(x,y)*gram^-2*x*y^2
+ 3*phi1(x,y)*gram^-1
- 17*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*y^2
- 3*phi1(x,y)*gram^-1*x
- 6*phi1(x,y)*gram^-1*x*y
- 12*phi1(x,y)*al*gram^-2*y
+ 24*phi1(x,y)*al*gram^-2*y^2
- 12*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*x*y
+ 36*phi1(x,y)*al*gram^-2*x*y^2
- 3*phi1(x,y)*al*gram^-1
+ 17*phi1(x,y)*al*gram^-1*y
- 2*phi1(x,y)*al*gram^-1*y^2
+ 3*phi1(x,y)*al*gram^-1*x
+ 6*phi1(x,y)*al*gram^-1*x*y
+ 2*phi1(x,y)*al
)

 + a*Cf*Sigma_4 * (
+ 2*gram^-1
- 2*gram^-1*y
- 2*gram^-1*x
- 2*al*gram^-1
+ 2*al*gram^-1*y
+ 2*al*gram^-1*x
- 12*ln(x)*gram^-2*y
+ 24*ln(x)*gram^-2*y^2
- 12*ln(x)*gram^-2*y^3
+ 36*ln(x)*gram^-2*x*y
+ 12*ln(x)*gram^-2*x*y^2
+ 3*ln(x)*gram^-1
+ 9*ln(x)*gram^-1*y
+ ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 36*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 3*ln(x)*al*gram^-1
- 9*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*x
+ 12*ln(y)*gram^-2*y
- 24*ln(y)*gram^-2*y^2
+ 12*ln(y)*gram^-2*y^3
- 12*ln(y)*gram^-2*x*y
- 12*ln(y)*gram^-2*x*y^2
+ ln(y)*gram^-1
- 5*ln(y)*gram^-1*y
- ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 24*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
- ln(y)*al*gram^-1
+ 5*ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x
+ 12*phi1(x,y)*gram^-2*y
- 24*phi1(x,y)*gram^-2*y^2
+ 12*phi1(x,y)*gram^-2*y^3
- 12*phi1(x,y)*gram^-2*x*y
- 36*phi1(x,y)*gram^-2*x*y^2
+ phi1(x,y)*gram^-1
- 11*phi1(x,y)*gram^-1*y
- 2*phi1(x,y)*gram^-1*y^2
- phi1(x,y)*gram^-1*x
- 2*phi1(x,y)*gram^-1*x*y
- 12*phi1(x,y)*al*gram^-2*y
+ 24*phi1(x,y)*al*gram^-2*y^2
- 12*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*x*y
+ 36*phi1(x,y)*al*gram^-2*x*y^2
- phi1(x,y)*al*gram^-1
+ 11*phi1(x,y)*al*gram^-1*y
+ 2*phi1(x,y)*al*gram^-1*y^2
+ phi1(x,y)*al*gram^-1*x
+ 2*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_3 * (
- 4*gram^-1*y
+ 4*al*gram^-1*y
- 12*ln(x)*gram^-2*y
+ 24*ln(x)*gram^-2*y^2
- 12*ln(x)*gram^-2*y^3
+ 12*ln(x)*gram^-2*x*y
+ 12*ln(x)*gram^-2*x*y^2
+ 8*ln(x)*gram^-1*y
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 12*ln(x)*al*gram^-2*x*y
- 12*ln(x)*al*gram^-2*x*y^2
- 8*ln(x)*al*gram^-1*y
- 12*ln(y)*gram^-2*y^2
+ 12*ln(y)*gram^-2*y^3
- 12*ln(y)*gram^-2*x*y^2
- 4*ln(y)*gram^-1*y
+ 12*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y^2
+ 4*ln(y)*al*gram^-1*y
- 24*phi1(x,y)*gram^-2*x*y^2
- 2*phi1(x,y)*gram^-1*y
- 2*phi1(x,y)*gram^-1*y^2
- 2*phi1(x,y)*gram^-1*x*y
+ 24*phi1(x,y)*al*gram^-2*x*y^2
+ 2*phi1(x,y)*al*gram^-1*y
+ 2*phi1(x,y)*al*gram^-1*y^2
+ 2*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_2 * (
+ 3*ln(x)*gram^-1
- 3*ln(x)*gram^-1*y
+ 3*ln(x)*gram^-1*x
+ ln(x)*al*gram^-1
- ln(x)*al*gram^-1*y
+ ln(x)*al*gram^-1*x
+ 3*ln(y)*gram^-1
+ 3*ln(y)*gram^-1*y
- 3*ln(y)*gram^-1*x
+ ln(y)*al*gram^-1
+ ln(y)*al*gram^-1*y
- ln(y)*al*gram^-1*x
+ 3*phi1(x,y)*gram^-1
- 3*phi1(x,y)*gram^-1*y
- 3*phi1(x,y)*gram^-1*x
+ phi1(x,y)*al*gram^-1
- phi1(x,y)*al*gram^-1*y
- phi1(x,y)*al*gram^-1*x
)

 + a*Cf*Sigma_1 * (
+ 2
- 2*al
- 3/2*ln(x)
+ 2*ln(x)*gram^-1
- 4*ln(x)*gram^-1*y
+ 2*ln(x)*gram^-1*y^2
- 2*ln(x)*gram^-1*x
- 2*ln(x)*gram^-1*x*y
- 2*ln(x)*al*gram^-1
+ 4*ln(x)*al*gram^-1*y
- 2*ln(x)*al*gram^-1*y^2
+ 2*ln(x)*al*gram^-1*x
+ 2*ln(x)*al*gram^-1*x*y
+ 3/2*ln(x)*al
+ 1/2*ln(y)
+ 2*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*y^2
+ 2*ln(y)*gram^-1*x*y
- 2*ln(y)*al*gram^-1*y
+ 2*ln(y)*al*gram^-1*y^2
- 2*ln(y)*al*gram^-1*x*y
- 1/2*ln(y)*al
+ 1/2*phi1(x,y)
+ 4*phi1(x,y)*gram^-1*x*y
- 4*phi1(x,y)*al*gram^-1*x*y
- 1/2*phi1(x,y)*al
)

 + a^2*Cf*Tf*Nf*Sigma_8 * (
+ 32/3*ln(x)*gram^-1
- 32/3*ln(x)*gram^-1*y
+ 32/3*ln(x)*gram^-1*x
- 2*ln(x)^2*gram^-1
+ 2*ln(x)^2*gram^-1*y
- 2*ln(x)^2*gram^-1*x
- 4*ln(x)*ln(y)*gram^-1
- 2*ln(x)*phi1(x,y)*gram^-1
+ 2*ln(x)*phi1(x,y)*gram^-1*y
+ 2*ln(x)*phi1(x,y)*gram^-1*x
+ 32/3*ln(y)*gram^-1
+ 32/3*ln(y)*gram^-1*y
- 32/3*ln(y)*gram^-1*x
- 2*ln(y)^2*gram^-1
- 2*ln(y)^2*gram^-1*y
+ 2*ln(y)^2*gram^-1*x
- 2*ln(y)*phi1(x,y)*gram^-1
+ 2*ln(y)*phi1(x,y)*gram^-1*y
+ 2*ln(y)*phi1(x,y)*gram^-1*x
+ 32/3*phi1(x,y)*gram^-1
- 32/3*phi1(x,y)*gram^-1*y
- 32/3*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_7 * (
+ 160/9*gram^-1
+ 160/3*ln(x)*gram^-2
- 320/3*ln(x)*gram^-2*y
+ 160/3*ln(x)*gram^-2*y^2
- 160/3*ln(x)*gram^-2*x
- 160/3*ln(x)*gram^-2*x*y
- 368/9*ln(x)*gram^-1
- 16*ln(x)^2*gram^-2
+ 32*ln(x)^2*gram^-2*y
- 16*ln(x)^2*gram^-2*y^2
+ 16*ln(x)^2*gram^-2*x
+ 16*ln(x)^2*gram^-2*x*y
+ 32/3*ln(x)^2*gram^-1
- 16*ln(x)*ln(y)*gram^-2
+ 16*ln(x)*ln(y)*gram^-2*y
+ 16*ln(x)*ln(y)*gram^-2*x
+ 16/3*ln(x)*ln(y)*gram^-1
- 32*ln(x)*phi1(x,y)*gram^-2*x*y
- 8/3*ln(x)*phi1(x,y)*gram^-1
- 8/3*ln(x)*phi1(x,y)*gram^-1*y
- 8/3*ln(x)*phi1(x,y)*gram^-1*x
+ 160/3*ln(y)*gram^-2*y
- 160/3*ln(y)*gram^-2*y^2
+ 160/3*ln(y)*gram^-2*x*y
+ 112/9*ln(y)*gram^-1
- 16*ln(y)^2*gram^-2*y
+ 16*ln(y)^2*gram^-2*y^2
- 16*ln(y)^2*gram^-2*x*y
- 16/3*ln(y)^2*gram^-1
- 32*ln(y)*phi1(x,y)*gram^-2*x*y
- 8/3*ln(y)*phi1(x,y)*gram^-1
- 8/3*ln(y)*phi1(x,y)*gram^-1*y
- 8/3*ln(y)*phi1(x,y)*gram^-1*x
+ 320/3*phi1(x,y)*gram^-2*x*y
+ 80/9*phi1(x,y)*gram^-1
+ 80/9*phi1(x,y)*gram^-1*y
+ 80/9*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_6 * (
+ 80/9*gram^-1*x
+ 80/3*ln(x)*gram^-2
- 80/3*ln(x)*gram^-2*y
- 80/3*ln(x)*gram^-2*y^2
+ 80/3*ln(x)*gram^-2*y^3
- 80/3*ln(x)*gram^-2*x
- 160*ln(x)*gram^-2*x*y
- 80/3*ln(x)*gram^-2*x*y^2
- 80/3*ln(x)*gram^-1
- 80/3*ln(x)*gram^-1*y
- 184/9*ln(x)*gram^-1*x
- 8*ln(x)^2*gram^-2
+ 8*ln(x)^2*gram^-2*y
+ 8*ln(x)^2*gram^-2*y^2
- 8*ln(x)^2*gram^-2*y^3
+ 8*ln(x)^2*gram^-2*x
+ 48*ln(x)^2*gram^-2*x*y
+ 8*ln(x)^2*gram^-2*x*y^2
+ 8*ln(x)^2*gram^-1
+ 8*ln(x)^2*gram^-1*y
+ 16/3*ln(x)^2*gram^-1*x
- 8*ln(x)*ln(y)*gram^-2
+ 16*ln(x)*ln(y)*gram^-2*y
- 8*ln(x)*ln(y)*gram^-2*y^2
+ 8*ln(x)*ln(y)*gram^-2*x
+ 24*ln(x)*ln(y)*gram^-2*x*y
+ 8*ln(x)*ln(y)*gram^-1
+ 8/3*ln(x)*ln(y)*gram^-1*x
- 4/3*ln(x)*phi1(x,y)
+ 16*ln(x)*phi1(x,y)*gram^-2*y
- 32*ln(x)*phi1(x,y)*gram^-2*y^2
+ 16*ln(x)*phi1(x,y)*gram^-2*y^3
- 32*ln(x)*phi1(x,y)*gram^-2*x*y
- 32*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(x)*phi1(x,y)*gram^-1
- 56/3*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 4*ln(x)*phi1(x,y)*gram^-1*x
- 4*ln(x)*phi1(x,y)*gram^-1*x*y
- 80/3*ln(y)*gram^-2*y
+ 160/3*ln(y)*gram^-2*y^2
- 80/3*ln(y)*gram^-2*y^3
+ 80*ln(y)*gram^-2*x*y
+ 80/3*ln(y)*gram^-2*x*y^2
+ 80/3*ln(y)*gram^-1*y
+ 56/9*ln(y)*gram^-1*x
+ 8*ln(y)^2*gram^-2*y
- 16*ln(y)^2*gram^-2*y^2
+ 8*ln(y)^2*gram^-2*y^3
- 24*ln(y)^2*gram^-2*x*y
- 8*ln(y)^2*gram^-2*x*y^2
- 8*ln(y)^2*gram^-1*y
- 8/3*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)
+ 16*ln(y)*phi1(x,y)*gram^-2*y
- 32*ln(y)*phi1(x,y)*gram^-2*y^2
+ 16*ln(y)*phi1(x,y)*gram^-2*y^3
- 32*ln(y)*phi1(x,y)*gram^-2*x*y
- 32*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(y)*phi1(x,y)*gram^-1
- 56/3*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 4*ln(y)*phi1(x,y)*gram^-1*x
- 4*ln(y)*phi1(x,y)*gram^-1*x*y
+ 40/9*phi1(x,y)
- 160/3*phi1(x,y)*gram^-2*y
+ 320/3*phi1(x,y)*gram^-2*y^2
- 160/3*phi1(x,y)*gram^-2*y^3
+ 320/3*phi1(x,y)*gram^-2*x*y
+ 320/3*phi1(x,y)*gram^-2*x*y^2
- 40/9*phi1(x,y)*gram^-1
+ 560/9*phi1(x,y)*gram^-1*y
- 40/9*phi1(x,y)*gram^-1*y^2
+ 40/3*phi1(x,y)*gram^-1*x
+ 40/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_5 * (
- 40/9*gram^-1
+ 40/9*gram^-1*y
+ 40/9*gram^-1*x
+ 80/3*ln(x)*gram^-2*y
- 160/3*ln(x)*gram^-2*y^2
+ 80/3*ln(x)*gram^-2*y^3
- 80*ln(x)*gram^-2*x*y
- 80/3*ln(x)*gram^-2*x*y^2
- 8/9*ln(x)*gram^-1
- 232/9*ln(x)*gram^-1*y
- 152/9*ln(x)*gram^-1*x
- 8*ln(x)^2*gram^-2*y
+ 16*ln(x)^2*gram^-2*y^2
- 8*ln(x)^2*gram^-2*y^3
+ 24*ln(x)^2*gram^-2*x*y
+ 8*ln(x)^2*gram^-2*x*y^2
+ 2/3*ln(x)^2*gram^-1
+ 22/3*ln(x)^2*gram^-1*y
+ 14/3*ln(x)^2*gram^-1*x
+ 16*ln(x)*ln(y)*gram^-2*x*y
+ 8/3*ln(x)*ln(y)*gram^-1
+ 8/3*ln(x)*ln(y)*gram^-1*x
- 4/3*ln(x)*phi1(x,y)
+ 8*ln(x)*phi1(x,y)*gram^-2*y
- 16*ln(x)*phi1(x,y)*gram^-2*y^2
+ 8*ln(x)*phi1(x,y)*gram^-2*y^3
- 8*ln(x)*phi1(x,y)*gram^-2*x*y
- 24*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 2*ln(x)*phi1(x,y)*gram^-1
- 34/3*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*gram^-1*x
- 4*ln(x)*phi1(x,y)*gram^-1*x*y
- 80/3*ln(y)*gram^-2*y
+ 160/3*ln(y)*gram^-2*y^2
- 80/3*ln(y)*gram^-2*y^3
+ 80/3*ln(y)*gram^-2*x*y
+ 80/3*ln(y)*gram^-2*x*y^2
- 16/3*ln(y)*gram^-1
+ 208/9*ln(y)*gram^-1*y
+ 16/3*ln(y)*gram^-1*x
+ 8*ln(y)^2*gram^-2*y
- 16*ln(y)^2*gram^-2*y^2
+ 8*ln(y)^2*gram^-2*y^3
- 8*ln(y)^2*gram^-2*x*y
- 8*ln(y)^2*gram^-2*x*y^2
+ 2*ln(y)^2*gram^-1
- 22/3*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)
+ 8*ln(y)*phi1(x,y)*gram^-2*y
- 16*ln(y)*phi1(x,y)*gram^-2*y^2
+ 8*ln(y)*phi1(x,y)*gram^-2*y^3
- 8*ln(y)*phi1(x,y)*gram^-2*x*y
- 24*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 2*ln(y)*phi1(x,y)*gram^-1
- 34/3*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
- 4*ln(y)*phi1(x,y)*gram^-1*x*y
+ 40/9*phi1(x,y)
- 80/3*phi1(x,y)*gram^-2*y
+ 160/3*phi1(x,y)*gram^-2*y^2
- 80/3*phi1(x,y)*gram^-2*y^3
+ 80/3*phi1(x,y)*gram^-2*x*y
+ 80*phi1(x,y)*gram^-2*x*y^2
- 20/3*phi1(x,y)*gram^-1
+ 340/9*phi1(x,y)*gram^-1*y
- 40/9*phi1(x,y)*gram^-1*y^2
+ 20/3*phi1(x,y)*gram^-1*x
+ 40/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_4 * (
- 40/9*gram^-1
+ 40/9*gram^-1*y
+ 40/9*gram^-1*x
+ 80/3*ln(x)*gram^-2*y
- 160/3*ln(x)*gram^-2*y^2
+ 80/3*ln(x)*gram^-2*y^3
- 80*ln(x)*gram^-2*x*y
- 80/3*ln(x)*gram^-2*x*y^2
- 16/3*ln(x)*gram^-1
- 64/3*ln(x)*gram^-1*y
- 32/9*ln(x)*gram^-1*x
- 8*ln(x)^2*gram^-2*y
+ 16*ln(x)^2*gram^-2*y^2
- 8*ln(x)^2*gram^-2*y^3
+ 24*ln(x)^2*gram^-2*x*y
+ 8*ln(x)^2*gram^-2*x*y^2
+ 2*ln(x)^2*gram^-1
+ 6*ln(x)^2*gram^-1*y
+ 2/3*ln(x)^2*gram^-1*x
+ 16*ln(x)*ln(y)*gram^-2*x*y
+ 8/3*ln(x)*ln(y)*gram^-1
+ 8/3*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*phi1(x,y)*gram^-2*y
- 16*ln(x)*phi1(x,y)*gram^-2*y^2
+ 8*ln(x)*phi1(x,y)*gram^-2*y^3
- 8*ln(x)*phi1(x,y)*gram^-2*x*y
- 24*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 2/3*ln(x)*phi1(x,y)*gram^-1
- 22/3*ln(x)*phi1(x,y)*gram^-1*y
- 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 2/3*ln(x)*phi1(x,y)*gram^-1*x
- 4/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 80/3*ln(y)*gram^-2*y
+ 160/3*ln(y)*gram^-2*y^2
- 80/3*ln(y)*gram^-2*y^3
+ 80/3*ln(y)*gram^-2*x*y
+ 80/3*ln(y)*gram^-2*x*y^2
- 8/9*ln(y)*gram^-1
+ 88/9*ln(y)*gram^-1*y
+ 8/9*ln(y)*gram^-1*x
+ 8*ln(y)^2*gram^-2*y
- 16*ln(y)^2*gram^-2*y^2
+ 8*ln(y)^2*gram^-2*y^3
- 8*ln(y)^2*gram^-2*x*y
- 8*ln(y)^2*gram^-2*x*y^2
+ 2/3*ln(y)^2*gram^-1
- 10/3*ln(y)^2*gram^-1*y
- 2/3*ln(y)^2*gram^-1*x
+ 8*ln(y)*phi1(x,y)*gram^-2*y
- 16*ln(y)*phi1(x,y)*gram^-2*y^2
+ 8*ln(y)*phi1(x,y)*gram^-2*y^3
- 8*ln(y)*phi1(x,y)*gram^-2*x*y
- 24*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 2/3*ln(y)*phi1(x,y)*gram^-1
- 22/3*ln(y)*phi1(x,y)*gram^-1*y
- 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 2/3*ln(y)*phi1(x,y)*gram^-1*x
- 4/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 80/3*phi1(x,y)*gram^-2*y
+ 160/3*phi1(x,y)*gram^-2*y^2
- 80/3*phi1(x,y)*gram^-2*y^3
+ 80/3*phi1(x,y)*gram^-2*x*y
+ 80*phi1(x,y)*gram^-2*x*y^2
- 20/9*phi1(x,y)*gram^-1
+ 220/9*phi1(x,y)*gram^-1*y
+ 40/9*phi1(x,y)*gram^-1*y^2
+ 20/9*phi1(x,y)*gram^-1*x
+ 40/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_3 * (
+ 80/9*gram^-1*y
+ 80/3*ln(x)*gram^-2*y
- 160/3*ln(x)*gram^-2*y^2
+ 80/3*ln(x)*gram^-2*y^3
- 80/3*ln(x)*gram^-2*x*y
- 80/3*ln(x)*gram^-2*x*y^2
- 184/9*ln(x)*gram^-1*y
- 8*ln(x)^2*gram^-2*y
+ 16*ln(x)^2*gram^-2*y^2
- 8*ln(x)^2*gram^-2*y^3
+ 8*ln(x)^2*gram^-2*x*y
+ 8*ln(x)^2*gram^-2*x*y^2
+ 16/3*ln(x)^2*gram^-1*y
- 8*ln(x)*ln(y)*gram^-2*y
+ 8*ln(x)*ln(y)*gram^-2*y^2
+ 8*ln(x)*ln(y)*gram^-2*x*y
+ 8/3*ln(x)*ln(y)*gram^-1*y
- 16*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 4/3*ln(x)*phi1(x,y)*gram^-1*y
- 4/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 4/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 80/3*ln(y)*gram^-2*y^2
- 80/3*ln(y)*gram^-2*y^3
+ 80/3*ln(y)*gram^-2*x*y^2
+ 56/9*ln(y)*gram^-1*y
- 8*ln(y)^2*gram^-2*y^2
+ 8*ln(y)^2*gram^-2*y^3
- 8*ln(y)^2*gram^-2*x*y^2
- 8/3*ln(y)^2*gram^-1*y
- 16*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 4/3*ln(y)*phi1(x,y)*gram^-1*y
- 4/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 4/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 160/3*phi1(x,y)*gram^-2*x*y^2
+ 40/9*phi1(x,y)*gram^-1*y
+ 40/9*phi1(x,y)*gram^-1*y^2
+ 40/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_2 * (
- 32/3*ln(x)*gram^-1
+ 32/3*ln(x)*gram^-1*y
- 32/3*ln(x)*gram^-1*x
+ 2*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
+ 2*ln(x)^2*gram^-1*x
+ 4*ln(x)*ln(y)*gram^-1
+ 2*ln(x)*phi1(x,y)*gram^-1
- 2*ln(x)*phi1(x,y)*gram^-1*y
- 2*ln(x)*phi1(x,y)*gram^-1*x
- 32/3*ln(y)*gram^-1
- 32/3*ln(y)*gram^-1*y
+ 32/3*ln(y)*gram^-1*x
+ 2*ln(y)^2*gram^-1
+ 2*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
+ 2*ln(y)*phi1(x,y)*gram^-1
- 2*ln(y)*phi1(x,y)*gram^-1*y
- 2*ln(y)*phi1(x,y)*gram^-1*x
- 32/3*phi1(x,y)*gram^-1
+ 32/3*phi1(x,y)*gram^-1*y
+ 32/3*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_1 * (
- 182/27
+ 4*ln(x)
- 40/9*ln(x)*gram^-1
+ 80/9*ln(x)*gram^-1*y
- 40/9*ln(x)*gram^-1*y^2
+ 40/9*ln(x)*gram^-1*x
+ 40/9*ln(x)*gram^-1*x*y
- ln(x)^2
+ 4/3*ln(x)^2*gram^-1
- 8/3*ln(x)^2*gram^-1*y
+ 4/3*ln(x)^2*gram^-1*y^2
- 4/3*ln(x)^2*gram^-1*x
- 4/3*ln(x)^2*gram^-1*x*y
+ 4/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*ln(y)*gram^-1*y
- 4/3*ln(x)*ln(y)*gram^-1*x
+ 1/3*ln(x)*phi1(x,y)
+ 8/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 4/9*ln(y)
- 40/9*ln(y)*gram^-1*y
+ 40/9*ln(y)*gram^-1*y^2
- 40/9*ln(y)*gram^-1*x*y
+ 1/3*ln(y)^2
+ 4/3*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*y^2
+ 4/3*ln(y)^2*gram^-1*x*y
+ 1/3*ln(y)*phi1(x,y)
+ 8/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 10/9*phi1(x,y)
- 80/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_8 * (
- 30*z3*gram^-1
- 6*al*z3*gram^-1
- 469/12*ln(x)*gram^-1
+ 469/12*ln(x)*gram^-1*y
- 469/12*ln(x)*gram^-1*x
- 5*ln(x)*al*gram^-1
+ 5*ln(x)*al*gram^-1*y
- 5*ln(x)*al*gram^-1*x
- 5/4*ln(x)*al^2*gram^-1
+ 5/4*ln(x)*al^2*gram^-1*y
- 5/4*ln(x)*al^2*gram^-1*x
+ 7/2*ln(x)^2*gram^-1
- 7/2*ln(x)^2*gram^-1*y
+ 17/2*ln(x)^2*gram^-1*x
+ 3/4*ln(x)^2*al*gram^-1
- 3/4*ln(x)^2*al*gram^-1*y
+ 7/4*ln(x)^2*al*gram^-1*x
+ 1/4*ln(x)^2*al^2*gram^-1
- 1/4*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*x
+ 12*ln(x)*ln(y)*gram^-1
- 5*ln(x)*ln(y)*gram^-1*y
- 5*ln(x)*ln(y)*gram^-1*x
+ 5/2*ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
- 5/4*ln(x)*phi1(x,y)
+ 6*ln(x)*phi1(x,y)*gram^-1
- 17/2*ln(x)*phi1(x,y)*gram^-1*y
+ 5/2*ln(x)*phi1(x,y)*gram^-1*y^2
- 6*ln(x)*phi1(x,y)*gram^-1*x
- 5/2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 5/4*ln(x)*phi1(x,y)*al*gram^-1
- 7/4*ln(x)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 5/4*ln(x)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(x)*phi1(x,y)*al
+ 1/4*ln(x)*phi1(x,y)*al^2*gram^-1
- 1/4*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 1/4*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 469/12*ln(y)*gram^-1
- 469/12*ln(y)*gram^-1*y
+ 469/12*ln(y)*gram^-1*x
- 5*ln(y)*al*gram^-1
- 5*ln(y)*al*gram^-1*y
+ 5*ln(y)*al*gram^-1*x
- 5/4*ln(y)*al^2*gram^-1
- 5/4*ln(y)*al^2*gram^-1*y
+ 5/4*ln(y)*al^2*gram^-1*x
+ 7/2*ln(y)^2*gram^-1
+ 17/2*ln(y)^2*gram^-1*y
- 7/2*ln(y)^2*gram^-1*x
+ 3/4*ln(y)^2*al*gram^-1
+ 7/4*ln(y)^2*al*gram^-1*y
- 3/4*ln(y)^2*al*gram^-1*x
+ 1/4*ln(y)^2*al^2*gram^-1
+ 1/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*x
+ 5/4*ln(y)*phi1(x,y)
+ 7/2*ln(y)*phi1(x,y)*gram^-1
- ln(y)*phi1(x,y)*gram^-1*y
- 5/2*ln(y)*phi1(x,y)*gram^-1*y^2
- 7/2*ln(y)*phi1(x,y)*gram^-1*x
+ 5/2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 3/4*ln(y)*phi1(x,y)*al*gram^-1
- 1/4*ln(y)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3/4*ln(y)*phi1(x,y)*al*gram^-1*x
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/4*ln(y)*phi1(x,y)*al
+ 1/4*ln(y)*phi1(x,y)*al^2*gram^-1
- 1/4*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 1/4*ln(y)*phi1(x,y)*al^2*gram^-1*x
+ omega2(x^-1,x^-1*y)*gram^-1
+ 5/4*omega2(x^-1,x^-1*y)*gram^-1*y
+ 5/4*omega2(x^-1,x^-1*y)*gram^-1*x
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 5/2*omega2(x^-1*y,x^-1)*gram^-1
- 5/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 5/4*omega2(x^-1*y,x^-1)*gram^-1*x
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ omega2(y^-1,x*y^-1)*gram^-1
+ 5/4*omega2(y^-1,x*y^-1)*gram^-1*y
+ 5/4*omega2(y^-1,x*y^-1)*gram^-1*x
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 5/2*omega2(x*y^-1,y^-1)*gram^-1
- 5/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 5/4*omega2(x*y^-1,y^-1)*gram^-1*x
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ omega2(x,y)*gram^-1
+ 5/4*omega2(x,y)*gram^-1*y
+ 5/4*omega2(x,y)*gram^-1*x
+ 1/4*omega2(x,y)*al*gram^-1*y
+ 1/4*omega2(x,y)*al*gram^-1*x
+ omega2(y,x)*gram^-1
+ 5/4*omega2(y,x)*gram^-1*y
+ 5/4*omega2(y,x)*gram^-1*x
+ 1/4*omega2(y,x)*al*gram^-1*y
+ 1/4*omega2(y,x)*al*gram^-1*x
- phi1(x,y)
- 469/12*phi1(x,y)*gram^-1
+ 469/12*phi1(x,y)*gram^-1*y
+ 469/12*phi1(x,y)*gram^-1*x
- 5*phi1(x,y)*al*gram^-1
+ 5*phi1(x,y)*al*gram^-1*y
+ 5*phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al
- 5/4*phi1(x,y)*al^2*gram^-1
+ 5/4*phi1(x,y)*al^2*gram^-1*y
+ 5/4*phi1(x,y)*al^2*gram^-1*x
- phi1(x,y)^2
- phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 2*phi2(x^-1*y,x^-1)*gram^-3
- 4*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 2*phi2(x^-1*y,x^-1)*gram^-3*y^4
- phi2(x^-1*y,x^-1)*gram^-3*x
+ phi2(x^-1*y,x^-1)*gram^-3*x*y
+ phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 2*phi2(x^-1*y,x^-1)*gram^-2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*y
+ 2*phi2(x^-1*y,x^-1)*gram^-2*y^2
- phi2(x^-1*y,x^-1)*gram^-2*x
- phi2(x^-1*y,x^-1)*gram^-2*x*y
+ phi2(x^-1*y,x^-1)*gram^-1
- phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ phi2(y^-1,x*y^-1)*gram^-1
- phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 2*phi2(x,y)*gram^-1
- 2*phi2(x,y)*gram^-1*y
- 2*phi2(x,y)*gram^-1*x
- 10*phi2(x,y)*gram^-1*x*y
- 2*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_7 * (
- 410/9*gram^-1
+ 72*z3*gram^-2
- 72*z3*gram^-2*y
- 72*z3*gram^-2*x
+ 28*al*gram^-1
+ 72*al*z3*gram^-2
- 72*al*z3*gram^-2*y
- 72*al*z3*gram^-2*x
- 24*al*z3*gram^-1
+ 6*al^2*gram^-1
- 410/3*ln(x)*gram^-2
+ 820/3*ln(x)*gram^-2*y
- 410/3*ln(x)*gram^-2*y^2
+ 410/3*ln(x)*gram^-2*x
+ 410/3*ln(x)*gram^-2*x*y
+ 1060/9*ln(x)*gram^-1
+ 84*ln(x)*al*gram^-2
- 168*ln(x)*al*gram^-2*y
+ 84*ln(x)*al*gram^-2*y^2
- 84*ln(x)*al*gram^-2*x
- 84*ln(x)*al*gram^-2*x*y
- 62*ln(x)*al*gram^-1
+ 18*ln(x)*al^2*gram^-2
- 36*ln(x)*al^2*gram^-2*y
+ 18*ln(x)*al^2*gram^-2*y^2
- 18*ln(x)*al^2*gram^-2*x
- 18*ln(x)*al^2*gram^-2*x*y
- 14*ln(x)*al^2*gram^-1
+ 8*ln(x)^2*gram^-2
- 16*ln(x)^2*gram^-2*y
+ 8*ln(x)^2*gram^-2*y^2
+ 4*ln(x)^2*gram^-2*x
+ 136*ln(x)^2*gram^-2*x*y
+ 56/3*ln(x)^2*gram^-1
- 18*ln(x)^2*al*gram^-2
+ 36*ln(x)^2*al*gram^-2*y
- 18*ln(x)^2*al*gram^-2*y^2
+ 18*ln(x)^2*al*gram^-2*x
+ 18*ln(x)^2*al*gram^-2*x*y
+ 12*ln(x)^2*al*gram^-1
- 6*ln(x)^2*al^2*gram^-2
+ 12*ln(x)^2*al^2*gram^-2*y
- 6*ln(x)^2*al^2*gram^-2*y^2
+ 6*ln(x)^2*al^2*gram^-2*x
+ 6*ln(x)^2*al^2*gram^-2*x*y
+ 4*ln(x)^2*al^2*gram^-1
+ 92*ln(x)*ln(y)*gram^-2
- 92*ln(x)*ln(y)*gram^-2*y
- 92*ln(x)*ln(y)*gram^-2*x
- 288*ln(x)*ln(y)*gram^-2*x*y
- 224/3*ln(x)*ln(y)*gram^-1
- 18*ln(x)*ln(y)*al*gram^-2
+ 18*ln(x)*ln(y)*al*gram^-2*y
+ 18*ln(x)*ln(y)*al*gram^-2*x
+ 6*ln(x)*ln(y)*al*gram^-1
- 6*ln(x)*ln(y)*al^2*gram^-2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*x
+ 2*ln(x)*ln(y)*al^2*gram^-1
+ 6*ln(x)*phi1(x,y)*gram^-2
+ 60*ln(x)*phi1(x,y)*gram^-2*y
- 138*ln(x)*phi1(x,y)*gram^-2*y^2
+ 72*ln(x)*phi1(x,y)*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*gram^-2*x
- 62*ln(x)*phi1(x,y)*gram^-2*x*y
- 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 7/3*ln(x)*phi1(x,y)*gram^-1
- 155/3*ln(x)*phi1(x,y)*gram^-1*y
- 17/3*ln(x)*phi1(x,y)*gram^-1*x
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 3*ln(x)*phi1(x,y)*al*gram^-1
- 3*ln(x)*phi1(x,y)*al*gram^-1*y
- 3*ln(x)*phi1(x,y)*al*gram^-1*x
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- ln(x)*phi1(x,y)*al^2*gram^-1
- ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*x
- 410/3*ln(y)*gram^-2*y
+ 410/3*ln(y)*gram^-2*y^2
- 410/3*ln(y)*gram^-2*x*y
- 170/9*ln(y)*gram^-1
+ 84*ln(y)*al*gram^-2*y
- 84*ln(y)*al*gram^-2*y^2
+ 84*ln(y)*al*gram^-2*x*y
+ 22*ln(y)*al*gram^-1
+ 18*ln(y)*al^2*gram^-2*y
- 18*ln(y)*al^2*gram^-2*y^2
+ 18*ln(y)*al^2*gram^-2*x*y
+ 4*ln(y)*al^2*gram^-1
+ 20*ln(y)^2*gram^-2*y
- 8*ln(y)^2*gram^-2*y^2
+ 152*ln(y)^2*gram^-2*x*y
+ 80/3*ln(y)^2*gram^-1
- 18*ln(y)^2*al*gram^-2*y
+ 18*ln(y)^2*al*gram^-2*y^2
- 18*ln(y)^2*al*gram^-2*x*y
- 6*ln(y)^2*al*gram^-1
- 6*ln(y)^2*al^2*gram^-2*y
+ 6*ln(y)^2*al^2*gram^-2*y^2
- 6*ln(y)^2*al^2*gram^-2*x*y
- 2*ln(y)^2*al^2*gram^-1
- 66*ln(y)*phi1(x,y)*gram^-2*y
+ 138*ln(y)*phi1(x,y)*gram^-2*y^2
- 72*ln(y)*phi1(x,y)*gram^-2*y^3
+ 238*ln(y)*phi1(x,y)*gram^-2*x*y
+ 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 25/3*ln(y)*phi1(x,y)*gram^-1
+ 199/3*ln(y)*phi1(x,y)*gram^-1*y
+ 61/3*ln(y)*phi1(x,y)*gram^-1*x
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 3*ln(y)*phi1(x,y)*al*gram^-1
- 3*ln(y)*phi1(x,y)*al*gram^-1*y
- 3*ln(y)*phi1(x,y)*al*gram^-1*x
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- ln(y)*phi1(x,y)*al^2*gram^-1
- ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*x
+ 12*omega2(x^-1,x^-1*y)*gram^-2
- 6*omega2(x^-1,x^-1*y)*gram^-2*y
- 18*omega2(x^-1,x^-1*y)*gram^-2*x
+ 72*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 8*omega2(x^-1,x^-1*y)*gram^-1
- 3*omega2(x^-1,x^-1*y)*al*gram^-2
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x
+ omega2(x^-1,x^-1*y)*al*gram^-1
+ 24*omega2(x^-1*y,x^-1)*gram^-2
- 18*omega2(x^-1*y,x^-1)*gram^-2*y
- 18*omega2(x^-1*y,x^-1)*gram^-2*x
- 72*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 14*omega2(x^-1*y,x^-1)*gram^-1
- 3*omega2(x^-1*y,x^-1)*al*gram^-2
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ omega2(x^-1*y,x^-1)*al*gram^-1
+ 12*omega2(y^-1,x*y^-1)*gram^-2
- 18*omega2(y^-1,x*y^-1)*gram^-2*y
- 6*omega2(y^-1,x*y^-1)*gram^-2*x
+ 72*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 8*omega2(y^-1,x*y^-1)*gram^-1
- 3*omega2(y^-1,x*y^-1)*al*gram^-2
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x
+ omega2(y^-1,x*y^-1)*al*gram^-1
+ 24*omega2(x*y^-1,y^-1)*gram^-2
- 18*omega2(x*y^-1,y^-1)*gram^-2*y
- 18*omega2(x*y^-1,y^-1)*gram^-2*x
- 72*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 14*omega2(x*y^-1,y^-1)*gram^-1
- 3*omega2(x*y^-1,y^-1)*al*gram^-2
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ omega2(x*y^-1,y^-1)*al*gram^-1
+ 12*omega2(x,y)*gram^-2
- 6*omega2(x,y)*gram^-2*y
- 18*omega2(x,y)*gram^-2*x
+ 72*omega2(x,y)*gram^-2*x*y
+ 8*omega2(x,y)*gram^-1
- 3*omega2(x,y)*al*gram^-2
+ 3*omega2(x,y)*al*gram^-2*y
+ 3*omega2(x,y)*al*gram^-2*x
+ omega2(x,y)*al*gram^-1
+ 12*omega2(y,x)*gram^-2
- 18*omega2(y,x)*gram^-2*y
- 6*omega2(y,x)*gram^-2*x
+ 72*omega2(y,x)*gram^-2*x*y
+ 8*omega2(y,x)*gram^-1
- 3*omega2(y,x)*al*gram^-2
+ 3*omega2(y,x)*al*gram^-2*y
+ 3*omega2(y,x)*al*gram^-2*x
+ omega2(y,x)*al*gram^-1
- 820/3*phi1(x,y)*gram^-2*x*y
+ 47/9*phi1(x,y)*gram^-1
- 637/9*phi1(x,y)*gram^-1*y
- 637/9*phi1(x,y)*gram^-1*x
+ 168*phi1(x,y)*al*gram^-2*x*y
+ 14*phi1(x,y)*al*gram^-1
+ 14*phi1(x,y)*al*gram^-1*y
+ 14*phi1(x,y)*al*gram^-1*x
+ 36*phi1(x,y)*al^2*gram^-2*x*y
+ 3*phi1(x,y)*al^2*gram^-1
+ 3*phi1(x,y)*al^2*gram^-1*y
+ 3*phi1(x,y)*al^2*gram^-1*x
- 4*phi1(x,y)^2*gram^-1
+ 4*phi1(x,y)^2*gram^-1*y
+ 4*phi1(x,y)^2*gram^-1*x
- 28*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 128*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 44*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 56*phi2(x^-1*y,x^-1)*gram^-3
+ 136*phi2(x^-1*y,x^-1)*gram^-3*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 88*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 28*phi2(x^-1*y,x^-1)*gram^-3*x
- 40*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 44*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 56*phi2(x^-1*y,x^-1)*gram^-2
- 16*phi2(x^-1*y,x^-1)*gram^-2*y
- 28*phi2(x^-1*y,x^-1)*gram^-2*x
- 72*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 144*phi2(y^-1,x*y^-1)*gram^-2
- 72*phi2(y^-1,x*y^-1)*gram^-2*y
+ 48*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 72*phi2(y^-1,x*y^-1)*gram^-2*x
+ 44*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 144*phi2(x,y)*gram^-2*y
- 288*phi2(x,y)*gram^-2*y^2
+ 144*phi2(x,y)*gram^-2*y^3
- 24*phi2(x,y)*gram^-2*x*y
- 432*phi2(x,y)*gram^-2*x*y^2
+ 24*phi2(x,y)*gram^-1
- 148*phi2(x,y)*gram^-1*y
- 4*phi2(x,y)*gram^-1*x
)

 + a^2*Cf*Ca*Sigma_6 * (
- 205/9*gram^-1*x
+ 36*z3*gram^-2
- 72*z3*gram^-2*y
+ 36*z3*gram^-2*y^2
- 36*z3*gram^-2*x
- 108*z3*gram^-2*x*y
- 36*z3*gram^-1
+ 14*al*gram^-1*x
+ 36*al*z3*gram^-2
- 72*al*z3*gram^-2*y
+ 36*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*x
- 108*al*z3*gram^-2*x*y
- 36*al*z3*gram^-1
- 12*al*z3*gram^-1*x
+ 3*al^2*gram^-1*x
- 205/3*ln(x)*gram^-2
+ 205/3*ln(x)*gram^-2*y
+ 205/3*ln(x)*gram^-2*y^2
- 205/3*ln(x)*gram^-2*y^3
+ 205/3*ln(x)*gram^-2*x
+ 410*ln(x)*gram^-2*x*y
+ 205/3*ln(x)*gram^-2*x*y^2
+ 205/3*ln(x)*gram^-1
+ 205/3*ln(x)*gram^-1*y
+ 530/9*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2
- 42*ln(x)*al*gram^-2*y
- 42*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 42*ln(x)*al*gram^-2*x
- 252*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 42*ln(x)*al*gram^-1
- 42*ln(x)*al*gram^-1*y
- 31*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2
- 9*ln(x)*al^2*gram^-2*y
- 9*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 9*ln(x)*al^2*gram^-2*x
- 54*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 9*ln(x)*al^2*gram^-1
- 9*ln(x)*al^2*gram^-1*y
- 7*ln(x)*al^2*gram^-1*x
- 2*ln(x)^2*gram^-2
- 64*ln(x)^2*gram^-2*y
+ 134*ln(x)^2*gram^-2*y^2
- 68*ln(x)^2*gram^-2*y^3
+ 8*ln(x)^2*gram^-2*x
+ 132*ln(x)^2*gram^-2*x*y
+ 140*ln(x)^2*gram^-2*x*y^2
+ 2*ln(x)^2*gram^-1
+ 68*ln(x)^2*gram^-1*y
+ 28/3*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2
+ 9*ln(x)^2*al*gram^-2*y
+ 9*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 9*ln(x)^2*al*gram^-2*x
+ 54*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 9*ln(x)^2*al*gram^-1
+ 9*ln(x)^2*al*gram^-1*y
+ 6*ln(x)^2*al*gram^-1*x
- 3*ln(x)^2*al^2*gram^-2
+ 3*ln(x)^2*al^2*gram^-2*y
+ 3*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 3*ln(x)^2*al^2*gram^-2*x
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 3*ln(x)^2*al^2*gram^-1
+ 3*ln(x)^2*al^2*gram^-1*y
+ 2*ln(x)^2*al^2*gram^-1*x
+ 46*ln(x)*ln(y)*gram^-2
+ 52*ln(x)*ln(y)*gram^-2*y
- 242*ln(x)*ln(y)*gram^-2*y^2
+ 144*ln(x)*ln(y)*gram^-2*y^3
- 46*ln(x)*ln(y)*gram^-2*x
- 426*ln(x)*ln(y)*gram^-2*x*y
- 288*ln(x)*ln(y)*gram^-2*x*y^2
- 46*ln(x)*ln(y)*gram^-1
- 144*ln(x)*ln(y)*gram^-1*y
- 112/3*ln(x)*ln(y)*gram^-1*x
- 9*ln(x)*ln(y)*al*gram^-2
+ 18*ln(x)*ln(y)*al*gram^-2*y
- 9*ln(x)*ln(y)*al*gram^-2*y^2
+ 9*ln(x)*ln(y)*al*gram^-2*x
+ 27*ln(x)*ln(y)*al*gram^-2*x*y
+ 9*ln(x)*ln(y)*al*gram^-1
+ 3*ln(x)*ln(y)*al*gram^-1*x
- 3*ln(x)*ln(y)*al^2*gram^-2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y
- 3*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*x
+ 9*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 3*ln(x)*ln(y)*al^2*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1*x
- 17/6*ln(x)*phi1(x,y)
+ 3*ln(x)*phi1(x,y)*gram^-2
+ 25*ln(x)*phi1(x,y)*gram^-2*y
- 23*ln(x)*phi1(x,y)*gram^-2*y^2
- 41*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*y^4
- 3*ln(x)*phi1(x,y)*gram^-2*x
- 38*ln(x)*phi1(x,y)*gram^-2*x*y
- 203*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 1/6*ln(x)*phi1(x,y)*gram^-1
- 110/3*ln(x)*phi1(x,y)*gram^-1*y
- 199/6*ln(x)*phi1(x,y)*gram^-1*y^2
- 9/2*ln(x)*phi1(x,y)*gram^-1*x
- 63/2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1
- 21*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 9/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(x)*phi1(x,y)*al
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1
- 7*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al^2
+ 205/3*ln(y)*gram^-2*y
- 410/3*ln(y)*gram^-2*y^2
+ 205/3*ln(y)*gram^-2*y^3
- 205*ln(y)*gram^-2*x*y
- 205/3*ln(y)*gram^-2*x*y^2
- 205/3*ln(y)*gram^-1*y
- 85/9*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 84*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 126*ln(y)*al*gram^-2*x*y
+ 42*ln(y)*al*gram^-2*x*y^2
+ 42*ln(y)*al*gram^-1*y
+ 11*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 27*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
+ 9*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
- 76*ln(y)^2*gram^-2*y
+ 152*ln(y)^2*gram^-2*y^2
- 76*ln(y)^2*gram^-2*y^3
+ 162*ln(y)^2*gram^-2*x*y
+ 148*ln(y)^2*gram^-2*x*y^2
+ 76*ln(y)^2*gram^-1*y
+ 40/3*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 27*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
- 9*ln(y)^2*al*gram^-1*y
- 3*ln(y)^2*al*gram^-1*x
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 9*ln(y)^2*al^2*gram^-2*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
- 3*ln(y)^2*al^2*gram^-1*y
- ln(y)^2*al^2*gram^-1*x
+ 61/6*ln(y)*phi1(x,y)
- 119*ln(y)*phi1(x,y)*gram^-2*y
+ 202*ln(y)*phi1(x,y)*gram^-2*y^2
- 47*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*y^4
+ 205*ln(y)*phi1(x,y)*gram^-2*x*y
+ 379*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 61/6*ln(y)*phi1(x,y)*gram^-1
+ 418/3*ln(y)*phi1(x,y)*gram^-1*y
+ 155/6*ln(y)*phi1(x,y)*gram^-1*y^2
+ 49/2*ln(y)*phi1(x,y)*gram^-1*x
+ 107/2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1
- 21*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 9/2*ln(y)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(y)*phi1(x,y)*al
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1
- 7*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al^2
+ 9*omega2(x^-1,x^-1*y)*gram^-2
- 54*omega2(x^-1,x^-1*y)*gram^-2*y
+ 81*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 36*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 12*omega2(x^-1,x^-1*y)*gram^-2*x
+ 51*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 72*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 9*omega2(x^-1,x^-1*y)*gram^-1
+ 36*omega2(x^-1,x^-1*y)*gram^-1*y
+ 4*omega2(x^-1,x^-1*y)*gram^-1*x
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*x
+ 9/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 9*omega2(x^-1*y,x^-1)*gram^-2
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y
- 63*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 36*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 6*omega2(x^-1*y,x^-1)*gram^-2*x
- 99*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 72*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 9*omega2(x^-1*y,x^-1)*gram^-1
- 36*omega2(x^-1*y,x^-1)*gram^-1*y
- 7*omega2(x^-1*y,x^-1)*gram^-1*x
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 9/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*gram^-2
- 42*omega2(y^-1,x*y^-1)*gram^-2*y
+ 75*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 36*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 57*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 72*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 3*omega2(y^-1,x*y^-1)*gram^-1
+ 36*omega2(y^-1,x*y^-1)*gram^-1*y
+ 4*omega2(y^-1,x*y^-1)*gram^-1*x
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*x
+ 9/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 9*omega2(x*y^-1,y^-1)*gram^-2
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y
- 63*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 36*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 6*omega2(x*y^-1,y^-1)*gram^-2*x
- 99*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 72*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 9*omega2(x*y^-1,y^-1)*gram^-1
- 36*omega2(x*y^-1,y^-1)*gram^-1*y
- 7*omega2(x*y^-1,y^-1)*gram^-1*x
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 9/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 9*omega2(x,y)*gram^-2
- 54*omega2(x,y)*gram^-2*y
+ 81*omega2(x,y)*gram^-2*y^2
- 36*omega2(x,y)*gram^-2*y^3
- 12*omega2(x,y)*gram^-2*x
+ 51*omega2(x,y)*gram^-2*x*y
+ 72*omega2(x,y)*gram^-2*x*y^2
- 9*omega2(x,y)*gram^-1
+ 36*omega2(x,y)*gram^-1*y
+ 4*omega2(x,y)*gram^-1*x
- 3/2*omega2(x,y)*al*gram^-2
+ 3*omega2(x,y)*al*gram^-2*y
- 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/2*omega2(x,y)*al*gram^-2*x
+ 9/2*omega2(x,y)*al*gram^-2*x*y
+ 3/2*omega2(x,y)*al*gram^-1
+ 1/2*omega2(x,y)*al*gram^-1*x
+ 3*omega2(y,x)*gram^-2
- 42*omega2(y,x)*gram^-2*y
+ 75*omega2(y,x)*gram^-2*y^2
- 36*omega2(y,x)*gram^-2*y^3
+ 57*omega2(y,x)*gram^-2*x*y
+ 72*omega2(y,x)*gram^-2*x*y^2
- 3*omega2(y,x)*gram^-1
+ 36*omega2(y,x)*gram^-1*y
+ 4*omega2(y,x)*gram^-1*x
- 3/2*omega2(y,x)*al*gram^-2
+ 3*omega2(y,x)*al*gram^-2*y
- 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/2*omega2(y,x)*al*gram^-2*x
+ 9/2*omega2(y,x)*al*gram^-2*x*y
+ 3/2*omega2(y,x)*al*gram^-1
+ 1/2*omega2(y,x)*al*gram^-1*x
- 637/18*phi1(x,y)
+ 410/3*phi1(x,y)*gram^-2*y
- 820/3*phi1(x,y)*gram^-2*y^2
+ 410/3*phi1(x,y)*gram^-2*y^3
- 820/3*phi1(x,y)*gram^-2*x*y
- 820/3*phi1(x,y)*gram^-2*x*y^2
+ 637/18*phi1(x,y)*gram^-1
- 1867/9*phi1(x,y)*gram^-1*y
+ 637/18*phi1(x,y)*gram^-1*y^2
- 409/6*phi1(x,y)*gram^-1*x
- 637/6*phi1(x,y)*gram^-1*x*y
- 84*phi1(x,y)*al*gram^-2*y
+ 168*phi1(x,y)*al*gram^-2*y^2
- 84*phi1(x,y)*al*gram^-2*y^3
+ 168*phi1(x,y)*al*gram^-2*x*y
+ 168*phi1(x,y)*al*gram^-2*x*y^2
- 7*phi1(x,y)*al*gram^-1
+ 98*phi1(x,y)*al*gram^-1*y
- 7*phi1(x,y)*al*gram^-1*y^2
+ 21*phi1(x,y)*al*gram^-1*x
+ 21*phi1(x,y)*al*gram^-1*x*y
+ 7*phi1(x,y)*al
- 18*phi1(x,y)*al^2*gram^-2*y
+ 36*phi1(x,y)*al^2*gram^-2*y^2
- 18*phi1(x,y)*al^2*gram^-2*y^3
+ 36*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*phi1(x,y)*al^2*gram^-1
+ 21*phi1(x,y)*al^2*gram^-1*y
- 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 9/2*phi1(x,y)*al^2*gram^-1*x
+ 9/2*phi1(x,y)*al^2*gram^-1*x*y
+ 3/2*phi1(x,y)*al^2
+ 2*phi1(x,y)^2
- 2*phi1(x,y)^2*gram^-1
+ 4*phi1(x,y)^2*gram^-1*y
- 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x
+ 6*phi1(x,y)^2*gram^-1*x*y
- 48*phi2(x^-1*y,x^-1)*gram^-2*y
+ 36*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 36*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 14*phi2(x^-1*y,x^-1)*gram^-1
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 12*phi2(y^-1,x*y^-1)*gram^-2
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y
- 36*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 192*phi2(y^-1,x*y^-1)*gram^-2*x
+ 36*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 24*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 36*phi2(y^-1,x*y^-1)*gram^-1
+ 22*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(x,y)
+ 12*phi2(x,y)*gram^-2*y
+ 192*phi2(x,y)*gram^-2*y^2
- 420*phi2(x,y)*gram^-2*y^3
+ 216*phi2(x,y)*gram^-2*y^4
+ 48*phi2(x,y)*gram^-2*x*y
- 600*phi2(x,y)*gram^-2*x*y^2
- 360*phi2(x,y)*gram^-2*x*y^3
+ 2*phi2(x,y)*gram^-1
- 16*phi2(x,y)*gram^-1*y
- 214*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*x
- 78*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_5 * (
+ 205/18*gram^-1
- 205/18*gram^-1*y
- 205/18*gram^-1*x
- 72*z3*gram^-2*x*y
- 18*z3*gram^-1
- 7*al*gram^-1
+ 7*al*gram^-1*y
+ 7*al*gram^-1*x
- 72*al*z3*gram^-2*x*y
- 12*al*z3*gram^-1
- 12*al*z3*gram^-1*x
- 3/2*al^2*gram^-1
+ 3/2*al^2*gram^-1*y
+ 3/2*al^2*gram^-1*x
- 205/3*ln(x)*gram^-2*y
+ 410/3*ln(x)*gram^-2*y^2
- 205/3*ln(x)*gram^-2*y^3
+ 205*ln(x)*gram^-2*x*y
+ 205/3*ln(x)*gram^-2*x*y^2
- 143/36*ln(x)*gram^-1
+ 2603/36*ln(x)*gram^-1*y
+ 1999/36*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 126*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 2*ln(x)*al*gram^-1
- 40*ln(x)*al*gram^-1*y
- 26*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 27*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 1/4*ln(x)*al^2*gram^-1
- 35/4*ln(x)*al^2*gram^-1*y
- 23/4*ln(x)*al^2*gram^-1*x
- 3*ln(x)^2*gram^-2
- 26*ln(x)^2*gram^-2*y
+ 61*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 3*ln(x)^2*gram^-2*x
+ 33*ln(x)^2*gram^-2*x*y
+ 104*ln(x)^2*gram^-2*x*y^2
- 5/6*ln(x)^2*gram^-1
+ 215/6*ln(x)^2*gram^-1*y
+ 1/6*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 27*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 3/4*ln(x)^2*al*gram^-1
+ 33/4*ln(x)^2*al*gram^-1*y
+ 21/4*ln(x)^2*al*gram^-1*x
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 9*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 1/4*ln(x)^2*al^2*gram^-1
+ 11/4*ln(x)^2*al^2*gram^-1*y
+ 7/4*ln(x)^2*al^2*gram^-1*x
+ 72*ln(x)*ln(y)*gram^-2*y
- 144*ln(x)*ln(y)*gram^-2*y^2
+ 72*ln(x)*ln(y)*gram^-2*y^3
- 164*ln(x)*ln(y)*gram^-2*x*y
- 216*ln(x)*ln(y)*gram^-2*x*y^2
- 13/3*ln(x)*ln(y)*gram^-1
- 85*ln(x)*ln(y)*gram^-1*y
- 73/3*ln(x)*ln(y)*gram^-1*x
+ 18*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-1
+ 3*ln(x)*ln(y)*al*gram^-1*x
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1*x
- 1/3*ln(x)*phi1(x,y)
- ln(x)*phi1(x,y)*gram^-2*y
+ 38*ln(x)*phi1(x,y)*gram^-2*y^2
- 73*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*y^4
- 5*ln(x)*phi1(x,y)*gram^-2*x*y
- 99*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 3/2*ln(x)*phi1(x,y)*gram^-1
- 1/3*ln(x)*phi1(x,y)*gram^-1*y
- 199/6*ln(x)*phi1(x,y)*gram^-1*y^2
- 27/2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 9/4*ln(x)*phi1(x,y)*al*gram^-1
- 51/4*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 9/4*ln(x)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(x)*phi1(x,y)*al
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3/4*ln(x)*phi1(x,y)*al^2*gram^-1
- 17/4*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3/4*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al^2
+ 205/3*ln(y)*gram^-2*y
- 410/3*ln(y)*gram^-2*y^2
+ 205/3*ln(y)*gram^-2*y^3
- 205/3*ln(y)*gram^-2*x*y
- 205/3*ln(y)*gram^-2*x*y^2
+ 161/12*ln(y)*gram^-1
- 2339/36*ln(y)*gram^-1*y
- 161/12*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 84*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y
+ 42*ln(y)*al*gram^-2*x*y^2
- 9*ln(y)*al*gram^-1
+ 37*ln(y)*al*gram^-1*y
+ 9*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
- 7/4*ln(y)*al^2*gram^-1
+ 31/4*ln(y)*al^2*gram^-1*y
+ 7/4*ln(y)*al^2*gram^-1*x
- 43*ln(y)^2*gram^-2*y
+ 83*ln(y)^2*gram^-2*y^2
- 40*ln(y)^2*gram^-2*y^3
+ 43*ln(y)^2*gram^-2*x*y
+ 112*ln(y)^2*gram^-2*x*y^2
- 19/2*ln(y)^2*gram^-1
+ 295/6*ln(y)^2*gram^-1*y
+ 19/2*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
+ 9/4*ln(y)^2*al*gram^-1
- 33/4*ln(y)^2*al*gram^-1*y
- 9/4*ln(y)^2*al*gram^-1*x
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
+ 3/4*ln(y)^2*al^2*gram^-1
- 11/4*ln(y)^2*al^2*gram^-1*y
- 3/4*ln(y)^2*al^2*gram^-1*x
+ 23/3*ln(y)*phi1(x,y)
- 43*ln(y)*phi1(x,y)*gram^-2*y
+ 50*ln(y)*phi1(x,y)*gram^-2*y^2
+ 29*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*y^4
+ 43*ln(y)*phi1(x,y)*gram^-2*x*y
+ 231*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 10*ln(y)*phi1(x,y)*gram^-1
+ 185/3*ln(y)*phi1(x,y)*gram^-1*y
+ 155/6*ln(y)*phi1(x,y)*gram^-1*y^2
+ 10*ln(y)*phi1(x,y)*gram^-1*x
+ 71/2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 9/4*ln(y)*phi1(x,y)*al*gram^-1
- 51/4*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 9/4*ln(y)*phi1(x,y)*al*gram^-1*x
- 9/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3/2*ln(y)*phi1(x,y)*al
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3/4*ln(y)*phi1(x,y)*al^2*gram^-1
- 17/4*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3/4*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al^2
+ 3/2*omega2(x^-1,x^-1*y)*gram^-2
- 45/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 39*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 18*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 3/2*omega2(x^-1,x^-1*y)*gram^-2*x
+ 3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 54*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 7*omega2(x^-1,x^-1*y)*gram^-1
+ 41/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 3/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 3/2*omega2(x^-1*y,x^-1)*gram^-2
+ 39/2*omega2(x^-1*y,x^-1)*gram^-2*y
- 36*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 3/2*omega2(x^-1*y,x^-1)*gram^-2*x
- 36*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 54*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- omega2(x^-1*y,x^-1)*gram^-1
- 41/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 9/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 3/2*omega2(y^-1,x*y^-1)*gram^-2
- 27/2*omega2(y^-1,x*y^-1)*gram^-2*y
+ 33*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 18*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 3/2*omega2(y^-1,x*y^-1)*gram^-2*x
+ 9*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 54*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 3*omega2(y^-1,x*y^-1)*gram^-1
+ 41/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 3/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 3/2*omega2(x*y^-1,y^-1)*gram^-2
+ 39/2*omega2(x*y^-1,y^-1)*gram^-2*y
- 36*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 3/2*omega2(x*y^-1,y^-1)*gram^-2*x
- 36*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 54*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- omega2(x*y^-1,y^-1)*gram^-1
- 41/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 9/2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 3/2*omega2(x,y)*gram^-2
- 45/2*omega2(x,y)*gram^-2*y
+ 39*omega2(x,y)*gram^-2*y^2
- 18*omega2(x,y)*gram^-2*y^3
- 3/2*omega2(x,y)*gram^-2*x
+ 3*omega2(x,y)*gram^-2*x*y
+ 54*omega2(x,y)*gram^-2*x*y^2
- 7*omega2(x,y)*gram^-1
+ 41/2*omega2(x,y)*gram^-1*y
+ 3/2*omega2(x,y)*gram^-1*x
+ 3*omega2(x,y)*al*gram^-2*x*y
+ 1/2*omega2(x,y)*al*gram^-1
+ 1/2*omega2(x,y)*al*gram^-1*x
- 3/2*omega2(y,x)*gram^-2
- 27/2*omega2(y,x)*gram^-2*y
+ 33*omega2(y,x)*gram^-2*y^2
- 18*omega2(y,x)*gram^-2*y^3
+ 3/2*omega2(y,x)*gram^-2*x
+ 9*omega2(y,x)*gram^-2*x*y
+ 54*omega2(y,x)*gram^-2*x*y^2
- 3*omega2(y,x)*gram^-1
+ 41/2*omega2(y,x)*gram^-1*y
+ 3/2*omega2(y,x)*gram^-1*x
+ 3*omega2(y,x)*al*gram^-2*x*y
+ 1/2*omega2(y,x)*al*gram^-1
+ 1/2*omega2(y,x)*al*gram^-1*x
- 475/18*phi1(x,y)
+ 205/3*phi1(x,y)*gram^-2*y
- 410/3*phi1(x,y)*gram^-2*y^2
+ 205/3*phi1(x,y)*gram^-2*y^3
- 205/3*phi1(x,y)*gram^-2*x*y
- 205*phi1(x,y)*gram^-2*x*y^2
+ 301/12*phi1(x,y)*gram^-1
- 3989/36*phi1(x,y)*gram^-1*y
+ 313/18*phi1(x,y)*gram^-1*y^2
- 301/12*phi1(x,y)*gram^-1*x
- 529/6*phi1(x,y)*gram^-1*x*y
- 42*phi1(x,y)*al*gram^-2*y
+ 84*phi1(x,y)*al*gram^-2*y^2
- 42*phi1(x,y)*al*gram^-2*y^3
+ 42*phi1(x,y)*al*gram^-2*x*y
+ 126*phi1(x,y)*al*gram^-2*x*y^2
- 21/2*phi1(x,y)*al*gram^-1
+ 119/2*phi1(x,y)*al*gram^-1*y
- 7*phi1(x,y)*al*gram^-1*y^2
+ 21/2*phi1(x,y)*al*gram^-1*x
+ 21*phi1(x,y)*al*gram^-1*x*y
+ 7*phi1(x,y)*al
- 9*phi1(x,y)*al^2*gram^-2*y
+ 18*phi1(x,y)*al^2*gram^-2*y^2
- 9*phi1(x,y)*al^2*gram^-2*y^3
+ 9*phi1(x,y)*al^2*gram^-2*x*y
+ 27*phi1(x,y)*al^2*gram^-2*x*y^2
- 9/4*phi1(x,y)*al^2*gram^-1
+ 51/4*phi1(x,y)*al^2*gram^-1*y
- 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 9/4*phi1(x,y)*al^2*gram^-1*x
+ 9/2*phi1(x,y)*al^2*gram^-1*x*y
+ 3/2*phi1(x,y)*al^2
+ phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1*x*y
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 23*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 24*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 25*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 18*phi2(x^-1*y,x^-1)*gram^-3
- 8*phi2(x^-1*y,x^-1)*gram^-3*y
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 14*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x
- 5*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 11*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 18*phi2(x^-1*y,x^-1)*gram^-2
- 2*phi2(x^-1*y,x^-1)*gram^-2*y
+ 22*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 9*phi2(x^-1*y,x^-1)*gram^-2*x
- 29*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 9*phi2(x^-1*y,x^-1)*gram^-1
+ 6*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 48*phi2(y^-1,x*y^-1)*gram^-2
+ 78*phi2(y^-1,x*y^-1)*gram^-2*y
- 36*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 6*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 90*phi2(y^-1,x*y^-1)*gram^-2*x
+ 36*phi2(y^-1,x*y^-1)*gram^-2*x*y
- phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 31*phi2(y^-1,x*y^-1)*gram^-1
+ 15*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 30*phi2(x,y)*gram^-2*y
+ 204*phi2(x,y)*gram^-2*y^2
- 318*phi2(x,y)*gram^-2*y^3
+ 144*phi2(x,y)*gram^-2*y^4
+ 30*phi2(x,y)*gram^-2*x*y
- 198*phi2(x,y)*gram^-2*x*y^2
- 288*phi2(x,y)*gram^-2*x*y^3
- 6*phi2(x,y)*gram^-1
+ 38*phi2(x,y)*gram^-1*y
- 146*phi2(x,y)*gram^-1*y^2
+ 6*phi2(x,y)*gram^-1*x
- 38*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_4 * (
+ 205/18*gram^-1
- 205/18*gram^-1*y
- 205/18*gram^-1*x
- 72*z3*gram^-2*x*y
- 18*z3*gram^-1
- 7*al*gram^-1
+ 7*al*gram^-1*y
+ 7*al*gram^-1*x
- 72*al*z3*gram^-2*x*y
- 12*al*z3*gram^-1
- 12*al*z3*gram^-1*y
- 3/2*al^2*gram^-1
+ 3/2*al^2*gram^-1*y
+ 3/2*al^2*gram^-1*x
- 205/3*ln(x)*gram^-2*y
+ 410/3*ln(x)*gram^-2*y^2
- 205/3*ln(x)*gram^-2*y^3
+ 205*ln(x)*gram^-2*x*y
+ 205/3*ln(x)*gram^-2*x*y^2
+ 161/12*ln(x)*gram^-1
+ 659/12*ln(x)*gram^-1*y
+ 121/36*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 126*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 9*ln(x)*al*gram^-1
- 33*ln(x)*al*gram^-1*y
- 5*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 27*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 7/4*ln(x)*al^2*gram^-1
- 29/4*ln(x)*al^2*gram^-1*y
- 5/4*ln(x)*al^2*gram^-1*x
- 3*ln(x)^2*gram^-2
- 26*ln(x)^2*gram^-2*y
+ 61*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 3*ln(x)^2*gram^-2*x
+ 33*ln(x)^2*gram^-2*x*y
+ 104*ln(x)^2*gram^-2*x*y^2
- 13/2*ln(x)^2*gram^-1
+ 83/2*ln(x)^2*gram^-1*y
+ 55/6*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 27*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 9/4*ln(x)^2*al*gram^-1
+ 27/4*ln(x)^2*al*gram^-1*y
+ 3/4*ln(x)^2*al*gram^-1*x
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 9*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 3/4*ln(x)^2*al^2*gram^-1
+ 9/4*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*x
+ 72*ln(x)*ln(y)*gram^-2*y
- 144*ln(x)*ln(y)*gram^-2*y^2
+ 72*ln(x)*ln(y)*gram^-2*y^3
- 164*ln(x)*ln(y)*gram^-2*x*y
- 216*ln(x)*ln(y)*gram^-2*x*y^2
- 13/3*ln(x)*ln(y)*gram^-1
- 289/3*ln(x)*ln(y)*gram^-1*y
- 13*ln(x)*ln(y)*gram^-1*x
+ 18*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-1
+ 3*ln(x)*ln(y)*al*gram^-1*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1*y
- 5/2*ln(x)*phi1(x,y)
- ln(x)*phi1(x,y)*gram^-2*y
+ 38*ln(x)*phi1(x,y)*gram^-2*y^2
- 73*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*y^4
- 5*ln(x)*phi1(x,y)*gram^-2*x*y
- 99*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 1/6*ln(x)*phi1(x,y)*gram^-1
- 28/3*ln(x)*phi1(x,y)*gram^-1*y
- 155/6*ln(x)*phi1(x,y)*gram^-1*y^2
- 5/3*ln(x)*phi1(x,y)*gram^-1*x
- 125/6*ln(x)*phi1(x,y)*gram^-1*x*y
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/4*ln(x)*phi1(x,y)*al*gram^-1
- 33/4*ln(x)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3/4*ln(x)*phi1(x,y)*al*gram^-1*x
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/4*ln(x)*phi1(x,y)*al^2*gram^-1
- 11/4*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/4*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 205/3*ln(y)*gram^-2*y
- 410/3*ln(y)*gram^-2*y^2
+ 205/3*ln(y)*gram^-2*y^3
- 205/3*ln(y)*gram^-2*x*y
- 205/3*ln(y)*gram^-2*x*y^2
- 143/36*ln(y)*gram^-1
- 461/36*ln(y)*gram^-1*y
+ 143/36*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 84*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y
+ 42*ln(y)*al*gram^-2*x*y^2
- 2*ln(y)*al*gram^-1
+ 16*ln(y)*al*gram^-1*y
+ 2*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
- 1/4*ln(y)*al^2*gram^-1
+ 13/4*ln(y)*al^2*gram^-1*y
+ 1/4*ln(y)*al^2*gram^-1*x
- 43*ln(y)^2*gram^-2*y
+ 83*ln(y)^2*gram^-2*y^2
- 40*ln(y)^2*gram^-2*y^3
+ 43*ln(y)^2*gram^-2*x*y
+ 112*ln(y)^2*gram^-2*x*y^2
- 23/6*ln(y)^2*gram^-1
+ 241/6*ln(y)^2*gram^-1*y
+ 23/6*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
+ 3/4*ln(y)^2*al*gram^-1
- 15/4*ln(y)^2*al*gram^-1*y
- 3/4*ln(y)^2*al*gram^-1*x
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/4*ln(y)^2*al^2*gram^-1
- 5/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*x
+ 5/2*ln(y)*phi1(x,y)
- 43*ln(y)*phi1(x,y)*gram^-2*y
+ 50*ln(y)*phi1(x,y)*gram^-2*y^2
+ 29*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*y^4
+ 43*ln(y)*phi1(x,y)*gram^-2*x*y
+ 231*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 13/3*ln(y)*phi1(x,y)*gram^-1
+ 146/3*ln(y)*phi1(x,y)*gram^-1*y
+ 199/6*ln(y)*phi1(x,y)*gram^-1*y^2
+ 13/3*ln(y)*phi1(x,y)*gram^-1*x
+ 169/6*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/4*ln(y)*phi1(x,y)*al*gram^-1
- 33/4*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3/4*ln(y)*phi1(x,y)*al*gram^-1*x
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/4*ln(y)*phi1(x,y)*al^2*gram^-1
- 11/4*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/4*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 3/2*omega2(x^-1,x^-1*y)*gram^-2
- 45/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 39*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 18*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 3/2*omega2(x^-1,x^-1*y)*gram^-2*x
+ 3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 54*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 6*omega2(x^-1,x^-1*y)*gram^-1
+ 39/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 5/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*gram^-2
+ 39/2*omega2(x^-1*y,x^-1)*gram^-2*y
- 36*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 3/2*omega2(x^-1*y,x^-1)*gram^-2*x
- 36*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 54*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- omega2(x^-1*y,x^-1)*gram^-1
- 45/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 5/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 3/2*omega2(y^-1,x*y^-1)*gram^-2
- 27/2*omega2(y^-1,x*y^-1)*gram^-2*y
+ 33*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 18*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 3/2*omega2(y^-1,x*y^-1)*gram^-2*x
+ 9*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 54*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 4*omega2(y^-1,x*y^-1)*gram^-1
+ 39/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*gram^-2
+ 39/2*omega2(x*y^-1,y^-1)*gram^-2*y
- 36*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 3/2*omega2(x*y^-1,y^-1)*gram^-2*x
- 36*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 54*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- omega2(x*y^-1,y^-1)*gram^-1
- 45/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 5/2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 3/2*omega2(x,y)*gram^-2
- 45/2*omega2(x,y)*gram^-2*y
+ 39*omega2(x,y)*gram^-2*y^2
- 18*omega2(x,y)*gram^-2*y^3
- 3/2*omega2(x,y)*gram^-2*x
+ 3*omega2(x,y)*gram^-2*x*y
+ 54*omega2(x,y)*gram^-2*x*y^2
- 6*omega2(x,y)*gram^-1
+ 39/2*omega2(x,y)*gram^-1*y
+ 5/2*omega2(x,y)*gram^-1*x
+ 3*omega2(x,y)*al*gram^-2*x*y
+ 1/2*omega2(x,y)*al*gram^-1
+ 1/2*omega2(x,y)*al*gram^-1*y
- 3/2*omega2(y,x)*gram^-2
- 27/2*omega2(y,x)*gram^-2*y
+ 33*omega2(y,x)*gram^-2*y^2
- 18*omega2(y,x)*gram^-2*y^3
+ 3/2*omega2(y,x)*gram^-2*x
+ 9*omega2(y,x)*gram^-2*x*y
+ 54*omega2(y,x)*gram^-2*x*y^2
- 4*omega2(y,x)*gram^-1
+ 39/2*omega2(y,x)*gram^-1*y
+ 5/2*omega2(y,x)*gram^-1*x
+ 3*omega2(y,x)*al*gram^-2*x*y
+ 1/2*omega2(y,x)*al*gram^-1
+ 1/2*omega2(y,x)*al*gram^-1*y
- 9*phi1(x,y)
+ 205/3*phi1(x,y)*gram^-2*y
- 410/3*phi1(x,y)*gram^-2*y^2
+ 205/3*phi1(x,y)*gram^-2*y^3
- 205/3*phi1(x,y)*gram^-2*x*y
- 205*phi1(x,y)*gram^-2*x*y^2
+ 277/36*phi1(x,y)*gram^-1
- 2111/36*phi1(x,y)*gram^-1*y
- 313/18*phi1(x,y)*gram^-1*y^2
- 277/36*phi1(x,y)*gram^-1*x
- 961/18*phi1(x,y)*gram^-1*x*y
- 42*phi1(x,y)*al*gram^-2*y
+ 84*phi1(x,y)*al*gram^-2*y^2
- 42*phi1(x,y)*al*gram^-2*y^3
+ 42*phi1(x,y)*al*gram^-2*x*y
+ 126*phi1(x,y)*al*gram^-2*x*y^2
- 7/2*phi1(x,y)*al*gram^-1
+ 77/2*phi1(x,y)*al*gram^-1*y
+ 7*phi1(x,y)*al*gram^-1*y^2
+ 7/2*phi1(x,y)*al*gram^-1*x
+ 7*phi1(x,y)*al*gram^-1*x*y
- 9*phi1(x,y)*al^2*gram^-2*y
+ 18*phi1(x,y)*al^2*gram^-2*y^2
- 9*phi1(x,y)*al^2*gram^-2*y^3
+ 9*phi1(x,y)*al^2*gram^-2*x*y
+ 27*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/4*phi1(x,y)*al^2*gram^-1
+ 33/4*phi1(x,y)*al^2*gram^-1*y
+ 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 3/4*phi1(x,y)*al^2*gram^-1*x
+ 3/2*phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1*x*y
+ 5*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 88*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 61*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 15*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 10*phi2(x^-1*y,x^-1)*gram^-3
- 32*phi2(x^-1*y,x^-1)*gram^-3*y
+ 40*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 30*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 5*phi2(x^-1*y,x^-1)*gram^-3*x
+ 11*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 31*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 15*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 10*phi2(x^-1*y,x^-1)*gram^-2
- 10*phi2(x^-1*y,x^-1)*gram^-2*y
+ 6*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 5*phi2(x^-1*y,x^-1)*gram^-2*x
- 21*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 5*phi2(x^-1*y,x^-1)*gram^-1
+ 6*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 48*phi2(y^-1,x*y^-1)*gram^-2
+ 78*phi2(y^-1,x*y^-1)*gram^-2*y
- 36*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 6*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 90*phi2(y^-1,x*y^-1)*gram^-2*x
+ 36*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 3*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 27*phi2(y^-1,x*y^-1)*gram^-1
+ 7*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(x,y)
- 30*phi2(x,y)*gram^-2*y
+ 204*phi2(x,y)*gram^-2*y^2
- 318*phi2(x,y)*gram^-2*y^3
+ 144*phi2(x,y)*gram^-2*y^4
+ 30*phi2(x,y)*gram^-2*x*y
- 198*phi2(x,y)*gram^-2*x*y^2
- 288*phi2(x,y)*gram^-2*x*y^3
- 4*phi2(x,y)*gram^-1
+ 32*phi2(x,y)*gram^-1*y
- 142*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x
- 42*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_3 * (
- 205/9*gram^-1*y
+ 36*z3*gram^-2*y
- 36*z3*gram^-2*y^2
- 36*z3*gram^-2*x*y
+ 14*al*gram^-1*y
+ 36*al*z3*gram^-2*y
- 36*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*x*y
- 12*al*z3*gram^-1*y
+ 3*al^2*gram^-1*y
- 205/3*ln(x)*gram^-2*y
+ 410/3*ln(x)*gram^-2*y^2
- 205/3*ln(x)*gram^-2*y^3
+ 205/3*ln(x)*gram^-2*x*y
+ 205/3*ln(x)*gram^-2*x*y^2
+ 530/9*ln(x)*gram^-1*y
+ 42*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 42*ln(x)*al*gram^-2*y^3
- 42*ln(x)*al*gram^-2*x*y
- 42*ln(x)*al*gram^-2*x*y^2
- 31*ln(x)*al*gram^-1*y
+ 9*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 9*ln(x)*al^2*gram^-2*y^3
- 9*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 7*ln(x)*al^2*gram^-1*y
+ 4*ln(x)^2*gram^-2*y
- 8*ln(x)^2*gram^-2*y^2
+ 4*ln(x)^2*gram^-2*y^3
+ 2*ln(x)^2*gram^-2*x*y
+ 68*ln(x)^2*gram^-2*x*y^2
+ 28/3*ln(x)^2*gram^-1*y
- 9*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 9*ln(x)^2*al*gram^-2*y^3
+ 9*ln(x)^2*al*gram^-2*x*y
+ 9*ln(x)^2*al*gram^-2*x*y^2
+ 6*ln(x)^2*al*gram^-1*y
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 3*ln(x)^2*al^2*gram^-2*x*y
+ 3*ln(x)^2*al^2*gram^-2*x*y^2
+ 2*ln(x)^2*al^2*gram^-1*y
+ 46*ln(x)*ln(y)*gram^-2*y
- 46*ln(x)*ln(y)*gram^-2*y^2
- 46*ln(x)*ln(y)*gram^-2*x*y
- 144*ln(x)*ln(y)*gram^-2*x*y^2
- 112/3*ln(x)*ln(y)*gram^-1*y
- 9*ln(x)*ln(y)*al*gram^-2*y
+ 9*ln(x)*ln(y)*al*gram^-2*y^2
+ 9*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-1*y
- 3*ln(x)*ln(y)*al^2*gram^-2*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1*y
+ 3*ln(x)*phi1(x,y)*gram^-2*y
+ 30*ln(x)*phi1(x,y)*gram^-2*y^2
- 69*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*y^4
- 3*ln(x)*phi1(x,y)*gram^-2*x*y
- 31*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 36*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 7/6*ln(x)*phi1(x,y)*gram^-1*y
- 155/6*ln(x)*phi1(x,y)*gram^-1*y^2
- 17/6*ln(x)*phi1(x,y)*gram^-1*x*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 205/3*ln(y)*gram^-2*y^2
+ 205/3*ln(y)*gram^-2*y^3
- 205/3*ln(y)*gram^-2*x*y^2
- 85/9*ln(y)*gram^-1*y
+ 42*ln(y)*al*gram^-2*y^2
- 42*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y^2
+ 11*ln(y)*al*gram^-1*y
+ 9*ln(y)*al^2*gram^-2*y^2
- 9*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*al^2*gram^-1*y
+ 10*ln(y)^2*gram^-2*y^2
- 4*ln(y)^2*gram^-2*y^3
+ 76*ln(y)^2*gram^-2*x*y^2
+ 40/3*ln(y)^2*gram^-1*y
- 9*ln(y)^2*al*gram^-2*y^2
+ 9*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y^2
- 3*ln(y)^2*al*gram^-1*y
- 3*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y^2
- ln(y)^2*al^2*gram^-1*y
- 33*ln(y)*phi1(x,y)*gram^-2*y^2
+ 69*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*y^4
+ 119*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 36*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 25/6*ln(y)*phi1(x,y)*gram^-1*y
+ 199/6*ln(y)*phi1(x,y)*gram^-1*y^2
+ 61/6*ln(y)*phi1(x,y)*gram^-1*x*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 6*omega2(x^-1,x^-1*y)*gram^-2*y
- 3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 9*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 36*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 4*omega2(x^-1,x^-1*y)*gram^-1*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 12*omega2(x^-1*y,x^-1)*gram^-2*y
- 9*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 9*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 36*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 7*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 6*omega2(y^-1,x*y^-1)*gram^-2*y
- 9*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 36*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 4*omega2(y^-1,x*y^-1)*gram^-1*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 12*omega2(x*y^-1,y^-1)*gram^-2*y
- 9*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 9*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 36*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 7*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 6*omega2(x,y)*gram^-2*y
- 3*omega2(x,y)*gram^-2*y^2
- 9*omega2(x,y)*gram^-2*x*y
+ 36*omega2(x,y)*gram^-2*x*y^2
+ 4*omega2(x,y)*gram^-1*y
- 3/2*omega2(x,y)*al*gram^-2*y
+ 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/2*omega2(x,y)*al*gram^-2*x*y
+ 1/2*omega2(x,y)*al*gram^-1*y
+ 6*omega2(y,x)*gram^-2*y
- 9*omega2(y,x)*gram^-2*y^2
- 3*omega2(y,x)*gram^-2*x*y
+ 36*omega2(y,x)*gram^-2*x*y^2
+ 4*omega2(y,x)*gram^-1*y
- 3/2*omega2(y,x)*al*gram^-2*y
+ 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/2*omega2(y,x)*al*gram^-2*x*y
+ 1/2*omega2(y,x)*al*gram^-1*y
- 410/3*phi1(x,y)*gram^-2*x*y^2
+ 47/18*phi1(x,y)*gram^-1*y
- 637/18*phi1(x,y)*gram^-1*y^2
- 637/18*phi1(x,y)*gram^-1*x*y
+ 84*phi1(x,y)*al*gram^-2*x*y^2
+ 7*phi1(x,y)*al*gram^-1*y
+ 7*phi1(x,y)*al*gram^-1*y^2
+ 7*phi1(x,y)*al*gram^-1*x*y
+ 18*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3/2*phi1(x,y)*al^2*gram^-1*y
+ 3/2*phi1(x,y)*al^2*gram^-1*y^2
+ 3/2*phi1(x,y)*al^2*gram^-1*x*y
- 2*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x*y
- 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 64*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 22*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 28*phi2(x^-1*y,x^-1)*gram^-3*y
+ 68*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 44*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 14*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 22*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 28*phi2(x^-1*y,x^-1)*gram^-2*y
- 8*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 14*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 36*phi2(y^-1,x*y^-1)*gram^-2
+ 72*phi2(y^-1,x*y^-1)*gram^-2*y
- 36*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x
+ 36*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 22*phi2(y^-1,x*y^-1)*gram^-1
+ 72*phi2(x,y)*gram^-2*y^2
- 144*phi2(x,y)*gram^-2*y^3
+ 72*phi2(x,y)*gram^-2*y^4
- 12*phi2(x,y)*gram^-2*x*y^2
- 216*phi2(x,y)*gram^-2*x*y^3
+ 12*phi2(x,y)*gram^-1*y
- 74*phi2(x,y)*gram^-1*y^2
- 2*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_2 * (
+ 30*z3*gram^-1
+ 6*al*z3*gram^-1
+ 469/12*ln(x)*gram^-1
- 469/12*ln(x)*gram^-1*y
+ 469/12*ln(x)*gram^-1*x
+ 5*ln(x)*al*gram^-1
- 5*ln(x)*al*gram^-1*y
+ 5*ln(x)*al*gram^-1*x
+ 5/4*ln(x)*al^2*gram^-1
- 5/4*ln(x)*al^2*gram^-1*y
+ 5/4*ln(x)*al^2*gram^-1*x
- 7/2*ln(x)^2*gram^-1
+ 7/2*ln(x)^2*gram^-1*y
- 17/2*ln(x)^2*gram^-1*x
- 3/4*ln(x)^2*al*gram^-1
+ 3/4*ln(x)^2*al*gram^-1*y
- 7/4*ln(x)^2*al*gram^-1*x
- 1/4*ln(x)^2*al^2*gram^-1
+ 1/4*ln(x)^2*al^2*gram^-1*y
- 1/4*ln(x)^2*al^2*gram^-1*x
- 12*ln(x)*ln(y)*gram^-1
+ 5*ln(x)*ln(y)*gram^-1*y
+ 5*ln(x)*ln(y)*gram^-1*x
- 5/2*ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
- 1/2*ln(x)*ln(y)*al^2*gram^-1
+ 5/4*ln(x)*phi1(x,y)
- 6*ln(x)*phi1(x,y)*gram^-1
+ 17/2*ln(x)*phi1(x,y)*gram^-1*y
- 5/2*ln(x)*phi1(x,y)*gram^-1*y^2
+ 6*ln(x)*phi1(x,y)*gram^-1*x
+ 5/2*ln(x)*phi1(x,y)*gram^-1*x*y
- 5/4*ln(x)*phi1(x,y)*al*gram^-1
+ 7/4*ln(x)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 5/4*ln(x)*phi1(x,y)*al*gram^-1*x
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 1/4*ln(x)*phi1(x,y)*al
- 1/4*ln(x)*phi1(x,y)*al^2*gram^-1
+ 1/4*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 1/4*ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 469/12*ln(y)*gram^-1
+ 469/12*ln(y)*gram^-1*y
- 469/12*ln(y)*gram^-1*x
+ 5*ln(y)*al*gram^-1
+ 5*ln(y)*al*gram^-1*y
- 5*ln(y)*al*gram^-1*x
+ 5/4*ln(y)*al^2*gram^-1
+ 5/4*ln(y)*al^2*gram^-1*y
- 5/4*ln(y)*al^2*gram^-1*x
- 7/2*ln(y)^2*gram^-1
- 17/2*ln(y)^2*gram^-1*y
+ 7/2*ln(y)^2*gram^-1*x
- 3/4*ln(y)^2*al*gram^-1
- 7/4*ln(y)^2*al*gram^-1*y
+ 3/4*ln(y)^2*al*gram^-1*x
- 1/4*ln(y)^2*al^2*gram^-1
- 1/4*ln(y)^2*al^2*gram^-1*y
+ 1/4*ln(y)^2*al^2*gram^-1*x
- 5/4*ln(y)*phi1(x,y)
- 7/2*ln(y)*phi1(x,y)*gram^-1
+ ln(y)*phi1(x,y)*gram^-1*y
+ 5/2*ln(y)*phi1(x,y)*gram^-1*y^2
+ 7/2*ln(y)*phi1(x,y)*gram^-1*x
- 5/2*ln(y)*phi1(x,y)*gram^-1*x*y
- 3/4*ln(y)*phi1(x,y)*al*gram^-1
+ 1/4*ln(y)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 3/4*ln(y)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(y)*phi1(x,y)*al
- 1/4*ln(y)*phi1(x,y)*al^2*gram^-1
+ 1/4*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 1/4*ln(y)*phi1(x,y)*al^2*gram^-1*x
- omega2(x^-1,x^-1*y)*gram^-1
- 5/4*omega2(x^-1,x^-1*y)*gram^-1*y
- 5/4*omega2(x^-1,x^-1*y)*gram^-1*x
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 5/2*omega2(x^-1*y,x^-1)*gram^-1
+ 5/4*omega2(x^-1*y,x^-1)*gram^-1*y
+ 5/4*omega2(x^-1*y,x^-1)*gram^-1*x
- 1/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
- omega2(y^-1,x*y^-1)*gram^-1
- 5/4*omega2(y^-1,x*y^-1)*gram^-1*y
- 5/4*omega2(y^-1,x*y^-1)*gram^-1*x
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 5/2*omega2(x*y^-1,y^-1)*gram^-1
+ 5/4*omega2(x*y^-1,y^-1)*gram^-1*y
+ 5/4*omega2(x*y^-1,y^-1)*gram^-1*x
- 1/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
- omega2(x,y)*gram^-1
- 5/4*omega2(x,y)*gram^-1*y
- 5/4*omega2(x,y)*gram^-1*x
- 1/4*omega2(x,y)*al*gram^-1*y
- 1/4*omega2(x,y)*al*gram^-1*x
- omega2(y,x)*gram^-1
- 5/4*omega2(y,x)*gram^-1*y
- 5/4*omega2(y,x)*gram^-1*x
- 1/4*omega2(y,x)*al*gram^-1*y
- 1/4*omega2(y,x)*al*gram^-1*x
+ phi1(x,y)
+ 469/12*phi1(x,y)*gram^-1
- 469/12*phi1(x,y)*gram^-1*y
- 469/12*phi1(x,y)*gram^-1*x
+ 5*phi1(x,y)*al*gram^-1
- 5*phi1(x,y)*al*gram^-1*y
- 5*phi1(x,y)*al*gram^-1*x
+ phi1(x,y)*al
+ 5/4*phi1(x,y)*al^2*gram^-1
- 5/4*phi1(x,y)*al^2*gram^-1*y
- 5/4*phi1(x,y)*al^2*gram^-1*x
+ phi1(x,y)^2
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 2*phi2(x^-1*y,x^-1)*gram^-3
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 2*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*x
- phi2(x^-1*y,x^-1)*gram^-3*x*y
- phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-2
- 4*phi2(x^-1*y,x^-1)*gram^-2*y
- 2*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ phi2(x^-1*y,x^-1)*gram^-2*x
+ phi2(x^-1*y,x^-1)*gram^-2*x*y
- phi2(x^-1*y,x^-1)*gram^-1
+ phi2(y^-1,x*y^-1)*gram^-1*y^-1
- phi2(y^-1,x*y^-1)*gram^-1
+ phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(x,y)*gram^-1
+ 2*phi2(x,y)*gram^-1*y
+ 2*phi2(x,y)*gram^-1*x
+ 10*phi2(x,y)*gram^-1*x*y
+ 2*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_1 * (
+ 7097/216
- 6*z3*gram^-1
+ 6*z3*gram^-1*y
+ 6*z3*gram^-1*x
- 3*z3
- 10*al
- 6*al*z3*gram^-1
+ 6*al*z3*gram^-1*y
+ 6*al*z3*gram^-1*x
+ 3*al*z3
- 15/8*al^2
- 107/8*ln(x)
+ 205/18*ln(x)*gram^-1
- 205/9*ln(x)*gram^-1*y
+ 205/18*ln(x)*gram^-1*y^2
- 205/18*ln(x)*gram^-1*x
- 205/18*ln(x)*gram^-1*x*y
- 7*ln(x)*al*gram^-1
+ 14*ln(x)*al*gram^-1*y
- 7*ln(x)*al*gram^-1*y^2
+ 7*ln(x)*al*gram^-1*x
+ 7*ln(x)*al*gram^-1*x*y
+ 6*ln(x)*al
- 3/2*ln(x)*al^2*gram^-1
+ 3*ln(x)*al^2*gram^-1*y
- 3/2*ln(x)*al^2*gram^-1*y^2
+ 3/2*ln(x)*al^2*gram^-1*x
+ 3/2*ln(x)*al^2*gram^-1*x*y
+ 11/8*ln(x)*al^2
- 5/4*ln(x)^2
- 2/3*ln(x)^2*gram^-1
+ 4/3*ln(x)^2*gram^-1*y
- 2/3*ln(x)^2*gram^-1*y^2
- 1/3*ln(x)^2*gram^-1*x
- 34/3*ln(x)^2*gram^-1*x*y
+ 3/2*ln(x)^2*al*gram^-1
- 3*ln(x)^2*al*gram^-1*y
+ 3/2*ln(x)^2*al*gram^-1*y^2
- 3/2*ln(x)^2*al*gram^-1*x
- 3/2*ln(x)^2*al*gram^-1*x*y
- 9/8*ln(x)^2*al
+ 1/2*ln(x)^2*al^2*gram^-1
- ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*y^2
- 1/2*ln(x)^2*al^2*gram^-1*x
- 1/2*ln(x)^2*al^2*gram^-1*x*y
- 3/8*ln(x)^2*al^2
+ 5*ln(x)*ln(y)
- 23/3*ln(x)*ln(y)*gram^-1
+ 23/3*ln(x)*ln(y)*gram^-1*y
+ 23/3*ln(x)*ln(y)*gram^-1*x
+ 24*ln(x)*ln(y)*gram^-1*x*y
+ 3/2*ln(x)*ln(y)*al*gram^-1
- 3/2*ln(x)*ln(y)*al*gram^-1*y
- 3/2*ln(x)*ln(y)*al*gram^-1*x
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 5/12*ln(x)*phi1(x,y)
- 1/2*ln(x)*phi1(x,y)*gram^-1
- 5*ln(x)*phi1(x,y)*gram^-1*y
+ 23/2*ln(x)*phi1(x,y)*gram^-1*y^2
- 6*ln(x)*phi1(x,y)*gram^-1*y^3
+ 1/2*ln(x)*phi1(x,y)*gram^-1*x
+ 31/6*ln(x)*phi1(x,y)*gram^-1*x*y
+ 6*ln(x)*phi1(x,y)*gram^-1*x*y^2
+ 19/4*ln(x)*phi1(x,y)*y
+ 5/4*ln(x)*phi1(x,y)*x
+ 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3/8*ln(x)*phi1(x,y)*al
+ ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/8*ln(x)*phi1(x,y)*al^2
- 143/72*ln(y)
+ 205/18*ln(y)*gram^-1*y
- 205/18*ln(y)*gram^-1*y^2
+ 205/18*ln(y)*gram^-1*x*y
- 7*ln(y)*al*gram^-1*y
+ 7*ln(y)*al*gram^-1*y^2
- 7*ln(y)*al*gram^-1*x*y
- ln(y)*al
- 3/2*ln(y)*al^2*gram^-1*y
+ 3/2*ln(y)*al^2*gram^-1*y^2
- 3/2*ln(y)*al^2*gram^-1*x*y
- 1/8*ln(y)*al^2
- 23/12*ln(y)^2
- 5/3*ln(y)^2*gram^-1*y
+ 2/3*ln(y)^2*gram^-1*y^2
- 38/3*ln(y)^2*gram^-1*x*y
+ 3/2*ln(y)^2*al*gram^-1*y
- 3/2*ln(y)^2*al*gram^-1*y^2
+ 3/2*ln(y)^2*al*gram^-1*x*y
+ 3/8*ln(y)^2*al
+ 1/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*y^2
+ 1/2*ln(y)^2*al^2*gram^-1*x*y
+ 1/8*ln(y)^2*al^2
- 11/12*ln(y)*phi1(x,y)
+ 11/2*ln(y)*phi1(x,y)*gram^-1*y
- 23/2*ln(y)*phi1(x,y)*gram^-1*y^2
+ 6*ln(y)*phi1(x,y)*gram^-1*y^3
- 119/6*ln(y)*phi1(x,y)*gram^-1*x*y
- 6*ln(y)*phi1(x,y)*gram^-1*x*y^2
- 19/4*ln(y)*phi1(x,y)*y
- 5/4*ln(y)*phi1(x,y)*x
+ 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 3/8*ln(y)*phi1(x,y)*al
+ ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/8*ln(y)*phi1(x,y)*al^2
- 4/3*omega2(x^-1,x^-1*y)
- omega2(x^-1,x^-1*y)*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 3/2*omega2(x^-1,x^-1*y)*gram^-1*x
- 6*omega2(x^-1,x^-1*y)*gram^-1*x*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 7/6*omega2(x^-1*y,x^-1)
- 2*omega2(x^-1*y,x^-1)*gram^-1
+ 3/2*omega2(x^-1*y,x^-1)*gram^-1*y
+ 3/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 6*omega2(x^-1*y,x^-1)*gram^-1*x*y
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 4/3*omega2(y^-1,x*y^-1)
- omega2(y^-1,x*y^-1)*gram^-1
+ 3/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
- 6*omega2(y^-1,x*y^-1)*gram^-1*x*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 7/6*omega2(x*y^-1,y^-1)
- 2*omega2(x*y^-1,y^-1)*gram^-1
+ 3/2*omega2(x*y^-1,y^-1)*gram^-1*y
+ 3/2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 6*omega2(x*y^-1,y^-1)*gram^-1*x*y
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 4/3*omega2(x,y)
- omega2(x,y)*gram^-1
+ 1/2*omega2(x,y)*gram^-1*y
+ 3/2*omega2(x,y)*gram^-1*x
- 6*omega2(x,y)*gram^-1*x*y
+ 1/4*omega2(x,y)*al*gram^-1
- 1/4*omega2(x,y)*al*gram^-1*y
- 1/4*omega2(x,y)*al*gram^-1*x
- 4/3*omega2(y,x)
- omega2(y,x)*gram^-1
+ 3/2*omega2(y,x)*gram^-1*y
+ 1/2*omega2(y,x)*gram^-1*x
- 6*omega2(y,x)*gram^-1*x*y
+ 1/4*omega2(y,x)*al*gram^-1
- 1/4*omega2(y,x)*al*gram^-1*y
- 1/4*omega2(y,x)*al*gram^-1*x
- 11/72*phi1(x,y)
+ 205/9*phi1(x,y)*gram^-1*x*y
+ 3*phi1(x,y)*y
+ 3*phi1(x,y)*x
- 14*phi1(x,y)*al*gram^-1*x*y
- 7/4*phi1(x,y)*al
- 3*phi1(x,y)*al^2*gram^-1*x*y
- 3/8*phi1(x,y)*al^2
+ 1/2*phi1(x,y)^2
- 1/2*phi1(x,y)^2*y
- 1/2*phi1(x,y)^2*x
+ 5/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 22*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 61/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 17*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 7/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
- 5*phi2(x^-1*y,x^-1)*gram^-3
- phi2(x^-1*y,x^-1)*gram^-3*y
+ 18*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 6*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 13*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 7*phi2(x^-1*y,x^-1)*gram^-3*y^5
+ 5/2*phi2(x^-1*y,x^-1)*gram^-3*x
- 2*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 7*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 10*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 7/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
- 5*phi2(x^-1*y,x^-1)*gram^-2
- 11*phi2(x^-1*y,x^-1)*gram^-2*y
+ phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 7*phi2(x^-1*y,x^-1)*gram^-2*y^3
+ 5/2*phi2(x^-1*y,x^-1)*gram^-2*x
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 7/2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
- 5*phi2(x^-1*y,x^-1)*gram^-1
+ phi2(x^-1*y,x^-1)*gram^-1*y
+ 5/2*phi2(x^-1*y,x^-1)*gram^-1*x
+ 6*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 12*phi2(y^-1,x*y^-1)*gram^-1
+ 6*phi2(y^-1,x*y^-1)*gram^-1*y
- 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 6*phi2(y^-1,x*y^-1)*gram^-1*x
- 7/2*phi2(y^-1,x*y^-1)*y^-1
- 3*phi2(x,y)
- 12*phi2(x,y)*gram^-1*y
+ 24*phi2(x,y)*gram^-1*y^2
- 12*phi2(x,y)*gram^-1*y^3
+ 2*phi2(x,y)*gram^-1*x*y
+ 36*phi2(x,y)*gram^-1*x*y^2
+ 13*phi2(x,y)*y
+ phi2(x,y)*x
)

 + a^2*Cf^2*Sigma_8 * (
+ 72*z3*gram^-1
+ 24*al*z3*gram^-1
+ 12*ln(x)*gram^-1
- 12*ln(x)*gram^-1*y
+ 12*ln(x)*gram^-1*x
- 4*ln(x)*al*gram^-1
+ 4*ln(x)*al*gram^-1*y
- 4*ln(x)*al*gram^-1*x
+ 3*ln(x)^2*gram^-1
- 3*ln(x)^2*gram^-1*y
+ 3*ln(x)^2*gram^-1*x
+ 1/2*ln(x)^2*al*gram^-1
- 1/2*ln(x)^2*al*gram^-1*y
+ 1/2*ln(x)^2*al*gram^-1*x
+ 1/2*ln(x)^2*al^2*gram^-1
- 1/2*ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*x
+ 6*ln(x)*ln(y)*gram^-1
+ ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al^2*gram^-1
+ 3*ln(x)*phi1(x,y)*gram^-1
- 3*ln(x)*phi1(x,y)*gram^-1*y
- 3*ln(x)*phi1(x,y)*gram^-1*x
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 12*ln(y)*gram^-1
+ 12*ln(y)*gram^-1*y
- 12*ln(y)*gram^-1*x
- 4*ln(y)*al*gram^-1
- 4*ln(y)*al*gram^-1*y
+ 4*ln(y)*al*gram^-1*x
+ 3*ln(y)^2*gram^-1
+ 3*ln(y)^2*gram^-1*y
- 3*ln(y)^2*gram^-1*x
+ 1/2*ln(y)^2*al*gram^-1
+ 1/2*ln(y)^2*al*gram^-1*y
- 1/2*ln(y)^2*al*gram^-1*x
+ 1/2*ln(y)^2*al^2*gram^-1
+ 1/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*x
+ 3*ln(y)*phi1(x,y)*gram^-1
- 3*ln(y)*phi1(x,y)*gram^-1*y
- 3*ln(y)*phi1(x,y)*gram^-1*x
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*x
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 2*omega2(x^-1,x^-1*y)*gram^-1
- 4*omega2(x^-1*y,x^-1)*gram^-1
- 2*omega2(x^-1*y,x^-1)*al*gram^-1
- 2*omega2(y^-1,x*y^-1)*gram^-1
- 4*omega2(x*y^-1,y^-1)*gram^-1
- 2*omega2(x*y^-1,y^-1)*al*gram^-1
- 2*omega2(x,y)*gram^-1
- 2*omega2(y,x)*gram^-1
- 9*phi1(x,y)
+ 12*phi1(x,y)*gram^-1
- 12*phi1(x,y)*gram^-1*y
- 12*phi1(x,y)*gram^-1*x
- 4*phi1(x,y)*al*gram^-1
+ 4*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*x
+ phi1(x,y)*al
+ 2*phi1(x,y)^2
+ 2*phi2(x,y)*gram^-1
- 2*phi2(x,y)*gram^-1*y
- 2*phi2(x,y)*gram^-1*x
+ 2*phi2(x,y)*al*gram^-1
- 2*phi2(x,y)*al*gram^-1*y
- 2*phi2(x,y)*al*gram^-1*x
)

 + a^2*Cf^2*Sigma_7 * (
+ 24*gram^-1
+ 288*z3*gram^-2
- 288*z3*gram^-2*y
- 288*z3*gram^-2*x
- 96*z3*gram^-1
- 32*al*gram^-1
- 288*al*z3*gram^-2
+ 288*al*z3*gram^-2*y
+ 288*al*z3*gram^-2*x
+ 96*al*z3*gram^-1
+ 8*al^2*gram^-1
+ 72*ln(x)*gram^-2
- 144*ln(x)*gram^-2*y
+ 72*ln(x)*gram^-2*y^2
- 72*ln(x)*gram^-2*x
- 72*ln(x)*gram^-2*x*y
- 56*ln(x)*gram^-1
- 96*ln(x)*al*gram^-2
+ 192*ln(x)*al*gram^-2*y
- 96*ln(x)*al*gram^-2*y^2
+ 96*ln(x)*al*gram^-2*x
+ 96*ln(x)*al*gram^-2*x*y
+ 68*ln(x)*al*gram^-1
+ 24*ln(x)*al^2*gram^-2
- 48*ln(x)*al^2*gram^-2*y
+ 24*ln(x)*al^2*gram^-2*y^2
- 24*ln(x)*al^2*gram^-2*x
- 24*ln(x)*al^2*gram^-2*x*y
- 20*ln(x)*al^2*gram^-1
+ 24*ln(x)^2*gram^-2
- 48*ln(x)^2*gram^-2*y
+ 24*ln(x)^2*gram^-2*y^2
- 72*ln(x)^2*gram^-2*x
- 120*ln(x)^2*gram^-2*x*y
- 28*ln(x)^2*gram^-1
+ 12*ln(x)^2*al*gram^-2
- 24*ln(x)^2*al*gram^-2*y
+ 12*ln(x)^2*al*gram^-2*y^2
- 12*ln(x)^2*al*gram^-2*x
- 12*ln(x)^2*al*gram^-2*x*y
- 12*ln(x)^2*al*gram^-1
- 12*ln(x)^2*al^2*gram^-2
+ 24*ln(x)^2*al^2*gram^-2*y
- 12*ln(x)^2*al^2*gram^-2*y^2
+ 12*ln(x)^2*al^2*gram^-2*x
+ 12*ln(x)^2*al^2*gram^-2*x*y
+ 8*ln(x)^2*al^2*gram^-1
- 72*ln(x)*ln(y)*gram^-2
+ 72*ln(x)*ln(y)*gram^-2*y
+ 72*ln(x)*ln(y)*gram^-2*x
+ 192*ln(x)*ln(y)*gram^-2*x*y
+ 32*ln(x)*ln(y)*gram^-1
+ 12*ln(x)*ln(y)*al*gram^-2
- 12*ln(x)*ln(y)*al*gram^-2*y
- 12*ln(x)*ln(y)*al*gram^-2*x
+ 4*ln(x)*ln(y)*al*gram^-1
- 12*ln(x)*ln(y)*al^2*gram^-2
+ 12*ln(x)*ln(y)*al^2*gram^-2*y
+ 12*ln(x)*ln(y)*al^2*gram^-2*x
+ 4*ln(x)*ln(y)*al^2*gram^-1
- 24*ln(x)*phi1(x,y)*gram^-2
+ 72*ln(x)*phi1(x,y)*gram^-2*y^2
- 48*ln(x)*phi1(x,y)*gram^-2*y^3
+ 24*ln(x)*phi1(x,y)*gram^-2*x
+ 120*ln(x)*phi1(x,y)*gram^-2*x*y
+ 48*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 20*ln(x)*phi1(x,y)*gram^-1
+ 36*ln(x)*phi1(x,y)*gram^-1*y
+ 12*ln(x)*phi1(x,y)*gram^-1*x
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 2*ln(x)*phi1(x,y)*al*gram^-1
+ 2*ln(x)*phi1(x,y)*al*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al*gram^-1*x
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 2*ln(x)*phi1(x,y)*al^2*gram^-1
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 72*ln(y)*gram^-2*y
- 72*ln(y)*gram^-2*y^2
+ 72*ln(y)*gram^-2*x*y
+ 16*ln(y)*gram^-1
- 96*ln(y)*al*gram^-2*y
+ 96*ln(y)*al*gram^-2*y^2
- 96*ln(y)*al*gram^-2*x*y
- 28*ln(y)*al*gram^-1
+ 24*ln(y)*al^2*gram^-2*y
- 24*ln(y)*al^2*gram^-2*y^2
+ 24*ln(y)*al^2*gram^-2*x*y
+ 4*ln(y)*al^2*gram^-1
- 24*ln(y)^2*gram^-2*y
- 24*ln(y)^2*gram^-2*y^2
- 72*ln(y)^2*gram^-2*x*y
- 4*ln(y)^2*gram^-1
+ 12*ln(y)^2*al*gram^-2*y
- 12*ln(y)^2*al*gram^-2*y^2
+ 12*ln(y)^2*al*gram^-2*x*y
- 12*ln(y)^2*al^2*gram^-2*y
+ 12*ln(y)^2*al^2*gram^-2*y^2
- 12*ln(y)^2*al^2*gram^-2*x*y
- 4*ln(y)^2*al^2*gram^-1
+ 24*ln(y)*phi1(x,y)*gram^-2*y
- 72*ln(y)*phi1(x,y)*gram^-2*y^2
+ 48*ln(y)*phi1(x,y)*gram^-2*y^3
- 120*ln(y)*phi1(x,y)*gram^-2*x*y
- 48*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 4*ln(y)*phi1(x,y)*gram^-1
- 36*ln(y)*phi1(x,y)*gram^-1*y
- 12*ln(y)*phi1(x,y)*gram^-1*x
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 2*ln(y)*phi1(x,y)*al*gram^-1
+ 2*ln(y)*phi1(x,y)*al*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al*gram^-1*x
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 2*ln(y)*phi1(x,y)*al^2*gram^-1
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 12*omega2(x^-1,x^-1*y)*gram^-2
- 12*omega2(x^-1,x^-1*y)*gram^-2*y
+ 36*omega2(x^-1,x^-1*y)*gram^-2*x
- 48*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 4*omega2(x^-1,x^-1*y)*gram^-1
- 84*omega2(x^-1*y,x^-1)*gram^-2
+ 60*omega2(x^-1*y,x^-1)*gram^-2*y
+ 60*omega2(x^-1*y,x^-1)*gram^-2*x
+ 48*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 20*omega2(x^-1*y,x^-1)*gram^-1
+ 24*omega2(x^-1*y,x^-1)*al*gram^-2
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x
- 8*omega2(x^-1*y,x^-1)*al*gram^-1
- 12*omega2(y^-1,x*y^-1)*gram^-2
+ 36*omega2(y^-1,x*y^-1)*gram^-2*y
- 12*omega2(y^-1,x*y^-1)*gram^-2*x
- 48*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 4*omega2(y^-1,x*y^-1)*gram^-1
- 84*omega2(x*y^-1,y^-1)*gram^-2
+ 60*omega2(x*y^-1,y^-1)*gram^-2*y
+ 60*omega2(x*y^-1,y^-1)*gram^-2*x
+ 48*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 20*omega2(x*y^-1,y^-1)*gram^-1
+ 24*omega2(x*y^-1,y^-1)*al*gram^-2
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x
- 8*omega2(x*y^-1,y^-1)*al*gram^-1
- 12*omega2(x,y)*gram^-2
- 12*omega2(x,y)*gram^-2*y
+ 36*omega2(x,y)*gram^-2*x
- 48*omega2(x,y)*gram^-2*x*y
- 4*omega2(x,y)*gram^-1
- 12*omega2(y,x)*gram^-2
+ 36*omega2(y,x)*gram^-2*y
- 12*omega2(y,x)*gram^-2*x
- 48*omega2(y,x)*gram^-2*x*y
- 4*omega2(y,x)*gram^-1
+ 144*phi1(x,y)*gram^-2*x*y
+ 84*phi1(x,y)*gram^-1
+ 44*phi1(x,y)*gram^-1*y
+ 44*phi1(x,y)*gram^-1*x
- 192*phi1(x,y)*al*gram^-2*x*y
- 40*phi1(x,y)*al*gram^-1
- 16*phi1(x,y)*al*gram^-1*y
- 16*phi1(x,y)*al*gram^-1*x
+ 48*phi1(x,y)*al^2*gram^-2*x*y
+ 4*phi1(x,y)*al^2*gram^-1
+ 4*phi1(x,y)*al^2*gram^-1*y
+ 4*phi1(x,y)*al^2*gram^-1*x
+ 8*phi1(x,y)^2*gram^-1
- 8*phi1(x,y)^2*gram^-1*y
- 8*phi1(x,y)^2*gram^-1*x
+ 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 192*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 192*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 96*phi2(x^-1*y,x^-1)*gram^-3
- 288*phi2(x^-1*y,x^-1)*gram^-3*y
- 96*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 96*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 48*phi2(x^-1*y,x^-1)*gram^-3*x
+ 96*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 48*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 96*phi2(x^-1*y,x^-1)*gram^-2
+ 48*phi2(x^-1*y,x^-1)*gram^-2*x
+ 96*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 192*phi2(y^-1,x*y^-1)*gram^-2
+ 96*phi2(y^-1,x*y^-1)*gram^-2*y
- 96*phi2(y^-1,x*y^-1)*gram^-2*x
- 48*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 96*phi2(x,y)*gram^-2*y
+ 192*phi2(x,y)*gram^-2*y^2
- 96*phi2(x,y)*gram^-2*y^3
+ 96*phi2(x,y)*gram^-2*x*y
+ 288*phi2(x,y)*gram^-2*x*y^2
- 8*phi2(x,y)*gram^-1
+ 104*phi2(x,y)*gram^-1*y
+ 8*phi2(x,y)*gram^-1*x
- 96*phi2(x,y)*al*gram^-2*x*y
- 8*phi2(x,y)*al*gram^-1
- 8*phi2(x,y)*al*gram^-1*y
- 8*phi2(x,y)*al*gram^-1*x
)

 + a^2*Cf^2*Sigma_6 * (
+ 12*gram^-1*x
+ 144*z3*gram^-2
- 288*z3*gram^-2*y
+ 144*z3*gram^-2*y^2
- 144*z3*gram^-2*x
- 432*z3*gram^-2*x*y
- 144*z3*gram^-1
- 48*z3*gram^-1*x
- 16*al*gram^-1*x
- 144*al*z3*gram^-2
+ 288*al*z3*gram^-2*y
- 144*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*x
+ 432*al*z3*gram^-2*x*y
+ 144*al*z3*gram^-1
+ 48*al*z3*gram^-1*x
+ 4*al^2*gram^-1*x
+ 36*ln(x)*gram^-2
- 36*ln(x)*gram^-2*y
- 36*ln(x)*gram^-2*y^2
+ 36*ln(x)*gram^-2*y^3
- 36*ln(x)*gram^-2*x
- 216*ln(x)*gram^-2*x*y
- 36*ln(x)*gram^-2*x*y^2
- 36*ln(x)*gram^-1
- 36*ln(x)*gram^-1*y
- 28*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2
+ 48*ln(x)*al*gram^-2*y
+ 48*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 48*ln(x)*al*gram^-2*x
+ 288*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 48*ln(x)*al*gram^-1
+ 48*ln(x)*al*gram^-1*y
+ 34*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2
- 12*ln(x)*al^2*gram^-2*y
- 12*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 12*ln(x)*al^2*gram^-2*x
- 72*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 12*ln(x)*al^2*gram^-1
- 12*ln(x)*al^2*gram^-1*y
- 10*ln(x)*al^2*gram^-1*x
+ 36*ln(x)^2*gram^-2
- 12*ln(x)^2*gram^-2*y
- 84*ln(x)^2*gram^-2*y^2
+ 60*ln(x)^2*gram^-2*y^3
- 60*ln(x)^2*gram^-2*x
- 216*ln(x)^2*gram^-2*x*y
- 108*ln(x)^2*gram^-2*x*y^2
- 36*ln(x)^2*gram^-1
- 60*ln(x)^2*gram^-1*y
- 14*ln(x)^2*gram^-1*x
+ 6*ln(x)^2*al*gram^-2
- 6*ln(x)^2*al*gram^-2*y
- 6*ln(x)^2*al*gram^-2*y^2
+ 6*ln(x)^2*al*gram^-2*y^3
- 6*ln(x)^2*al*gram^-2*x
- 36*ln(x)^2*al*gram^-2*x*y
- 6*ln(x)^2*al*gram^-2*x*y^2
- 6*ln(x)^2*al*gram^-1
- 6*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2
+ 6*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x
+ 36*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 6*ln(x)^2*al^2*gram^-1
+ 6*ln(x)^2*al^2*gram^-1*y
+ 4*ln(x)^2*al^2*gram^-1*x
- 36*ln(x)*ln(y)*gram^-2
- 24*ln(x)*ln(y)*gram^-2*y
+ 156*ln(x)*ln(y)*gram^-2*y^2
- 96*ln(x)*ln(y)*gram^-2*y^3
+ 36*ln(x)*ln(y)*gram^-2*x
+ 300*ln(x)*ln(y)*gram^-2*x*y
+ 192*ln(x)*ln(y)*gram^-2*x*y^2
+ 36*ln(x)*ln(y)*gram^-1
+ 96*ln(x)*ln(y)*gram^-1*y
+ 16*ln(x)*ln(y)*gram^-1*x
+ 6*ln(x)*ln(y)*al*gram^-2
- 12*ln(x)*ln(y)*al*gram^-2*y
+ 6*ln(x)*ln(y)*al*gram^-2*y^2
- 6*ln(x)*ln(y)*al*gram^-2*x
- 18*ln(x)*ln(y)*al*gram^-2*x*y
- 6*ln(x)*ln(y)*al*gram^-1
+ 2*ln(x)*ln(y)*al*gram^-1*x
- 6*ln(x)*ln(y)*al^2*gram^-2
+ 12*ln(x)*ln(y)*al^2*gram^-2*y
- 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x
+ 18*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 6*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 6*ln(x)*phi1(x,y)
- 12*ln(x)*phi1(x,y)*gram^-2
- 36*ln(x)*phi1(x,y)*gram^-2*y
+ 84*ln(x)*phi1(x,y)*gram^-2*y^2
- 12*ln(x)*phi1(x,y)*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*gram^-2*y^4
+ 12*ln(x)*phi1(x,y)*gram^-2*x
+ 144*ln(x)*phi1(x,y)*gram^-2*x*y
+ 204*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 24*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 6*ln(x)*phi1(x,y)*gram^-1
+ 72*ln(x)*phi1(x,y)*gram^-1*y
+ 18*ln(x)*phi1(x,y)*gram^-1*y^2
+ 22*ln(x)*phi1(x,y)*gram^-1*x
+ 30*ln(x)*phi1(x,y)*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al*gram^-2*y
+ 24*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al*gram^-1
+ 14*ln(x)*phi1(x,y)*al*gram^-1*y
- ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 3*ln(x)*phi1(x,y)*al*gram^-1*x
+ 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ ln(x)*phi1(x,y)*al
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1
- 14*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
- 36*ln(y)*gram^-2*y
+ 72*ln(y)*gram^-2*y^2
- 36*ln(y)*gram^-2*y^3
+ 108*ln(y)*gram^-2*x*y
+ 36*ln(y)*gram^-2*x*y^2
+ 36*ln(y)*gram^-1*y
+ 8*ln(y)*gram^-1*x
+ 48*ln(y)*al*gram^-2*y
- 96*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 144*ln(y)*al*gram^-2*x*y
- 48*ln(y)*al*gram^-2*x*y^2
- 48*ln(y)*al*gram^-1*y
- 14*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 36*ln(y)*al^2*gram^-2*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ 12*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
+ 36*ln(y)^2*gram^-2*y
- 72*ln(y)^2*gram^-2*y^2
+ 36*ln(y)^2*gram^-2*y^3
- 84*ln(y)^2*gram^-2*x*y
- 84*ln(y)^2*gram^-2*x*y^2
- 36*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
- 6*ln(y)^2*al*gram^-2*y
+ 12*ln(y)^2*al*gram^-2*y^2
- 6*ln(y)^2*al*gram^-2*y^3
+ 18*ln(y)^2*al*gram^-2*x*y
+ 6*ln(y)^2*al*gram^-2*x*y^2
+ 6*ln(y)^2*al*gram^-1*y
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 18*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 6*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)^2*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)
+ 60*ln(y)*phi1(x,y)*gram^-2*y
- 96*ln(y)*phi1(x,y)*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*gram^-2*y^4
- 108*ln(y)*phi1(x,y)*gram^-2*x*y
- 204*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 24*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 6*ln(y)*phi1(x,y)*gram^-1
- 72*ln(y)*phi1(x,y)*gram^-1*y
- 18*ln(y)*phi1(x,y)*gram^-1*y^2
- 14*ln(y)*phi1(x,y)*gram^-1*x
- 30*ln(y)*phi1(x,y)*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al*gram^-2*y
+ 24*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al*gram^-1
+ 14*ln(y)*phi1(x,y)*al*gram^-1*y
- ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 3*ln(y)*phi1(x,y)*al*gram^-1*x
+ 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ ln(y)*phi1(x,y)*al
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1
- 14*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
- 18*omega2(x^-1,x^-1*y)*gram^-2
+ 60*omega2(x^-1,x^-1*y)*gram^-2*y
- 66*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 24*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 30*omega2(x^-1,x^-1*y)*gram^-2*x
- 18*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 48*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 18*omega2(x^-1,x^-1*y)*gram^-1
- 24*omega2(x^-1,x^-1*y)*gram^-1*y
- 2*omega2(x^-1,x^-1*y)*gram^-1*x
- 30*omega2(x^-1*y,x^-1)*gram^-2
+ 36*omega2(x^-1*y,x^-1)*gram^-2*y
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 24*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 18*omega2(x^-1*y,x^-1)*gram^-2*x
+ 138*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 48*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 30*omega2(x^-1*y,x^-1)*gram^-1
+ 24*omega2(x^-1*y,x^-1)*gram^-1*y
+ 10*omega2(x^-1*y,x^-1)*gram^-1*x
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*x
- 36*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-1
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 6*omega2(y^-1,x*y^-1)*gram^-2
+ 12*omega2(y^-1,x*y^-1)*gram^-2*y
- 42*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 24*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 18*omega2(y^-1,x*y^-1)*gram^-2*x
- 42*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 48*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 6*omega2(y^-1,x*y^-1)*gram^-1
- 24*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
- 30*omega2(x*y^-1,y^-1)*gram^-2
+ 36*omega2(x*y^-1,y^-1)*gram^-2*y
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 24*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 18*omega2(x*y^-1,y^-1)*gram^-2*x
+ 138*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 48*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 30*omega2(x*y^-1,y^-1)*gram^-1
+ 24*omega2(x*y^-1,y^-1)*gram^-1*y
+ 10*omega2(x*y^-1,y^-1)*gram^-1*x
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*x
- 36*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-1
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 18*omega2(x,y)*gram^-2
+ 60*omega2(x,y)*gram^-2*y
- 66*omega2(x,y)*gram^-2*y^2
+ 24*omega2(x,y)*gram^-2*y^3
+ 30*omega2(x,y)*gram^-2*x
- 18*omega2(x,y)*gram^-2*x*y
- 48*omega2(x,y)*gram^-2*x*y^2
+ 18*omega2(x,y)*gram^-1
- 24*omega2(x,y)*gram^-1*y
- 2*omega2(x,y)*gram^-1*x
+ 6*omega2(y,x)*gram^-2
+ 12*omega2(y,x)*gram^-2*y
- 42*omega2(y,x)*gram^-2*y^2
+ 24*omega2(y,x)*gram^-2*y^3
- 18*omega2(y,x)*gram^-2*x
- 42*omega2(y,x)*gram^-2*x*y
- 48*omega2(y,x)*gram^-2*x*y^2
- 6*omega2(y,x)*gram^-1
- 24*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 22*phi1(x,y)
- 72*phi1(x,y)*gram^-2*y
+ 144*phi1(x,y)*gram^-2*y^2
- 72*phi1(x,y)*gram^-2*y^3
+ 144*phi1(x,y)*gram^-2*x*y
+ 144*phi1(x,y)*gram^-2*x*y^2
- 22*phi1(x,y)*gram^-1
+ 116*phi1(x,y)*gram^-1*y
- 22*phi1(x,y)*gram^-1*y^2
+ 86*phi1(x,y)*gram^-1*x
+ 66*phi1(x,y)*gram^-1*x*y
+ 96*phi1(x,y)*al*gram^-2*y
- 192*phi1(x,y)*al*gram^-2*y^2
+ 96*phi1(x,y)*al*gram^-2*y^3
- 192*phi1(x,y)*al*gram^-2*x*y
- 192*phi1(x,y)*al*gram^-2*x*y^2
+ 8*phi1(x,y)*al*gram^-1
- 112*phi1(x,y)*al*gram^-1*y
+ 8*phi1(x,y)*al*gram^-1*y^2
- 36*phi1(x,y)*al*gram^-1*x
- 24*phi1(x,y)*al*gram^-1*x*y
- 8*phi1(x,y)*al
- 24*phi1(x,y)*al^2*gram^-2*y
+ 48*phi1(x,y)*al^2*gram^-2*y^2
- 24*phi1(x,y)*al^2*gram^-2*y^3
+ 48*phi1(x,y)*al^2*gram^-2*x*y
+ 48*phi1(x,y)*al^2*gram^-2*x*y^2
- 2*phi1(x,y)*al^2*gram^-1
+ 28*phi1(x,y)*al^2*gram^-1*y
- 2*phi1(x,y)*al^2*gram^-1*y^2
+ 6*phi1(x,y)*al^2*gram^-1*x
+ 6*phi1(x,y)*al^2*gram^-1*x*y
+ 2*phi1(x,y)*al^2
- 4*phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1
- 8*phi1(x,y)^2*gram^-1*y
+ 4*phi1(x,y)^2*gram^-1*y^2
- 4*phi1(x,y)^2*gram^-1*x
- 12*phi1(x,y)^2*gram^-1*x*y
+ 96*phi2(x^-1*y,x^-1)*gram^-2*y
- 48*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 48*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 24*phi2(x^-1*y,x^-1)*gram^-1
+ 48*phi2(y^-1,x*y^-1)*gram^-2
- 96*phi2(y^-1,x*y^-1)*gram^-2*y
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 48*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 192*phi2(y^-1,x*y^-1)*gram^-2*x
- 48*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 48*phi2(y^-1,x*y^-1)*gram^-1
- 24*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 4*phi2(x,y)
- 48*phi2(x,y)*gram^-2*y
- 48*phi2(x,y)*gram^-2*y^2
+ 240*phi2(x,y)*gram^-2*y^3
- 144*phi2(x,y)*gram^-2*y^4
+ 48*phi2(x,y)*gram^-2*x*y
+ 480*phi2(x,y)*gram^-2*x*y^2
+ 240*phi2(x,y)*gram^-2*x*y^3
- 4*phi2(x,y)*gram^-1
+ 56*phi2(x,y)*gram^-1*y
+ 140*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x
+ 60*phi2(x,y)*gram^-1*x*y
+ 48*phi2(x,y)*al*gram^-2*y
- 96*phi2(x,y)*al*gram^-2*y^2
+ 48*phi2(x,y)*al*gram^-2*y^3
- 96*phi2(x,y)*al*gram^-2*x*y
- 96*phi2(x,y)*al*gram^-2*x*y^2
+ 4*phi2(x,y)*al*gram^-1
- 56*phi2(x,y)*al*gram^-1*y
+ 4*phi2(x,y)*al*gram^-1*y^2
- 12*phi2(x,y)*al*gram^-1*x
- 12*phi2(x,y)*al*gram^-1*x*y
- 4*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_5 * (
- 6*gram^-1
+ 6*gram^-1*y
+ 6*gram^-1*x
- 288*z3*gram^-2*x*y
- 48*z3*gram^-1
- 48*z3*gram^-1*x
+ 8*al*gram^-1
- 8*al*gram^-1*y
- 8*al*gram^-1*x
+ 288*al*z3*gram^-2*x*y
+ 48*al*z3*gram^-1
+ 48*al*z3*gram^-1*x
- 2*al^2*gram^-1
+ 2*al^2*gram^-1*y
+ 2*al^2*gram^-1*x
+ 36*ln(x)*gram^-2*y
- 72*ln(x)*gram^-2*y^2
+ 36*ln(x)*gram^-2*y^3
- 108*ln(x)*gram^-2*x*y
- 36*ln(x)*gram^-2*x*y^2
- 36*ln(x)*gram^-1*y
- 26*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 144*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 4*ln(x)*al*gram^-1
+ 44*ln(x)*al*gram^-1*y
+ 26*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 36*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 12*ln(x)*al^2*gram^-1*y
- 8*ln(x)*al^2*gram^-1*x
+ 12*ln(x)^2*gram^-2
+ 12*ln(x)^2*gram^-2*y
- 60*ln(x)^2*gram^-2*y^2
+ 36*ln(x)^2*gram^-2*y^3
- 12*ln(x)^2*gram^-2*x
- 96*ln(x)^2*gram^-2*x*y
- 84*ln(x)^2*gram^-2*x*y^2
- 13*ln(x)^2*gram^-1
- 35*ln(x)^2*gram^-1*y
- 9*ln(x)^2*gram^-1*x
+ 6*ln(x)^2*al*gram^-2*y
- 12*ln(x)^2*al*gram^-2*y^2
+ 6*ln(x)^2*al*gram^-2*y^3
- 18*ln(x)^2*al*gram^-2*x*y
- 6*ln(x)^2*al*gram^-2*x*y^2
+ 1/2*ln(x)^2*al*gram^-1
- 13/2*ln(x)^2*al*gram^-1*y
- 9/2*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(x)^2*al^2*gram^-1
+ 11/2*ln(x)^2*al^2*gram^-1*y
+ 7/2*ln(x)^2*al^2*gram^-1*x
- 48*ln(x)*ln(y)*gram^-2*y
+ 96*ln(x)*ln(y)*gram^-2*y^2
- 48*ln(x)*ln(y)*gram^-2*y^3
+ 120*ln(x)*ln(y)*gram^-2*x*y
+ 144*ln(x)*ln(y)*gram^-2*x*y^2
+ 10*ln(x)*ln(y)*gram^-1
+ 52*ln(x)*ln(y)*gram^-1*y
+ 12*ln(x)*ln(y)*gram^-1*x
- 12*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-1
+ 2*ln(x)*ln(y)*al*gram^-1*y
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 5*ln(x)*phi1(x,y)
- 24*ln(x)*phi1(x,y)*gram^-2*y
+ 24*ln(x)*phi1(x,y)*gram^-2*y^2
+ 24*ln(x)*phi1(x,y)*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*gram^-2*y^4
+ 48*ln(x)*phi1(x,y)*gram^-2*x*y
+ 120*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 24*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 4*ln(x)*phi1(x,y)*gram^-1
+ 34*ln(x)*phi1(x,y)*gram^-1*y
+ 18*ln(x)*phi1(x,y)*gram^-1*y^2
+ 10*ln(x)*phi1(x,y)*gram^-1*x
+ 18*ln(x)*phi1(x,y)*gram^-1*x*y
- 6*ln(x)*phi1(x,y)*al*gram^-2*y
+ 12*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 6*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 6*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 18*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-1
+ 17/2*ln(x)*phi1(x,y)*al*gram^-1*y
- ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*x
+ 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ ln(x)*phi1(x,y)*al
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3/2*ln(x)*phi1(x,y)*al^2*gram^-1
- 17/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
- 36*ln(y)*gram^-2*y
+ 72*ln(y)*gram^-2*y^2
- 36*ln(y)*gram^-2*y^3
+ 36*ln(y)*gram^-2*x*y
+ 36*ln(y)*gram^-2*x*y^2
- 8*ln(y)*gram^-1
+ 34*ln(y)*gram^-1*y
+ 8*ln(y)*gram^-1*x
+ 48*ln(y)*al*gram^-2*y
- 96*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y
- 48*ln(y)*al*gram^-2*x*y^2
+ 10*ln(y)*al*gram^-1
- 40*ln(y)*al*gram^-1*y
- 10*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
- 2*ln(y)*al^2*gram^-1
+ 10*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
+ 24*ln(y)^2*gram^-2*y
- 36*ln(y)^2*gram^-2*y^2
+ 12*ln(y)^2*gram^-2*y^3
- 24*ln(y)^2*gram^-2*x*y
- 60*ln(y)^2*gram^-2*x*y^2
+ 3*ln(y)^2*gram^-1
- 17*ln(y)^2*gram^-1*y
- 3*ln(y)^2*gram^-1*x
- 6*ln(y)^2*al*gram^-2*y
+ 12*ln(y)^2*al*gram^-2*y^2
- 6*ln(y)^2*al*gram^-2*y^3
+ 6*ln(y)^2*al*gram^-2*x*y
+ 6*ln(y)^2*al*gram^-2*x*y^2
- 1/2*ln(y)^2*al*gram^-1
+ 9/2*ln(y)^2*al*gram^-1*y
+ 1/2*ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
+ 3/2*ln(y)^2*al^2*gram^-1
- 11/2*ln(y)^2*al^2*gram^-1*y
- 3/2*ln(y)^2*al^2*gram^-1*x
- 5*ln(y)*phi1(x,y)
+ 24*ln(y)*phi1(x,y)*gram^-2*y
- 24*ln(y)*phi1(x,y)*gram^-2*y^2
- 24*ln(y)*phi1(x,y)*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*gram^-2*y^4
- 24*ln(y)*phi1(x,y)*gram^-2*x*y
- 120*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 24*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 6*ln(y)*phi1(x,y)*gram^-1
- 30*ln(y)*phi1(x,y)*gram^-1*y
- 18*ln(y)*phi1(x,y)*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*gram^-1*x
- 18*ln(y)*phi1(x,y)*gram^-1*x*y
- 6*ln(y)*phi1(x,y)*al*gram^-2*y
+ 12*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 6*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 6*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 18*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 3/2*ln(y)*phi1(x,y)*al*gram^-1
+ 17/2*ln(y)*phi1(x,y)*al*gram^-1*y
- ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*x
+ 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ ln(y)*phi1(x,y)*al
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3/2*ln(y)*phi1(x,y)*al^2*gram^-1
- 17/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
- 6*omega2(x^-1,x^-1*y)*gram^-2
+ 30*omega2(x^-1,x^-1*y)*gram^-2*y
- 36*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 12*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 6*omega2(x^-1,x^-1*y)*gram^-2*x
+ 12*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 36*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 12*omega2(x^-1,x^-1*y)*gram^-1
- 13*omega2(x^-1,x^-1*y)*gram^-1*y
- omega2(x^-1,x^-1*y)*gram^-1*x
+ 6*omega2(x^-1*y,x^-1)*gram^-2
- 18*omega2(x^-1*y,x^-1)*gram^-2*y
+ 24*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 6*omega2(x^-1*y,x^-1)*gram^-2*x
+ 72*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 36*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 10*omega2(x^-1*y,x^-1)*gram^-1
+ 13*omega2(x^-1*y,x^-1)*gram^-1*y
+ 9*omega2(x^-1*y,x^-1)*gram^-1*x
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*al*gram^-1
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 6*omega2(y^-1,x*y^-1)*gram^-2
- 6*omega2(y^-1,x*y^-1)*gram^-2*y
- 12*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 12*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 6*omega2(y^-1,x*y^-1)*gram^-2*x
- 12*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 36*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 4*omega2(y^-1,x*y^-1)*gram^-1
- 13*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
+ 6*omega2(x*y^-1,y^-1)*gram^-2
- 18*omega2(x*y^-1,y^-1)*gram^-2*y
+ 24*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 6*omega2(x*y^-1,y^-1)*gram^-2*x
+ 72*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 36*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 10*omega2(x*y^-1,y^-1)*gram^-1
+ 13*omega2(x*y^-1,y^-1)*gram^-1*y
+ 9*omega2(x*y^-1,y^-1)*gram^-1*x
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*al*gram^-1
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 6*omega2(x,y)*gram^-2
+ 30*omega2(x,y)*gram^-2*y
- 36*omega2(x,y)*gram^-2*y^2
+ 12*omega2(x,y)*gram^-2*y^3
+ 6*omega2(x,y)*gram^-2*x
+ 12*omega2(x,y)*gram^-2*x*y
- 36*omega2(x,y)*gram^-2*x*y^2
+ 12*omega2(x,y)*gram^-1
- 13*omega2(x,y)*gram^-1*y
- omega2(x,y)*gram^-1*x
+ 6*omega2(y,x)*gram^-2
- 6*omega2(y,x)*gram^-2*y
- 12*omega2(y,x)*gram^-2*y^2
+ 12*omega2(y,x)*gram^-2*y^3
- 6*omega2(y,x)*gram^-2*x
- 12*omega2(y,x)*gram^-2*x*y
- 36*omega2(y,x)*gram^-2*x*y^2
- 4*omega2(y,x)*gram^-1
- 13*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
+ 15*phi1(x,y)
- 36*phi1(x,y)*gram^-2*y
+ 72*phi1(x,y)*gram^-2*y^2
- 36*phi1(x,y)*gram^-2*y^3
+ 36*phi1(x,y)*gram^-2*x*y
+ 108*phi1(x,y)*gram^-2*x*y^2
- 36*phi1(x,y)*gram^-1
+ 80*phi1(x,y)*gram^-1*y
- 8*phi1(x,y)*gram^-1*y^2
+ 36*phi1(x,y)*gram^-1*x
+ 52*phi1(x,y)*gram^-1*x*y
+ 48*phi1(x,y)*al*gram^-2*y
- 96*phi1(x,y)*al*gram^-2*y^2
+ 48*phi1(x,y)*al*gram^-2*y^3
- 48*phi1(x,y)*al*gram^-2*x*y
- 144*phi1(x,y)*al*gram^-2*x*y^2
+ 17*phi1(x,y)*al*gram^-1
- 71*phi1(x,y)*al*gram^-1*y
+ 6*phi1(x,y)*al*gram^-1*y^2
- 17*phi1(x,y)*al*gram^-1*x
- 22*phi1(x,y)*al*gram^-1*x*y
- 7*phi1(x,y)*al
- 12*phi1(x,y)*al^2*gram^-2*y
+ 24*phi1(x,y)*al^2*gram^-2*y^2
- 12*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*phi1(x,y)*al^2*gram^-1
+ 17*phi1(x,y)*al^2*gram^-1*y
- 2*phi1(x,y)*al^2*gram^-1*y^2
+ 3*phi1(x,y)*al^2*gram^-1*x
+ 6*phi1(x,y)*al^2*gram^-1*x*y
+ 2*phi1(x,y)*al^2
- 2*phi1(x,y)^2
- 8*phi1(x,y)^2*gram^-1*x*y
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 56*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 32*phi2(x^-1*y,x^-1)*gram^-3
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y
- 48*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 32*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 16*phi2(x^-1*y,x^-1)*gram^-3*x
+ 24*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 32*phi2(x^-1*y,x^-1)*gram^-2
+ 24*phi2(x^-1*y,x^-1)*gram^-2*y
- 32*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-2*x
+ 40*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 16*phi2(x^-1*y,x^-1)*gram^-1
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 96*phi2(y^-1,x*y^-1)*gram^-2
- 120*phi2(y^-1,x*y^-1)*gram^-2*y
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2*x
- 48*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 16*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 40*phi2(y^-1,x*y^-1)*gram^-1
- 16*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 4*phi2(x,y)
- 96*phi2(x,y)*gram^-2*y^2
+ 192*phi2(x,y)*gram^-2*y^3
- 96*phi2(x,y)*gram^-2*y^4
+ 192*phi2(x,y)*gram^-2*x*y^2
+ 192*phi2(x,y)*gram^-2*x*y^3
- 2*phi2(x,y)*gram^-1
+ 6*phi2(x,y)*gram^-1*y
+ 92*phi2(x,y)*gram^-1*y^2
+ 2*phi2(x,y)*gram^-1*x
+ 36*phi2(x,y)*gram^-1*x*y
+ 24*phi2(x,y)*al*gram^-2*y
- 48*phi2(x,y)*al*gram^-2*y^2
+ 24*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*x*y
- 72*phi2(x,y)*al*gram^-2*x*y^2
+ 6*phi2(x,y)*al*gram^-1
- 34*phi2(x,y)*al*gram^-1*y
+ 4*phi2(x,y)*al*gram^-1*y^2
- 6*phi2(x,y)*al*gram^-1*x
- 12*phi2(x,y)*al*gram^-1*x*y
- 4*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_4 * (
- 6*gram^-1
+ 6*gram^-1*y
+ 6*gram^-1*x
- 288*z3*gram^-2*x*y
- 48*z3*gram^-1
- 48*z3*gram^-1*y
+ 8*al*gram^-1
- 8*al*gram^-1*y
- 8*al*gram^-1*x
+ 288*al*z3*gram^-2*x*y
+ 48*al*z3*gram^-1
+ 48*al*z3*gram^-1*y
- 2*al^2*gram^-1
+ 2*al^2*gram^-1*y
+ 2*al^2*gram^-1*x
+ 36*ln(x)*gram^-2*y
- 72*ln(x)*gram^-2*y^2
+ 36*ln(x)*gram^-2*y^3
- 108*ln(x)*gram^-2*x*y
- 36*ln(x)*gram^-2*x*y^2
- 8*ln(x)*gram^-1
- 28*ln(x)*gram^-1*y
- 2*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 144*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 10*ln(x)*al*gram^-1
+ 38*ln(x)*al*gram^-1*y
+ 8*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 36*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 2*ln(x)*al^2*gram^-1
- 10*ln(x)*al^2*gram^-1*y
- 2*ln(x)*al^2*gram^-1*x
+ 12*ln(x)^2*gram^-2
+ 12*ln(x)^2*gram^-2*y
- 60*ln(x)^2*gram^-2*y^2
+ 36*ln(x)^2*gram^-2*y^3
- 12*ln(x)^2*gram^-2*x
- 96*ln(x)^2*gram^-2*x*y
- 84*ln(x)^2*gram^-2*x*y^2
- 9*ln(x)^2*gram^-1
- 39*ln(x)^2*gram^-1*y
- 5*ln(x)^2*gram^-1*x
+ 6*ln(x)^2*al*gram^-2*y
- 12*ln(x)^2*al*gram^-2*y^2
+ 6*ln(x)^2*al*gram^-2*y^3
- 18*ln(x)^2*al*gram^-2*x*y
- 6*ln(x)^2*al*gram^-2*x*y^2
- 1/2*ln(x)^2*al*gram^-1
- 11/2*ln(x)^2*al*gram^-1*y
- 3/2*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 3/2*ln(x)^2*al^2*gram^-1
+ 9/2*ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*x
- 48*ln(x)*ln(y)*gram^-2*y
+ 96*ln(x)*ln(y)*gram^-2*y^2
- 48*ln(x)*ln(y)*gram^-2*y^3
+ 120*ln(x)*ln(y)*gram^-2*x*y
+ 144*ln(x)*ln(y)*gram^-2*x*y^2
+ 10*ln(x)*ln(y)*gram^-1
+ 60*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
- 12*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-1
+ 2*ln(x)*ln(y)*al*gram^-1*x
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)
- 24*ln(x)*phi1(x,y)*gram^-2*y
+ 24*ln(x)*phi1(x,y)*gram^-2*y^2
+ 24*ln(x)*phi1(x,y)*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*gram^-2*y^4
+ 48*ln(x)*phi1(x,y)*gram^-2*x*y
+ 120*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 24*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 30*ln(x)*phi1(x,y)*gram^-1*y
+ 18*ln(x)*phi1(x,y)*gram^-1*y^2
+ 6*ln(x)*phi1(x,y)*gram^-1*x
+ 18*ln(x)*phi1(x,y)*gram^-1*x*y
- 6*ln(x)*phi1(x,y)*al*gram^-2*y
+ 12*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 6*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 6*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 18*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 1/2*ln(x)*phi1(x,y)*al*gram^-1
+ 11/2*ln(x)*phi1(x,y)*al*gram^-1*y
+ ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
+ ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1
- 11/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 36*ln(y)*gram^-2*y
+ 72*ln(y)*gram^-2*y^2
- 36*ln(y)*gram^-2*y^3
+ 36*ln(y)*gram^-2*x*y
+ 36*ln(y)*gram^-2*x*y^2
+ 10*ln(y)*gram^-1*y
+ 48*ln(y)*al*gram^-2*y
- 96*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y
- 48*ln(y)*al*gram^-2*x*y^2
+ 4*ln(y)*al*gram^-1
- 22*ln(y)*al*gram^-1*y
- 4*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ 4*ln(y)*al^2*gram^-1*y
+ 24*ln(y)^2*gram^-2*y
- 36*ln(y)^2*gram^-2*y^2
+ 12*ln(y)^2*gram^-2*y^3
- 24*ln(y)^2*gram^-2*x*y
- 60*ln(y)^2*gram^-2*x*y^2
- ln(y)^2*gram^-1
- 21*ln(y)^2*gram^-1*y
+ ln(y)^2*gram^-1*x
- 6*ln(y)^2*al*gram^-2*y
+ 12*ln(y)^2*al*gram^-2*y^2
- 6*ln(y)^2*al*gram^-2*y^3
+ 6*ln(y)^2*al*gram^-2*x*y
+ 6*ln(y)^2*al*gram^-2*x*y^2
+ 1/2*ln(y)^2*al*gram^-1
+ 3/2*ln(y)^2*al*gram^-1*y
- 1/2*ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(y)^2*al^2*gram^-1
- 5/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*x
- ln(y)*phi1(x,y)
+ 24*ln(y)*phi1(x,y)*gram^-2*y
- 24*ln(y)*phi1(x,y)*gram^-2*y^2
- 24*ln(y)*phi1(x,y)*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*gram^-2*y^4
- 24*ln(y)*phi1(x,y)*gram^-2*x*y
- 120*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 24*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 2*ln(y)*phi1(x,y)*gram^-1
- 26*ln(y)*phi1(x,y)*gram^-1*y
- 18*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
- 18*ln(y)*phi1(x,y)*gram^-1*x*y
- 6*ln(y)*phi1(x,y)*al*gram^-2*y
+ 12*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 6*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 6*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 18*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 1/2*ln(y)*phi1(x,y)*al*gram^-1
+ 11/2*ln(y)*phi1(x,y)*al*gram^-1*y
+ ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x
+ ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1
- 11/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 6*omega2(x^-1,x^-1*y)*gram^-2
+ 30*omega2(x^-1,x^-1*y)*gram^-2*y
- 36*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 12*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 6*omega2(x^-1,x^-1*y)*gram^-2*x
+ 12*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 36*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 8*omega2(x^-1,x^-1*y)*gram^-1
- 13*omega2(x^-1,x^-1*y)*gram^-1*y
- omega2(x^-1,x^-1*y)*gram^-1*x
+ 6*omega2(x^-1*y,x^-1)*gram^-2
- 18*omega2(x^-1*y,x^-1)*gram^-2*y
+ 24*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 6*omega2(x^-1*y,x^-1)*gram^-2*x
+ 72*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 36*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 10*omega2(x^-1*y,x^-1)*gram^-1
+ 21*omega2(x^-1*y,x^-1)*gram^-1*y
+ omega2(x^-1*y,x^-1)*gram^-1*x
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*al*gram^-1
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 6*omega2(y^-1,x*y^-1)*gram^-2
- 6*omega2(y^-1,x*y^-1)*gram^-2*y
- 12*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 12*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 6*omega2(y^-1,x*y^-1)*gram^-2*x
- 12*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 36*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 13*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
+ 6*omega2(x*y^-1,y^-1)*gram^-2
- 18*omega2(x*y^-1,y^-1)*gram^-2*y
+ 24*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 6*omega2(x*y^-1,y^-1)*gram^-2*x
+ 72*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 36*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 10*omega2(x*y^-1,y^-1)*gram^-1
+ 21*omega2(x*y^-1,y^-1)*gram^-1*y
+ omega2(x*y^-1,y^-1)*gram^-1*x
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*al*gram^-1
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 6*omega2(x,y)*gram^-2
+ 30*omega2(x,y)*gram^-2*y
- 36*omega2(x,y)*gram^-2*y^2
+ 12*omega2(x,y)*gram^-2*y^3
+ 6*omega2(x,y)*gram^-2*x
+ 12*omega2(x,y)*gram^-2*x*y
- 36*omega2(x,y)*gram^-2*x*y^2
+ 8*omega2(x,y)*gram^-1
- 13*omega2(x,y)*gram^-1*y
- omega2(x,y)*gram^-1*x
+ 6*omega2(y,x)*gram^-2
- 6*omega2(y,x)*gram^-2*y
- 12*omega2(y,x)*gram^-2*y^2
+ 12*omega2(y,x)*gram^-2*y^3
- 6*omega2(y,x)*gram^-2*x
- 12*omega2(y,x)*gram^-2*x*y
- 36*omega2(y,x)*gram^-2*x*y^2
- 13*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
+ 7*phi1(x,y)
- 36*phi1(x,y)*gram^-2*y
+ 72*phi1(x,y)*gram^-2*y^2
- 36*phi1(x,y)*gram^-2*y^3
+ 36*phi1(x,y)*gram^-2*x*y
+ 108*phi1(x,y)*gram^-2*x*y^2
- 28*phi1(x,y)*gram^-1
+ 56*phi1(x,y)*gram^-1*y
+ 8*phi1(x,y)*gram^-1*y^2
+ 28*phi1(x,y)*gram^-1*x
+ 36*phi1(x,y)*gram^-1*x*y
+ 48*phi1(x,y)*al*gram^-2*y
- 96*phi1(x,y)*al*gram^-2*y^2
+ 48*phi1(x,y)*al*gram^-2*y^3
- 48*phi1(x,y)*al*gram^-2*x*y
- 144*phi1(x,y)*al*gram^-2*x*y^2
+ 11*phi1(x,y)*al*gram^-1
- 53*phi1(x,y)*al*gram^-1*y
- 6*phi1(x,y)*al*gram^-1*y^2
- 11*phi1(x,y)*al*gram^-1*x
- 10*phi1(x,y)*al*gram^-1*x*y
- phi1(x,y)*al
- 12*phi1(x,y)*al^2*gram^-2*y
+ 24*phi1(x,y)*al^2*gram^-2*y^2
- 12*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
- phi1(x,y)*al^2*gram^-1
+ 11*phi1(x,y)*al^2*gram^-1*y
+ 2*phi1(x,y)*al^2*gram^-1*y^2
+ phi1(x,y)*al^2*gram^-1*x
+ 2*phi1(x,y)*al^2*gram^-1*x*y
- 2*phi1(x,y)^2
- 8*phi1(x,y)^2*gram^-1*x*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 88*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 136*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 80*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 16*phi2(x^-1*y,x^-1)*gram^-3
+ 64*phi2(x^-1*y,x^-1)*gram^-3*y
- 48*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 64*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3*x
- 24*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 48*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-2
+ 24*phi2(x^-1*y,x^-1)*gram^-2*y
- 16*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-2*x
+ 32*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 8*phi2(x^-1*y,x^-1)*gram^-1
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 96*phi2(y^-1,x*y^-1)*gram^-2
- 120*phi2(y^-1,x*y^-1)*gram^-2*y
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2*x
- 48*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 8*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 32*phi2(y^-1,x*y^-1)*gram^-1
- 8*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 96*phi2(x,y)*gram^-2*y^2
+ 192*phi2(x,y)*gram^-2*y^3
- 96*phi2(x,y)*gram^-2*y^4
+ 192*phi2(x,y)*gram^-2*x*y^2
+ 192*phi2(x,y)*gram^-2*x*y^3
+ 2*phi2(x,y)*gram^-1
- 6*phi2(x,y)*gram^-1*y
+ 100*phi2(x,y)*gram^-1*y^2
- 2*phi2(x,y)*gram^-1*x
+ 28*phi2(x,y)*gram^-1*x*y
+ 24*phi2(x,y)*al*gram^-2*y
- 48*phi2(x,y)*al*gram^-2*y^2
+ 24*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*x*y
- 72*phi2(x,y)*al*gram^-2*x*y^2
+ 2*phi2(x,y)*al*gram^-1
- 22*phi2(x,y)*al*gram^-1*y
- 4*phi2(x,y)*al*gram^-1*y^2
- 2*phi2(x,y)*al*gram^-1*x
- 4*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_3 * (
+ 12*gram^-1*y
+ 144*z3*gram^-2*y
- 144*z3*gram^-2*y^2
- 144*z3*gram^-2*x*y
- 48*z3*gram^-1*y
- 16*al*gram^-1*y
- 144*al*z3*gram^-2*y
+ 144*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*x*y
+ 48*al*z3*gram^-1*y
+ 4*al^2*gram^-1*y
+ 36*ln(x)*gram^-2*y
- 72*ln(x)*gram^-2*y^2
+ 36*ln(x)*gram^-2*y^3
- 36*ln(x)*gram^-2*x*y
- 36*ln(x)*gram^-2*x*y^2
- 28*ln(x)*gram^-1*y
- 48*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 48*ln(x)*al*gram^-2*y^3
+ 48*ln(x)*al*gram^-2*x*y
+ 48*ln(x)*al*gram^-2*x*y^2
+ 34*ln(x)*al*gram^-1*y
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 12*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 10*ln(x)*al^2*gram^-1*y
+ 12*ln(x)^2*gram^-2*y
- 24*ln(x)^2*gram^-2*y^2
+ 12*ln(x)^2*gram^-2*y^3
- 36*ln(x)^2*gram^-2*x*y
- 60*ln(x)^2*gram^-2*x*y^2
- 14*ln(x)^2*gram^-1*y
+ 6*ln(x)^2*al*gram^-2*y
- 12*ln(x)^2*al*gram^-2*y^2
+ 6*ln(x)^2*al*gram^-2*y^3
- 6*ln(x)^2*al*gram^-2*x*y
- 6*ln(x)^2*al*gram^-2*x*y^2
- 6*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 4*ln(x)^2*al^2*gram^-1*y
- 36*ln(x)*ln(y)*gram^-2*y
+ 36*ln(x)*ln(y)*gram^-2*y^2
+ 36*ln(x)*ln(y)*gram^-2*x*y
+ 96*ln(x)*ln(y)*gram^-2*x*y^2
+ 16*ln(x)*ln(y)*gram^-1*y
+ 6*ln(x)*ln(y)*al*gram^-2*y
- 6*ln(x)*ln(y)*al*gram^-2*y^2
- 6*ln(x)*ln(y)*al*gram^-2*x*y
+ 2*ln(x)*ln(y)*al*gram^-1*y
- 6*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-2*y
+ 36*ln(x)*phi1(x,y)*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*gram^-2*y^4
+ 12*ln(x)*phi1(x,y)*gram^-2*x*y
+ 60*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 24*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 10*ln(x)*phi1(x,y)*gram^-1*y
+ 18*ln(x)*phi1(x,y)*gram^-1*y^2
+ 6*ln(x)*phi1(x,y)*gram^-1*x*y
+ 12*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al*gram^-1*y
+ ln(x)*phi1(x,y)*al*gram^-1*y^2
+ ln(x)*phi1(x,y)*al*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 36*ln(y)*gram^-2*y^2
- 36*ln(y)*gram^-2*y^3
+ 36*ln(y)*gram^-2*x*y^2
+ 8*ln(y)*gram^-1*y
- 48*ln(y)*al*gram^-2*y^2
+ 48*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y^2
- 14*ln(y)*al*gram^-1*y
+ 12*ln(y)*al^2*gram^-2*y^2
- 12*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*al^2*gram^-1*y
- 12*ln(y)^2*gram^-2*y^2
- 12*ln(y)^2*gram^-2*y^3
- 36*ln(y)^2*gram^-2*x*y^2
- 2*ln(y)^2*gram^-1*y
+ 6*ln(y)^2*al*gram^-2*y^2
- 6*ln(y)^2*al*gram^-2*y^3
+ 6*ln(y)^2*al*gram^-2*x*y^2
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 2*ln(y)^2*al^2*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-2*y^2
- 36*ln(y)*phi1(x,y)*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*gram^-2*y^4
- 60*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 24*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 2*ln(y)*phi1(x,y)*gram^-1*y
- 18*ln(y)*phi1(x,y)*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*gram^-1*x*y
+ 12*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al*gram^-1*y
+ ln(y)*phi1(x,y)*al*gram^-1*y^2
+ ln(y)*phi1(x,y)*al*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 6*omega2(x^-1,x^-1*y)*gram^-2*y
- 6*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 18*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 24*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
- 42*omega2(x^-1*y,x^-1)*gram^-2*y
+ 30*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 30*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 24*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 10*omega2(x^-1*y,x^-1)*gram^-1*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 6*omega2(y^-1,x*y^-1)*gram^-2*y
+ 18*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 6*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 24*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 2*omega2(y^-1,x*y^-1)*gram^-1*y
- 42*omega2(x*y^-1,y^-1)*gram^-2*y
+ 30*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 30*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 24*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 10*omega2(x*y^-1,y^-1)*gram^-1*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 6*omega2(x,y)*gram^-2*y
- 6*omega2(x,y)*gram^-2*y^2
+ 18*omega2(x,y)*gram^-2*x*y
- 24*omega2(x,y)*gram^-2*x*y^2
- 2*omega2(x,y)*gram^-1*y
- 6*omega2(y,x)*gram^-2*y
+ 18*omega2(y,x)*gram^-2*y^2
- 6*omega2(y,x)*gram^-2*x*y
- 24*omega2(y,x)*gram^-2*x*y^2
- 2*omega2(y,x)*gram^-1*y
+ 72*phi1(x,y)*gram^-2*x*y^2
+ 42*phi1(x,y)*gram^-1*y
+ 22*phi1(x,y)*gram^-1*y^2
+ 22*phi1(x,y)*gram^-1*x*y
- 96*phi1(x,y)*al*gram^-2*x*y^2
- 20*phi1(x,y)*al*gram^-1*y
- 8*phi1(x,y)*al*gram^-1*y^2
- 8*phi1(x,y)*al*gram^-1*x*y
+ 24*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*phi1(x,y)*al^2*gram^-1*y
+ 2*phi1(x,y)*al^2*gram^-1*y^2
+ 2*phi1(x,y)*al^2*gram^-1*x*y
+ 4*phi1(x,y)^2*gram^-1*y
- 4*phi1(x,y)^2*gram^-1*y^2
- 4*phi1(x,y)^2*gram^-1*x*y
+ 24*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 24*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 48*phi2(x^-1*y,x^-1)*gram^-3*y
- 144*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 48*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 48*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 24*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 48*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 24*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 48*phi2(x^-1*y,x^-1)*gram^-2*y
+ 24*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 48*phi2(y^-1,x*y^-1)*gram^-2
- 96*phi2(y^-1,x*y^-1)*gram^-2*y
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 48*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 24*phi2(y^-1,x*y^-1)*gram^-1
- 48*phi2(x,y)*gram^-2*y^2
+ 96*phi2(x,y)*gram^-2*y^3
- 48*phi2(x,y)*gram^-2*y^4
+ 48*phi2(x,y)*gram^-2*x*y^2
+ 144*phi2(x,y)*gram^-2*x*y^3
- 4*phi2(x,y)*gram^-1*y
+ 52*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x*y
- 48*phi2(x,y)*al*gram^-2*x*y^2
- 4*phi2(x,y)*al*gram^-1*y
- 4*phi2(x,y)*al*gram^-1*y^2
- 4*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_2 * (
- 72*z3*gram^-1
- 24*al*z3*gram^-1
- 12*ln(x)*gram^-1
+ 12*ln(x)*gram^-1*y
- 12*ln(x)*gram^-1*x
+ 4*ln(x)*al*gram^-1
- 4*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*x
- 3*ln(x)^2*gram^-1
+ 3*ln(x)^2*gram^-1*y
- 3*ln(x)^2*gram^-1*x
- 1/2*ln(x)^2*al*gram^-1
+ 1/2*ln(x)^2*al*gram^-1*y
- 1/2*ln(x)^2*al*gram^-1*x
- 1/2*ln(x)^2*al^2*gram^-1
+ 1/2*ln(x)^2*al^2*gram^-1*y
- 1/2*ln(x)^2*al^2*gram^-1*x
- 6*ln(x)*ln(y)*gram^-1
- ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al^2*gram^-1
- 3*ln(x)*phi1(x,y)*gram^-1
+ 3*ln(x)*phi1(x,y)*gram^-1*y
+ 3*ln(x)*phi1(x,y)*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al*gram^-1
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 12*ln(y)*gram^-1
- 12*ln(y)*gram^-1*y
+ 12*ln(y)*gram^-1*x
+ 4*ln(y)*al*gram^-1
+ 4*ln(y)*al*gram^-1*y
- 4*ln(y)*al*gram^-1*x
- 3*ln(y)^2*gram^-1
- 3*ln(y)^2*gram^-1*y
+ 3*ln(y)^2*gram^-1*x
- 1/2*ln(y)^2*al*gram^-1
- 1/2*ln(y)^2*al*gram^-1*y
+ 1/2*ln(y)^2*al*gram^-1*x
- 1/2*ln(y)^2*al^2*gram^-1
- 1/2*ln(y)^2*al^2*gram^-1*y
+ 1/2*ln(y)^2*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*gram^-1
+ 3*ln(y)*phi1(x,y)*gram^-1*y
+ 3*ln(y)*phi1(x,y)*gram^-1*x
- 1/2*ln(y)*phi1(x,y)*al*gram^-1
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x
+ 2*omega2(x^-1,x^-1*y)*gram^-1
+ 4*omega2(x^-1*y,x^-1)*gram^-1
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 2*omega2(y^-1,x*y^-1)*gram^-1
+ 4*omega2(x*y^-1,y^-1)*gram^-1
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 2*omega2(x,y)*gram^-1
+ 2*omega2(y,x)*gram^-1
+ 9*phi1(x,y)
- 12*phi1(x,y)*gram^-1
+ 12*phi1(x,y)*gram^-1*y
+ 12*phi1(x,y)*gram^-1*x
+ 4*phi1(x,y)*al*gram^-1
- 4*phi1(x,y)*al*gram^-1*y
- 4*phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al
- 2*phi1(x,y)^2
- 2*phi2(x,y)*gram^-1
+ 2*phi2(x,y)*gram^-1*y
+ 2*phi2(x,y)*gram^-1*x
- 2*phi2(x,y)*al*gram^-1
+ 2*phi2(x,y)*al*gram^-1*y
+ 2*phi2(x,y)*al*gram^-1*x
)

 + a^2*Cf^2*Sigma_1 * (
- 79/3
- 24*z3*gram^-1
+ 24*z3*gram^-1*y
+ 24*z3*gram^-1*x
+ 4*al
+ 24*al*z3*gram^-1
- 24*al*z3*gram^-1*y
- 24*al*z3*gram^-1*x
- al^2
+ 8*ln(x)
- 6*ln(x)*gram^-1
+ 12*ln(x)*gram^-1*y
- 6*ln(x)*gram^-1*y^2
+ 6*ln(x)*gram^-1*x
+ 6*ln(x)*gram^-1*x*y
+ 8*ln(x)*al*gram^-1
- 16*ln(x)*al*gram^-1*y
+ 8*ln(x)*al*gram^-1*y^2
- 8*ln(x)*al*gram^-1*x
- 8*ln(x)*al*gram^-1*x*y
- 6*ln(x)*al
- 2*ln(x)*al^2*gram^-1
+ 4*ln(x)*al^2*gram^-1*y
- 2*ln(x)*al^2*gram^-1*y^2
+ 2*ln(x)*al^2*gram^-1*x
+ 2*ln(x)*al^2*gram^-1*x*y
+ 2*ln(x)*al^2
+ 3/2*ln(x)^2
- 2*ln(x)^2*gram^-1
+ 4*ln(x)^2*gram^-1*y
- 2*ln(x)^2*gram^-1*y^2
+ 6*ln(x)^2*gram^-1*x
+ 10*ln(x)^2*gram^-1*x*y
- ln(x)^2*al*gram^-1
+ 2*ln(x)^2*al*gram^-1*y
- ln(x)^2*al*gram^-1*y^2
+ ln(x)^2*al*gram^-1*x
+ ln(x)^2*al*gram^-1*x*y
+ 5/4*ln(x)^2*al
+ ln(x)^2*al^2*gram^-1
- 2*ln(x)^2*al^2*gram^-1*y
+ ln(x)^2*al^2*gram^-1*y^2
- ln(x)^2*al^2*gram^-1*x
- ln(x)^2*al^2*gram^-1*x*y
- 3/4*ln(x)^2*al^2
- 3/2*ln(x)*ln(y)
+ 6*ln(x)*ln(y)*gram^-1
- 6*ln(x)*ln(y)*gram^-1*y
- 6*ln(x)*ln(y)*gram^-1*x
- 16*ln(x)*ln(y)*gram^-1*x*y
- ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
- 1/2*ln(x)*ln(y)*al
+ ln(x)*ln(y)*al^2*gram^-1
- ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*ln(y)*al^2*gram^-1*x
- 2*ln(x)*phi1(x,y)
+ 2*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
+ 4*ln(x)*phi1(x,y)*gram^-1*y^3
- 2*ln(x)*phi1(x,y)*gram^-1*x
- 10*ln(x)*phi1(x,y)*gram^-1*x*y
- 4*ln(x)*phi1(x,y)*gram^-1*x*y^2
- 3*ln(x)*phi1(x,y)*y
- ln(x)*phi1(x,y)*x
- 2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(x)*phi1(x,y)*al
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/4*ln(x)*phi1(x,y)*al^2
+ 2*ln(y)
- 6*ln(y)*gram^-1*y
+ 6*ln(y)*gram^-1*y^2
- 6*ln(y)*gram^-1*x*y
+ 8*ln(y)*al*gram^-1*y
- 8*ln(y)*al*gram^-1*y^2
+ 8*ln(y)*al*gram^-1*x*y
+ 2*ln(y)*al
- 2*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*y^2
- 2*ln(y)*al^2*gram^-1*x*y
- 1/2*ln(y)^2
+ 2*ln(y)^2*gram^-1*y
+ 2*ln(y)^2*gram^-1*y^2
+ 6*ln(y)^2*gram^-1*x*y
- ln(y)^2*al*gram^-1*y
+ ln(y)^2*al*gram^-1*y^2
- ln(y)^2*al*gram^-1*x*y
+ 1/4*ln(y)^2*al
+ ln(y)^2*al^2*gram^-1*y
- ln(y)^2*al^2*gram^-1*y^2
+ ln(y)^2*al^2*gram^-1*x*y
+ 1/4*ln(y)^2*al^2
- 2*ln(y)*phi1(x,y)*gram^-1*y
+ 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 4*ln(y)*phi1(x,y)*gram^-1*y^3
+ 10*ln(y)*phi1(x,y)*gram^-1*x*y
+ 4*ln(y)*phi1(x,y)*gram^-1*x*y^2
+ 3*ln(y)*phi1(x,y)*y
+ ln(y)*phi1(x,y)*x
- 2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(y)*phi1(x,y)*al
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/4*ln(y)*phi1(x,y)*al^2
+ 7/6*omega2(x^-1,x^-1*y)
+ omega2(x^-1,x^-1*y)*gram^-1
+ omega2(x^-1,x^-1*y)*gram^-1*y
- 3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 4*omega2(x^-1,x^-1*y)*gram^-1*x*y
- 5/6*omega2(x^-1*y,x^-1)
+ 7*omega2(x^-1*y,x^-1)*gram^-1
- 5*omega2(x^-1*y,x^-1)*gram^-1*y
- 5*omega2(x^-1*y,x^-1)*gram^-1*x
- 4*omega2(x^-1*y,x^-1)*gram^-1*x*y
- 2*omega2(x^-1*y,x^-1)*al*gram^-1
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 7/6*omega2(y^-1,x*y^-1)
+ omega2(y^-1,x*y^-1)*gram^-1
- 3*omega2(y^-1,x*y^-1)*gram^-1*y
+ omega2(y^-1,x*y^-1)*gram^-1*x
+ 4*omega2(y^-1,x*y^-1)*gram^-1*x*y
- 5/6*omega2(x*y^-1,y^-1)
+ 7*omega2(x*y^-1,y^-1)*gram^-1
- 5*omega2(x*y^-1,y^-1)*gram^-1*y
- 5*omega2(x*y^-1,y^-1)*gram^-1*x
- 4*omega2(x*y^-1,y^-1)*gram^-1*x*y
- 2*omega2(x*y^-1,y^-1)*al*gram^-1
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 7/6*omega2(x,y)
+ omega2(x,y)*gram^-1
+ omega2(x,y)*gram^-1*y
- 3*omega2(x,y)*gram^-1*x
+ 4*omega2(x,y)*gram^-1*x*y
+ 7/6*omega2(y,x)
+ omega2(y,x)*gram^-1
- 3*omega2(y,x)*gram^-1*y
+ omega2(y,x)*gram^-1*x
+ 4*omega2(y,x)*gram^-1*x*y
- 8*phi1(x,y)
- 12*phi1(x,y)*gram^-1*x*y
- 3*phi1(x,y)*y
- 3*phi1(x,y)*x
+ 16*phi1(x,y)*al*gram^-1*x*y
+ 9/2*phi1(x,y)*al
+ phi1(x,y)*al*y
+ phi1(x,y)*al*x
- 4*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*phi1(x,y)*al^2
- phi1(x,y)^2
+ phi1(x,y)^2*y
+ phi1(x,y)^2*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 52*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 24*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
+ 8*phi2(x^-1*y,x^-1)*gram^-3
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y
- 32*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 24*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^5
- 4*phi2(x^-1*y,x^-1)*gram^-3*x
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 8*phi2(x^-1*y,x^-1)*gram^-2
+ 24*phi2(x^-1*y,x^-1)*gram^-2*y
+ 8*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-2*y^3
- 4*phi2(x^-1*y,x^-1)*gram^-2*x
- 8*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-1
- 4*phi2(x^-1*y,x^-1)*gram^-1*x
- 8*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 16*phi2(y^-1,x*y^-1)*gram^-1
- 8*phi2(y^-1,x*y^-1)*gram^-1*y
+ 8*phi2(y^-1,x*y^-1)*gram^-1*x
+ 4*phi2(y^-1,x*y^-1)*y^-1
+ phi2(x,y)
+ 8*phi2(x,y)*gram^-1*y
- 16*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*y^3
- 8*phi2(x,y)*gram^-1*x*y
- 24*phi2(x,y)*gram^-1*x*y^2
- 8*phi2(x,y)*y
+ 8*phi2(x,y)*al*gram^-1*x*y
+ phi2(x,y)*al
);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

dis2_msbar =

 + Sigma_2 * (
- 1
)

 + a*Cf*Sigma_10 * (
- gram^-1
+ gram^-1*y
- gram^-1*x
- 6*ln(x)*gram^-2
+ 12*ln(x)*gram^-2*y
- 6*ln(x)*gram^-2*y^2
+ 6*ln(x)*gram^-2*x
+ 18*ln(x)*gram^-2*x*y
+ 4*ln(x)*gram^-1
+ 2*ln(x)*gram^-1*y
- ln(x)*gram^-1*x
- 12*ln(y)*gram^-2*x*y
- 3*ln(y)*gram^-1
- 2*ln(y)*gram^-1*y
+ ln(y)*gram^-1*x
+ 6*phi1(x,y)*gram^-2*y
- 12*phi1(x,y)*gram^-2*y^2
+ 6*phi1(x,y)*gram^-2*y^3
- 18*phi1(x,y)*gram^-2*x*y
- 6*phi1(x,y)*gram^-2*x*y^2
- 2*phi1(x,y)*gram^-1
- 4*phi1(x,y)*gram^-1*y
)

 + a*Cf*Sigma_9 * (
+ gram^-1
+ gram^-1*y
- gram^-1*x
+ 12*ln(x)*gram^-2*x*y
+ ln(x)*gram^-1
+ ln(x)*gram^-1*y
+ 6*ln(y)*gram^-2*y
- 6*ln(y)*gram^-2*y^2
- 6*ln(y)*gram^-2*x*y
- ln(y)*gram^-1*y
+ 6*phi1(x,y)*gram^-2*y
- 12*phi1(x,y)*gram^-2*y^2
+ 6*phi1(x,y)*gram^-2*y^3
- 6*phi1(x,y)*gram^-2*x*y
- 6*phi1(x,y)*gram^-2*x*y^2
- 4*phi1(x,y)*gram^-1*y
)

 + a*Cf*Sigma_8 * (
- 100/3*gram^-2
+ 100/3*gram^-2*y
+ 100/3*gram^-2*y^2
- 100/3*gram^-2*y^3
+ 100/3*gram^-2*x
+ 200*gram^-2*x*y
+ 100/3*gram^-2*x*y^2
+ 100/3*gram^-1
+ 100/3*gram^-1*y
+ 8*gram^-1*x
+ 20*al*gram^-2
- 20*al*gram^-2*y
- 20*al*gram^-2*y^2
+ 20*al*gram^-2*y^3
- 20*al*gram^-2*x
- 120*al*gram^-2*x*y
- 20*al*gram^-2*x*y^2
- 20*al*gram^-1
- 20*al*gram^-1*y
- 8*al*gram^-1*x
+ 800*ln(x)*gram^-3*y
- 800*ln(x)*gram^-3*y^2
- 800*ln(x)*gram^-3*y^3
+ 800*ln(x)*gram^-3*y^4
- 1200*ln(x)*gram^-3*x*y
- 4000*ln(x)*gram^-3*x*y^2
- 1200*ln(x)*gram^-3*x*y^3
+ 152/3*ln(x)*gram^-2
- 2552/3*ln(x)*gram^-2*y
- 2552/3*ln(x)*gram^-2*y^2
+ 152/3*ln(x)*gram^-2*y^3
- 124*ln(x)*gram^-2*x
- 1672/3*ln(x)*gram^-2*x*y
- 124*ln(x)*gram^-2*x*y^2
- 152/3*ln(x)*gram^-1
- 152/3*ln(x)*gram^-1*y
- 4/3*ln(x)*gram^-1*x
- 480*ln(x)*al*gram^-3*y
+ 480*ln(x)*al*gram^-3*y^2
+ 480*ln(x)*al*gram^-3*y^3
- 480*ln(x)*al*gram^-3*y^4
+ 720*ln(x)*al*gram^-3*x*y
+ 2400*ln(x)*al*gram^-3*x*y^2
+ 720*ln(x)*al*gram^-3*x*y^3
- 40*ln(x)*al*gram^-2
+ 520*ln(x)*al*gram^-2*y
+ 520*ln(x)*al*gram^-2*y^2
- 40*ln(x)*al*gram^-2*y^3
+ 84*ln(x)*al*gram^-2*x
+ 392*ln(x)*al*gram^-2*x*y
+ 84*ln(x)*al*gram^-2*x*y^2
+ 40*ln(x)*al*gram^-1
+ 40*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*x
- 200*ln(y)*gram^-3*y
- 200*ln(y)*gram^-3*y^2
+ 1000*ln(y)*gram^-3*y^3
- 600*ln(y)*gram^-3*y^4
+ 200*ln(y)*gram^-3*x*y
+ 2000*ln(y)*gram^-3*x*y^2
+ 1000*ln(y)*gram^-3*x*y^3
- 20*ln(y)*gram^-2
+ 628/3*ln(y)*gram^-2*y
+ 1924/3*ln(y)*gram^-2*y^2
- 92/3*ln(y)*gram^-2*y^3
+ 20*ln(y)*gram^-2*x
+ 836/3*ln(y)*gram^-2*x*y
+ 104*ln(y)*gram^-2*x*y^2
+ 52/3*ln(y)*gram^-1
+ 100/3*ln(y)*gram^-1*y
+ 2/3*ln(y)*gram^-1*x
+ 120*ln(y)*al*gram^-3*y
+ 120*ln(y)*al*gram^-3*y^2
- 600*ln(y)*al*gram^-3*y^3
+ 360*ln(y)*al*gram^-3*y^4
- 120*ln(y)*al*gram^-3*x*y
- 1200*ln(y)*al*gram^-3*x*y^2
- 600*ln(y)*al*gram^-3*x*y^3
+ 12*ln(y)*al*gram^-2
- 116*ln(y)*al*gram^-2*y
- 404*ln(y)*al*gram^-2*y^2
+ 28*ln(y)*al*gram^-2*y^3
- 12*ln(y)*al*gram^-2*x
- 196*ln(y)*al*gram^-2*x*y
- 72*ln(y)*al*gram^-2*x*y^2
- 12*ln(y)*al*gram^-1
- 28*ln(y)*al*gram^-1*y
- 2*ln(y)*al*gram^-1*x
- 200*phi1(x,y)*gram^-3*y
- 800*phi1(x,y)*gram^-3*y^2
+ 2000*phi1(x,y)*gram^-3*y^3
- 800*phi1(x,y)*gram^-3*y^4
- 200*phi1(x,y)*gram^-3*y^5
+ 200*phi1(x,y)*gram^-3*x*y
+ 3000*phi1(x,y)*gram^-3*x*y^2
+ 3000*phi1(x,y)*gram^-3*x*y^3
+ 200*phi1(x,y)*gram^-3*x*y^4
- 20*phi1(x,y)*gram^-2
+ 112*phi1(x,y)*gram^-2*y
+ 1416*phi1(x,y)*gram^-2*y^2
+ 112*phi1(x,y)*gram^-2*y^3
- 20*phi1(x,y)*gram^-2*y^4
+ 20*phi1(x,y)*gram^-2*x
+ 516*phi1(x,y)*gram^-2*x*y
+ 516*phi1(x,y)*gram^-2*x*y^2
+ 20*phi1(x,y)*gram^-2*x*y^3
+ 20*phi1(x,y)*gram^-1
+ 128*phi1(x,y)*gram^-1*y
+ 20*phi1(x,y)*gram^-1*y^2
+ 8*phi1(x,y)*gram^-1*x
+ 8*phi1(x,y)*gram^-1*x*y
+ 120*phi1(x,y)*al*gram^-3*y
+ 480*phi1(x,y)*al*gram^-3*y^2
- 1200*phi1(x,y)*al*gram^-3*y^3
+ 480*phi1(x,y)*al*gram^-3*y^4
+ 120*phi1(x,y)*al*gram^-3*y^5
- 120*phi1(x,y)*al*gram^-3*x*y
- 1800*phi1(x,y)*al*gram^-3*x*y^2
- 1800*phi1(x,y)*al*gram^-3*x*y^3
- 120*phi1(x,y)*al*gram^-3*x*y^4
+ 12*phi1(x,y)*al*gram^-2
- 48*phi1(x,y)*al*gram^-2*y
- 888*phi1(x,y)*al*gram^-2*y^2
- 48*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*y^4
- 12*phi1(x,y)*al*gram^-2*x
- 348*phi1(x,y)*al*gram^-2*x*y
- 348*phi1(x,y)*al*gram^-2*x*y^2
- 12*phi1(x,y)*al*gram^-2*x*y^3
- 12*phi1(x,y)*al*gram^-1
- 96*phi1(x,y)*al*gram^-1*y
- 12*phi1(x,y)*al*gram^-1*y^2
- 8*phi1(x,y)*al*gram^-1*x
- 8*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_7 * (
- 100/3*gram^-2*y
+ 200/3*gram^-2*y^2
- 100/3*gram^-2*y^3
+ 100*gram^-2*x*y
+ 100/3*gram^-2*x*y^2
+ 17/3*gram^-1
+ 83/3*gram^-1*y
+ 7*gram^-1*x
+ 20*al*gram^-2*y
- 40*al*gram^-2*y^2
+ 20*al*gram^-2*y^3
- 60*al*gram^-2*x*y
- 20*al*gram^-2*x*y^2
- 2*al*gram^-1
- 18*al*gram^-1*y
- 6*al*gram^-1*x
+ 200*ln(x)*gram^-3*y
+ 200*ln(x)*gram^-3*y^2
- 1000*ln(x)*gram^-3*y^3
+ 600*ln(x)*gram^-3*y^4
- 200*ln(x)*gram^-3*x*y
- 2000*ln(x)*gram^-3*x*y^2
- 1000*ln(x)*gram^-3*x*y^3
+ 74/3*ln(x)*gram^-2
- 616/3*ln(x)*gram^-2*y
- 1990/3*ln(x)*gram^-2*y^2
+ 44*ln(x)*gram^-2*y^3
- 74/3*ln(x)*gram^-2*x
- 998/3*ln(x)*gram^-2*x*y
- 352/3*ln(x)*gram^-2*x*y^2
- 68/3*ln(x)*gram^-1
- 46*ln(x)*gram^-1*y
- 5/3*ln(x)*gram^-1*x
- 120*ln(x)*al*gram^-3*y
- 120*ln(x)*al*gram^-3*y^2
+ 600*ln(x)*al*gram^-3*y^3
- 360*ln(x)*al*gram^-3*y^4
+ 120*ln(x)*al*gram^-3*x*y
+ 1200*ln(x)*al*gram^-3*x*y^2
+ 600*ln(x)*al*gram^-3*x*y^3
- 16*ln(x)*al*gram^-2
+ 116*ln(x)*al*gram^-2*y
+ 416*ln(x)*al*gram^-2*y^2
- 36*ln(x)*al*gram^-2*y^3
+ 16*ln(x)*al*gram^-2*x
+ 232*ln(x)*al*gram^-2*x*y
+ 80*ln(x)*al*gram^-2*x*y^2
+ 16*ln(x)*al*gram^-1
+ 36*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*x
- 400*ln(y)*gram^-3*y^2
+ 800*ln(y)*gram^-3*y^3
- 400*ln(y)*gram^-3*y^4
+ 800*ln(y)*gram^-3*x*y^2
+ 800*ln(y)*gram^-3*x*y^3
- 24*ln(y)*gram^-2*y
+ 448*ln(y)*gram^-2*y^2
- 24*ln(y)*gram^-2*y^3
+ 140*ln(y)*gram^-2*x*y
+ 292/3*ln(y)*gram^-2*x*y^2
+ 5*ln(y)*gram^-1
+ 86/3*ln(y)*gram^-1*y
+ ln(y)*gram^-1*x
+ 240*ln(y)*al*gram^-3*y^2
- 480*ln(y)*al*gram^-3*y^3
+ 240*ln(y)*al*gram^-3*y^4
- 480*ln(y)*al*gram^-3*x*y^2
- 480*ln(y)*al*gram^-3*x*y^3
+ 24*ln(y)*al*gram^-2*y
- 288*ln(y)*al*gram^-2*y^2
+ 24*ln(y)*al*gram^-2*y^3
- 96*ln(y)*al*gram^-2*x*y
- 68*ln(y)*al*gram^-2*x*y^2
- 2*ln(y)*al*gram^-1
- 24*ln(y)*al*gram^-1*y
- 2*ln(y)*al*gram^-1*x
- 600*phi1(x,y)*gram^-3*y^2
+ 1000*phi1(x,y)*gram^-3*y^3
- 200*phi1(x,y)*gram^-3*y^4
- 200*phi1(x,y)*gram^-3*y^5
+ 1000*phi1(x,y)*gram^-3*x*y^2
+ 2000*phi1(x,y)*gram^-3*x*y^3
+ 200*phi1(x,y)*gram^-3*x*y^4
- 82*phi1(x,y)*gram^-2*y
+ 744*phi1(x,y)*gram^-2*y^2
+ 158*phi1(x,y)*gram^-2*y^3
- 20*phi1(x,y)*gram^-2*y^4
+ 198*phi1(x,y)*gram^-2*x*y
+ 390*phi1(x,y)*gram^-2*x*y^2
+ 20*phi1(x,y)*gram^-2*x*y^3
+ 2*phi1(x,y)*gram^-1
+ 80*phi1(x,y)*gram^-1*y
+ 20*phi1(x,y)*gram^-1*y^2
+ 4*phi1(x,y)*gram^-1*x
+ 8*phi1(x,y)*gram^-1*x*y
+ 360*phi1(x,y)*al*gram^-3*y^2
- 600*phi1(x,y)*al*gram^-3*y^3
+ 120*phi1(x,y)*al*gram^-3*y^4
+ 120*phi1(x,y)*al*gram^-3*y^5
- 600*phi1(x,y)*al*gram^-3*x*y^2
- 1200*phi1(x,y)*al*gram^-3*x*y^3
- 120*phi1(x,y)*al*gram^-3*x*y^4
+ 60*phi1(x,y)*al*gram^-2*y
- 468*phi1(x,y)*al*gram^-2*y^2
- 84*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*y^4
- 132*phi1(x,y)*al*gram^-2*x*y
- 264*phi1(x,y)*al*gram^-2*x*y^2
- 12*phi1(x,y)*al*gram^-2*x*y^3
- 60*phi1(x,y)*al*gram^-1*y
- 12*phi1(x,y)*al*gram^-1*y^2
- 4*phi1(x,y)*al*gram^-1*x
- 8*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_6 * (
- 100/3*gram^-2*y
+ 200/3*gram^-2*y^2
- 100/3*gram^-2*y^3
+ 100/3*gram^-2*x*y
+ 100/3*gram^-2*x*y^2
- 8/3*gram^-1
+ 76/3*gram^-1*y
+ 8/3*gram^-1*x
+ 20*al*gram^-2*y
- 40*al*gram^-2*y^2
+ 20*al*gram^-2*y^3
- 20*al*gram^-2*x*y
- 20*al*gram^-2*x*y^2
+ 2*al*gram^-1
- 18*al*gram^-1*y
- 2*al*gram^-1*x
+ 400*ln(x)*gram^-3*y^2
- 800*ln(x)*gram^-3*y^3
+ 400*ln(x)*gram^-3*y^4
- 800*ln(x)*gram^-3*x*y^2
- 800*ln(x)*gram^-3*x*y^3
+ 112/3*ln(x)*gram^-2*y
- 1424/3*ln(x)*gram^-2*y^2
+ 112/3*ln(x)*gram^-2*y^3
- 428/3*ln(x)*gram^-2*x*y
- 332/3*ln(x)*gram^-2*x*y^2
- 2*ln(x)*gram^-1
- 118/3*ln(x)*gram^-1*y
- 2/3*ln(x)*gram^-1*x
- 240*ln(x)*al*gram^-3*y^2
+ 480*ln(x)*al*gram^-3*y^3
- 240*ln(x)*al*gram^-3*y^4
+ 480*ln(x)*al*gram^-3*x*y^2
+ 480*ln(x)*al*gram^-3*x*y^3
- 32*ln(x)*al*gram^-2*y
+ 304*ln(x)*al*gram^-2*y^2
- 32*ln(x)*al*gram^-2*y^3
+ 100*ln(x)*al*gram^-2*x*y
+ 76*ln(x)*al*gram^-2*x*y^2
+ 32*ln(x)*al*gram^-1*y
+ 2*ln(x)*al*gram^-1*x
- 200*ln(y)*gram^-3*y^2
+ 400*ln(y)*gram^-3*y^3
- 200*ln(y)*gram^-3*y^4
+ 200*ln(y)*gram^-3*x*y^2
+ 600*ln(y)*gram^-3*x*y^3
- 36*ln(y)*gram^-2*y
+ 760/3*ln(y)*gram^-2*y^2
- 52/3*ln(y)*gram^-2*y^3
+ 36*ln(y)*gram^-2*x*y
+ 272/3*ln(y)*gram^-2*x*y^2
+ 22*ln(y)*gram^-1*y
+ 120*ln(y)*al*gram^-3*y^2
- 240*ln(y)*al*gram^-3*y^3
+ 120*ln(y)*al*gram^-3*y^4
- 120*ln(y)*al*gram^-3*x*y^2
- 360*ln(y)*al*gram^-3*x*y^3
+ 24*ln(y)*al*gram^-2*y
- 164*ln(y)*al*gram^-2*y^2
+ 20*ln(y)*al*gram^-2*y^3
- 24*ln(y)*al*gram^-2*x*y
- 64*ln(y)*al*gram^-2*x*y^2
- 20*ln(y)*al*gram^-1*y
- 200*phi1(x,y)*gram^-3*y^2
+ 200*phi1(x,y)*gram^-3*y^3
+ 200*phi1(x,y)*gram^-3*y^4
- 200*phi1(x,y)*gram^-3*y^5
+ 200*phi1(x,y)*gram^-3*x*y^2
+ 1200*phi1(x,y)*gram^-3*x*y^3
+ 200*phi1(x,y)*gram^-3*x*y^4
- 36*phi1(x,y)*gram^-2*y
+ 252*phi1(x,y)*gram^-2*y^2
+ 204*phi1(x,y)*gram^-2*y^3
- 20*phi1(x,y)*gram^-2*y^4
+ 36*phi1(x,y)*gram^-2*x*y
+ 264*phi1(x,y)*gram^-2*x*y^2
+ 20*phi1(x,y)*gram^-2*x*y^3
+ 32*phi1(x,y)*gram^-1*y
+ 20*phi1(x,y)*gram^-1*y^2
+ 8*phi1(x,y)*gram^-1*x*y
+ 120*phi1(x,y)*al*gram^-3*y^2
- 120*phi1(x,y)*al*gram^-3*y^3
- 120*phi1(x,y)*al*gram^-3*y^4
+ 120*phi1(x,y)*al*gram^-3*y^5
- 120*phi1(x,y)*al*gram^-3*x*y^2
- 720*phi1(x,y)*al*gram^-3*x*y^3
- 120*phi1(x,y)*al*gram^-3*x*y^4
+ 24*phi1(x,y)*al*gram^-2*y
- 156*phi1(x,y)*al*gram^-2*y^2
- 120*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*y^4
- 24*phi1(x,y)*al*gram^-2*x*y
- 180*phi1(x,y)*al*gram^-2*x*y^2
- 12*phi1(x,y)*al*gram^-2*x*y^3
- 24*phi1(x,y)*al*gram^-1*y
- 12*phi1(x,y)*al*gram^-1*y^2
- 8*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_5 * (
- 100/3*gram^-2*y
+ 200/3*gram^-2*y^2
- 100/3*gram^-2*y^3
+ 100*gram^-2*x*y
+ 100/3*gram^-2*x*y^2
+ 32/3*gram^-1
+ 68/3*gram^-1*y
+ 20*al*gram^-2*y
- 40*al*gram^-2*y^2
+ 20*al*gram^-2*y^3
- 60*al*gram^-2*x*y
- 20*al*gram^-2*x*y^2
- 6*al*gram^-1
- 14*al*gram^-1*y
+ 2*al*gram^-1*x
+ 200*ln(x)*gram^-3*y
+ 200*ln(x)*gram^-3*y^2
- 1000*ln(x)*gram^-3*y^3
+ 600*ln(x)*gram^-3*y^4
- 200*ln(x)*gram^-3*x*y
- 2000*ln(x)*gram^-3*x*y^2
- 1000*ln(x)*gram^-3*x*y^3
+ 56/3*ln(x)*gram^-2
- 688/3*ln(x)*gram^-2*y
- 1792/3*ln(x)*gram^-2*y^2
+ 8*ln(x)*gram^-2*y^3
- 56/3*ln(x)*gram^-2*x
- 620/3*ln(x)*gram^-2*x*y
- 244/3*ln(x)*gram^-2*x*y^2
- 32/3*ln(x)*gram^-1
- 16*ln(x)*gram^-1*y
+ 10/3*ln(x)*gram^-1*x
- 120*ln(x)*al*gram^-3*y
- 120*ln(x)*al*gram^-3*y^2
+ 600*ln(x)*al*gram^-3*y^3
- 360*ln(x)*al*gram^-3*y^4
+ 120*ln(x)*al*gram^-3*x*y
+ 1200*ln(x)*al*gram^-3*x*y^2
+ 600*ln(x)*al*gram^-3*x*y^3
- 4*ln(x)*al*gram^-2
+ 128*ln(x)*al*gram^-2*y
+ 356*ln(x)*al*gram^-2*y^2
+ 4*ln(x)*al*gram^-2*x
+ 88*ln(x)*al*gram^-2*x*y
+ 44*ln(x)*al*gram^-2*x*y^2
+ 4*ln(x)*al*gram^-1*y
- 400*ln(y)*gram^-3*y^2
+ 800*ln(y)*gram^-3*y^3
- 400*ln(y)*gram^-3*y^4
+ 800*ln(y)*gram^-3*x*y^2
+ 800*ln(y)*gram^-3*x*y^3
+ 12*ln(y)*gram^-2*y
+ 376*ln(y)*gram^-2*y^2
+ 12*ln(y)*gram^-2*y^3
+ 92*ln(y)*gram^-2*x*y
+ 184/3*ln(y)*gram^-2*x*y^2
+ 6*ln(y)*gram^-1
+ 26/3*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*x
+ 240*ln(y)*al*gram^-3*y^2
- 480*ln(y)*al*gram^-3*y^3
+ 240*ln(y)*al*gram^-3*y^4
- 480*ln(y)*al*gram^-3*x*y^2
- 480*ln(y)*al*gram^-3*x*y^3
- 12*ln(y)*al*gram^-2*y
- 216*ln(y)*al*gram^-2*y^2
- 12*ln(y)*al*gram^-2*y^3
- 36*ln(y)*al*gram^-2*x*y
- 32*ln(y)*al*gram^-2*x*y^2
- 2*ln(y)*al*gram^-1*y
- 600*phi1(x,y)*gram^-3*y^2
+ 1000*phi1(x,y)*gram^-3*y^3
- 200*phi1(x,y)*gram^-3*y^4
- 200*phi1(x,y)*gram^-3*y^5
+ 1000*phi1(x,y)*gram^-3*x*y^2
+ 2000*phi1(x,y)*gram^-3*x*y^3
+ 200*phi1(x,y)*gram^-3*x*y^4
- 40*phi1(x,y)*gram^-2*y
+ 660*phi1(x,y)*gram^-2*y^2
+ 200*phi1(x,y)*gram^-2*y^3
- 20*phi1(x,y)*gram^-2*y^4
+ 144*phi1(x,y)*gram^-2*x*y
+ 276*phi1(x,y)*gram^-2*x*y^2
+ 20*phi1(x,y)*gram^-2*x*y^3
+ 4*phi1(x,y)*gram^-1
+ 40*phi1(x,y)*gram^-1*y
+ 16*phi1(x,y)*gram^-1*y^2
+ 360*phi1(x,y)*al*gram^-3*y^2
- 600*phi1(x,y)*al*gram^-3*y^3
+ 120*phi1(x,y)*al*gram^-3*y^4
+ 120*phi1(x,y)*al*gram^-3*y^5
- 600*phi1(x,y)*al*gram^-3*x*y^2
- 1200*phi1(x,y)*al*gram^-3*x*y^3
- 120*phi1(x,y)*al*gram^-3*x*y^4
+ 12*phi1(x,y)*al*gram^-2*y
- 372*phi1(x,y)*al*gram^-2*y^2
- 132*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*y^4
- 60*phi1(x,y)*al*gram^-2*x*y
- 144*phi1(x,y)*al*gram^-2*x*y^2
- 12*phi1(x,y)*al*gram^-2*x*y^3
- 16*phi1(x,y)*al*gram^-1*y
- 8*phi1(x,y)*al*gram^-1*y^2
)

 + a*Cf*Sigma_4 * (
- 100/3*gram^-2*y
+ 200/3*gram^-2*y^2
- 100/3*gram^-2*y^3
+ 100/3*gram^-2*x*y
+ 100/3*gram^-2*x*y^2
- 5/3*gram^-1
+ 43/3*gram^-1*y
+ 5/3*gram^-1*x
+ 20*al*gram^-2*y
- 40*al*gram^-2*y^2
+ 20*al*gram^-2*y^3
- 20*al*gram^-2*x*y
- 20*al*gram^-2*x*y^2
- 8*al*gram^-1*y
+ 400*ln(x)*gram^-3*y^2
- 800*ln(x)*gram^-3*y^3
+ 400*ln(x)*gram^-3*y^4
- 800*ln(x)*gram^-3*x*y^2
- 800*ln(x)*gram^-3*x*y^3
+ 4/3*ln(x)*gram^-2*y
- 1208/3*ln(x)*gram^-2*y^2
+ 4/3*ln(x)*gram^-2*y^3
- 284/3*ln(x)*gram^-2*x*y
- 224/3*ln(x)*gram^-2*x*y^2
- 3*ln(x)*gram^-1
- 37/3*ln(x)*gram^-1*y
+ 4/3*ln(x)*gram^-1*x
- 240*ln(x)*al*gram^-3*y^2
+ 480*ln(x)*al*gram^-3*y^3
- 240*ln(x)*al*gram^-3*y^4
+ 480*ln(x)*al*gram^-3*x*y^2
+ 480*ln(x)*al*gram^-3*x*y^3
+ 4*ln(x)*al*gram^-2*y
+ 232*ln(x)*al*gram^-2*y^2
+ 4*ln(x)*al*gram^-2*y^3
+ 40*ln(x)*al*gram^-2*x*y
+ 40*ln(x)*al*gram^-2*x*y^2
+ 4*ln(x)*al*gram^-1*y
- 200*ln(y)*gram^-3*y^2
+ 400*ln(y)*gram^-3*y^3
- 200*ln(y)*gram^-3*y^4
+ 200*ln(y)*gram^-3*x*y^2
+ 600*ln(y)*gram^-3*x*y^3
- 30*ln(y)*gram^-2*y
+ 634/3*ln(y)*gram^-2*y^2
+ 56/3*ln(y)*gram^-2*y^3
+ 30*ln(y)*gram^-2*x*y
+ 164/3*ln(y)*gram^-2*x*y^2
+ 5*ln(y)*gram^-1*y
+ 120*ln(y)*al*gram^-3*y^2
- 240*ln(y)*al*gram^-3*y^3
+ 120*ln(y)*al*gram^-3*y^4
- 120*ln(y)*al*gram^-3*x*y^2
- 360*ln(y)*al*gram^-3*x*y^3
+ 12*ln(y)*al*gram^-2*y
- 116*ln(y)*al*gram^-2*y^2
- 16*ln(y)*al*gram^-2*y^3
- 12*ln(y)*al*gram^-2*x*y
- 28*ln(y)*al*gram^-2*x*y^2
- 2*ln(y)*al*gram^-1*y
- 200*phi1(x,y)*gram^-3*y^2
+ 200*phi1(x,y)*gram^-3*y^3
+ 200*phi1(x,y)*gram^-3*y^4
- 200*phi1(x,y)*gram^-3*y^5
+ 200*phi1(x,y)*gram^-3*x*y^2
+ 1200*phi1(x,y)*gram^-3*x*y^3
+ 200*phi1(x,y)*gram^-3*x*y^4
- 30*phi1(x,y)*gram^-2*y
+ 240*phi1(x,y)*gram^-2*y^2
+ 210*phi1(x,y)*gram^-2*y^3
- 20*phi1(x,y)*gram^-2*y^4
+ 30*phi1(x,y)*gram^-2*x*y
+ 186*phi1(x,y)*gram^-2*x*y^2
+ 20*phi1(x,y)*gram^-2*x*y^3
+ 20*phi1(x,y)*gram^-1*y
+ 16*phi1(x,y)*gram^-1*y^2
+ 120*phi1(x,y)*al*gram^-3*y^2
- 120*phi1(x,y)*al*gram^-3*y^3
- 120*phi1(x,y)*al*gram^-3*y^4
+ 120*phi1(x,y)*al*gram^-3*y^5
- 120*phi1(x,y)*al*gram^-3*x*y^2
- 720*phi1(x,y)*al*gram^-3*x*y^3
- 120*phi1(x,y)*al*gram^-3*x*y^4
+ 12*phi1(x,y)*al*gram^-2*y
- 132*phi1(x,y)*al*gram^-2*y^2
- 132*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*y^4
- 12*phi1(x,y)*al*gram^-2*x*y
- 96*phi1(x,y)*al*gram^-2*x*y^2
- 12*phi1(x,y)*al*gram^-2*x*y^3
- 8*phi1(x,y)*al*gram^-1*y
- 8*phi1(x,y)*al*gram^-1*y^2
)

 + a*Cf*Sigma_3 * (
+ 100/3*gram^-2*y^2
- 100/3*gram^-2*y^3
+ 100/3*gram^-2*x*y^2
+ 28/3*gram^-1*y
- 20*al*gram^-2*y^2
+ 20*al*gram^-2*y^3
- 20*al*gram^-2*x*y^2
- 4*al*gram^-1*y
+ 200*ln(x)*gram^-3*y^2
- 400*ln(x)*gram^-3*y^3
+ 200*ln(x)*gram^-3*y^4
- 200*ln(x)*gram^-3*x*y^2
- 600*ln(x)*gram^-3*x*y^3
+ 44/3*ln(x)*gram^-2*y
- 628/3*ln(x)*gram^-2*y^2
- 16/3*ln(x)*gram^-2*y^3
- 44/3*ln(x)*gram^-2*x*y
- 68*ln(x)*gram^-2*x*y^2
- 4/3*ln(x)*gram^-1
- 22/3*ln(x)*gram^-1*y
+ 4/3*ln(x)*gram^-1*x
- 120*ln(x)*al*gram^-3*y^2
+ 240*ln(x)*al*gram^-3*y^3
- 120*ln(x)*al*gram^-3*y^4
+ 120*ln(x)*al*gram^-3*x*y^2
+ 360*ln(x)*al*gram^-3*x*y^3
- 4*ln(x)*al*gram^-2*y
+ 116*ln(x)*al*gram^-2*y^2
+ 8*ln(x)*al*gram^-2*y^3
+ 4*ln(x)*al*gram^-2*x*y
+ 36*ln(x)*al*gram^-2*x*y^2
+ 2*ln(x)*al*gram^-1*y
+ 400*ln(y)*gram^-3*x*y^3
+ 48*ln(y)*gram^-2*y^2
+ 76/3*ln(y)*gram^-2*y^3
+ 48*ln(y)*gram^-2*x*y^2
- 240*ln(y)*al*gram^-3*x*y^3
- 24*ln(y)*al*gram^-2*y^2
- 20*ln(y)*al*gram^-2*y^3
- 24*ln(y)*al*gram^-2*x*y^2
- 200*phi1(x,y)*gram^-3*y^3
+ 400*phi1(x,y)*gram^-3*y^4
- 200*phi1(x,y)*gram^-3*y^5
+ 600*phi1(x,y)*gram^-3*x*y^3
+ 200*phi1(x,y)*gram^-3*x*y^4
+ 220*phi1(x,y)*gram^-2*y^3
- 20*phi1(x,y)*gram^-2*y^4
+ 96*phi1(x,y)*gram^-2*x*y^2
+ 20*phi1(x,y)*gram^-2*x*y^3
+ 16*phi1(x,y)*gram^-1*y^2
+ 120*phi1(x,y)*al*gram^-3*y^3
- 240*phi1(x,y)*al*gram^-3*y^4
+ 120*phi1(x,y)*al*gram^-3*y^5
- 360*phi1(x,y)*al*gram^-3*x*y^3
- 120*phi1(x,y)*al*gram^-3*x*y^4
- 132*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*y^4
- 48*phi1(x,y)*al*gram^-2*x*y^2
- 12*phi1(x,y)*al*gram^-2*x*y^3
- 8*phi1(x,y)*al*gram^-1*y^2
)

 + a*Cf*Sigma_2 * (
+ 49/18
+ 5/3*gram^-1
- 10/3*gram^-1*y
+ 5/3*gram^-1*y^2
- 5/3*gram^-1*x
- 5/3*gram^-1*x*y
- al*gram^-1
+ 2*al*gram^-1*y
- al*gram^-1*y^2
+ al*gram^-1*x
+ al*gram^-1*x*y
- al
- 5/6*ln(x)
- 20*ln(x)*gram^-2*y
+ 40*ln(x)*gram^-2*y^2
- 20*ln(x)*gram^-2*y^3
+ 40*ln(x)*gram^-2*x*y
+ 40*ln(x)*gram^-2*x*y^2
+ 11/6*ln(x)*gram^-1
+ 49/3*ln(x)*gram^-1*y
+ 11/6*ln(x)*gram^-1*y^2
+ 11/6*ln(x)*gram^-1*x
- 1/6*ln(x)*gram^-1*x*y
+ 12*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 12*ln(x)*al*gram^-2*y^3
- 24*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- ln(x)*al*gram^-1
- 10*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*y^2
+ ln(x)*al
- 1/2*ln(y)
+ 10*ln(y)*gram^-2*y
- 20*ln(y)*gram^-2*y^2
+ 10*ln(y)*gram^-2*y^3
- 10*ln(y)*gram^-2*x*y
- 30*ln(y)*gram^-2*x*y^2
+ ln(y)*gram^-1
- 55/6*ln(y)*gram^-1*y
- 11/6*ln(y)*gram^-1*y^2
- ln(y)*gram^-1*x
+ 1/6*ln(y)*gram^-1*x*y
- 6*ln(y)*al*gram^-2*y
+ 12*ln(y)*al*gram^-2*y^2
- 6*ln(y)*al*gram^-2*y^3
+ 6*ln(y)*al*gram^-2*x*y
+ 18*ln(y)*al*gram^-2*x*y^2
+ 5*ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*y^2
+ 10*phi1(x,y)*gram^-2*y
- 10*phi1(x,y)*gram^-2*y^2
- 10*phi1(x,y)*gram^-2*y^3
+ 10*phi1(x,y)*gram^-2*y^4
- 10*phi1(x,y)*gram^-2*x*y
- 60*phi1(x,y)*gram^-2*x*y^2
- 10*phi1(x,y)*gram^-2*x*y^3
+ phi1(x,y)*gram^-1
- 12*phi1(x,y)*gram^-1*y
- 9*phi1(x,y)*gram^-1*y^2
- phi1(x,y)*gram^-1*x
- 4*phi1(x,y)*gram^-1*x*y
- 6*phi1(x,y)*al*gram^-2*y
+ 6*phi1(x,y)*al*gram^-2*y^2
+ 6*phi1(x,y)*al*gram^-2*y^3
- 6*phi1(x,y)*al*gram^-2*y^4
+ 6*phi1(x,y)*al*gram^-2*x*y
+ 36*phi1(x,y)*al*gram^-2*x*y^2
+ 6*phi1(x,y)*al*gram^-2*x*y^3
+ 6*phi1(x,y)*al*gram^-1*y
+ 6*phi1(x,y)*al*gram^-1*y^2
+ 2*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_1 * (
- 43/18
- 5/3*gram^-1*y
+ 5/3*gram^-1*y^2
- 5/3*gram^-1*x*y
+ al*gram^-1*y
- al*gram^-1*y^2
+ al*gram^-1*x*y
+ 4/3*ln(x)
- 10*ln(x)*gram^-2*y
+ 20*ln(x)*gram^-2*y^2
- 10*ln(x)*gram^-2*y^3
+ 10*ln(x)*gram^-2*x*y
+ 30*ln(x)*gram^-2*x*y^2
- 5/6*ln(x)*gram^-1
+ 32/3*ln(x)*gram^-1*y
+ 1/6*ln(x)*gram^-1*y^2
+ 5/6*ln(x)*gram^-1*x
+ 3/2*ln(x)*gram^-1*x*y
+ 6*ln(x)*al*gram^-2*y
- 12*ln(x)*al*gram^-2*y^2
+ 6*ln(x)*al*gram^-2*y^3
- 6*ln(x)*al*gram^-2*x*y
- 18*ln(x)*al*gram^-2*x*y^2
- 6*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*x*y
- 20*ln(y)*gram^-2*x*y^2
- 7/2*ln(y)*gram^-1*y
- 1/6*ln(y)*gram^-1*y^2
- 3/2*ln(y)*gram^-1*x*y
+ 12*ln(y)*al*gram^-2*x*y^2
+ ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x*y
+ 10*phi1(x,y)*gram^-2*y^2
- 20*phi1(x,y)*gram^-2*y^3
+ 10*phi1(x,y)*gram^-2*y^4
- 30*phi1(x,y)*gram^-2*x*y^2
- 10*phi1(x,y)*gram^-2*x*y^3
- phi1(x,y)*gram^-1*y
- 9*phi1(x,y)*gram^-1*y^2
- 4*phi1(x,y)*gram^-1*x*y
- 6*phi1(x,y)*al*gram^-2*y^2
+ 12*phi1(x,y)*al*gram^-2*y^3
- 6*phi1(x,y)*al*gram^-2*y^4
+ 18*phi1(x,y)*al*gram^-2*x*y^2
+ 6*phi1(x,y)*al*gram^-2*x*y^3
+ 6*phi1(x,y)*al*gram^-1*y^2
+ 2*phi1(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_10 * (
+ 32/9*gram^-1
- 32/9*gram^-1*y
+ 32/9*gram^-1*x
+ 64/3*ln(x)*gram^-2
- 128/3*ln(x)*gram^-2*y
+ 64/3*ln(x)*gram^-2*y^2
- 64/3*ln(x)*gram^-2*x
- 64*ln(x)*gram^-2*x*y
- 140/9*ln(x)*gram^-1
- 52/9*ln(x)*gram^-1*y
+ 20/9*ln(x)*gram^-1*x
- 4*ln(x)^2*gram^-2
+ 8*ln(x)^2*gram^-2*y
- 4*ln(x)^2*gram^-2*y^2
+ 4*ln(x)^2*gram^-2*x
+ 12*ln(x)^2*gram^-2*x*y
+ 8/3*ln(x)^2*gram^-1
+ 4/3*ln(x)^2*gram^-1*y
- 2/3*ln(x)^2*gram^-1*x
- 4*ln(x)*ln(y)*gram^-2
+ 8*ln(x)*ln(y)*gram^-2*y
- 4*ln(x)*ln(y)*gram^-2*y^2
+ 4*ln(x)*ln(y)*gram^-2*x
+ 4*ln(x)*ln(y)*gram^-2*x*y
+ 2/3*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*phi1(x,y)*gram^-2*y
- 8*ln(x)*phi1(x,y)*gram^-2*y^2
+ 4*ln(x)*phi1(x,y)*gram^-2*y^3
- 12*ln(x)*phi1(x,y)*gram^-2*x*y
- 4*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 4/3*ln(x)*phi1(x,y)*gram^-1
- 8/3*ln(x)*phi1(x,y)*gram^-1*y
+ 128/3*ln(y)*gram^-2*x*y
+ 28/3*ln(y)*gram^-1
+ 64/9*ln(y)*gram^-1*y
- 32/9*ln(y)*gram^-1*x
- 8*ln(y)^2*gram^-2*x*y
- 2*ln(y)^2*gram^-1
- 4/3*ln(y)^2*gram^-1*y
+ 2/3*ln(y)^2*gram^-1*x
+ 4*ln(y)*phi1(x,y)*gram^-2*y
- 8*ln(y)*phi1(x,y)*gram^-2*y^2
+ 4*ln(y)*phi1(x,y)*gram^-2*y^3
- 12*ln(y)*phi1(x,y)*gram^-2*x*y
- 4*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 4/3*ln(y)*phi1(x,y)*gram^-1
- 8/3*ln(y)*phi1(x,y)*gram^-1*y
- 64/3*phi1(x,y)*gram^-2*y
+ 128/3*phi1(x,y)*gram^-2*y^2
- 64/3*phi1(x,y)*gram^-2*y^3
+ 64*phi1(x,y)*gram^-2*x*y
+ 64/3*phi1(x,y)*gram^-2*x*y^2
+ 58/9*phi1(x,y)*gram^-1
+ 134/9*phi1(x,y)*gram^-1*y
+ 2/3*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_9 * (
- 32/9*gram^-1
- 32/9*gram^-1*y
+ 32/9*gram^-1*x
- 128/3*ln(x)*gram^-2*x*y
- 32/9*ln(x)*gram^-1
- 20/9*ln(x)*gram^-1*y
- 4/3*ln(x)*gram^-1*x
+ 8*ln(x)^2*gram^-2*x*y
+ 2/3*ln(x)^2*gram^-1
+ 2/3*ln(x)^2*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-2*y
- 4*ln(x)*ln(y)*gram^-2*y^2
+ 4*ln(x)*ln(y)*gram^-2*x*y
+ 2/3*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*phi1(x,y)*gram^-2*y
- 8*ln(x)*phi1(x,y)*gram^-2*y^2
+ 4*ln(x)*phi1(x,y)*gram^-2*y^3
- 4*ln(x)*phi1(x,y)*gram^-2*x*y
- 4*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 8/3*ln(x)*phi1(x,y)*gram^-1*y
- 64/3*ln(y)*gram^-2*y
+ 64/3*ln(y)*gram^-2*y^2
+ 64/3*ln(y)*gram^-2*x*y
+ 32/9*ln(y)*gram^-1*y
+ 4*ln(y)^2*gram^-2*y
- 4*ln(y)^2*gram^-2*y^2
- 4*ln(y)^2*gram^-2*x*y
- 2/3*ln(y)^2*gram^-1*y
+ 4*ln(y)*phi1(x,y)*gram^-2*y
- 8*ln(y)*phi1(x,y)*gram^-2*y^2
+ 4*ln(y)*phi1(x,y)*gram^-2*y^3
- 4*ln(y)*phi1(x,y)*gram^-2*x*y
- 4*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 8/3*ln(y)*phi1(x,y)*gram^-1*y
- 64/3*phi1(x,y)*gram^-2*y
+ 128/3*phi1(x,y)*gram^-2*y^2
- 64/3*phi1(x,y)*gram^-2*y^3
+ 64/3*phi1(x,y)*gram^-2*x*y
+ 64/3*phi1(x,y)*gram^-2*x*y^2
- 2/3*phi1(x,y)*gram^-1
+ 134/9*phi1(x,y)*gram^-1*y
+ 2/3*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_8 * (
+ 120*gram^-2
- 120*gram^-2*y
- 120*gram^-2*y^2
+ 120*gram^-2*y^3
- 120*gram^-2*x
- 720*gram^-2*x*y
- 120*gram^-2*x*y^2
- 120*gram^-1
- 120*gram^-1*y
- 248/9*gram^-1*x
- 2880*ln(x)*gram^-3*y
+ 2880*ln(x)*gram^-3*y^2
+ 2880*ln(x)*gram^-3*y^3
- 2880*ln(x)*gram^-3*y^4
+ 4320*ln(x)*gram^-3*x*y
+ 14400*ln(x)*gram^-3*x*y^2
+ 4320*ln(x)*gram^-3*x*y^3
- 1808/9*ln(x)*gram^-2
+ 27728/9*ln(x)*gram^-2*y
+ 27728/9*ln(x)*gram^-2*y^2
- 1808/9*ln(x)*gram^-2*y^3
+ 4184/9*ln(x)*gram^-2*x
+ 6352/3*ln(x)*gram^-2*x*y
+ 4184/9*ln(x)*gram^-2*x*y^2
+ 1808/9*ln(x)*gram^-1
+ 1808/9*ln(x)*gram^-1*y
+ 40/3*ln(x)*gram^-1*x
+ 1600/3*ln(x)^2*gram^-3*y
- 1600/3*ln(x)^2*gram^-3*y^2
- 1600/3*ln(x)^2*gram^-3*y^3
+ 1600/3*ln(x)^2*gram^-3*y^4
- 800*ln(x)^2*gram^-3*x*y
- 8000/3*ln(x)^2*gram^-3*x*y^2
- 800*ln(x)^2*gram^-3*x*y^3
+ 304/9*ln(x)^2*gram^-2
- 5104/9*ln(x)^2*gram^-2*y
- 5104/9*ln(x)^2*gram^-2*y^2
+ 304/9*ln(x)^2*gram^-2*y^3
- 248/3*ln(x)^2*gram^-2*x
- 3344/9*ln(x)^2*gram^-2*x*y
- 248/3*ln(x)^2*gram^-2*x*y^2
- 304/9*ln(x)^2*gram^-1
- 304/9*ln(x)^2*gram^-1*y
- 8/9*ln(x)^2*gram^-1*x
+ 400*ln(x)*ln(y)*gram^-3*y
- 2000/3*ln(x)*ln(y)*gram^-3*y^2
+ 400/3*ln(x)*ln(y)*gram^-3*y^3
+ 400/3*ln(x)*ln(y)*gram^-3*y^4
- 2000/3*ln(x)*ln(y)*gram^-3*x*y
- 4000/3*ln(x)*ln(y)*gram^-3*x*y^2
- 400/3*ln(x)*ln(y)*gram^-3*x*y^3
+ 184/9*ln(x)*ln(y)*gram^-2
- 3848/9*ln(x)*ln(y)*gram^-2*y
- 1256/9*ln(x)*ln(y)*gram^-2*y^2
+ 40/3*ln(x)*ln(y)*gram^-2*y^3
- 208/3*ln(x)*ln(y)*gram^-2*x
- 1672/9*ln(x)*ln(y)*gram^-2*x*y
- 40/3*ln(x)*ln(y)*gram^-2*x*y^2
- 200/9*ln(x)*ln(y)*gram^-1
- 104/9*ln(x)*ln(y)*gram^-1*y
- 4/9*ln(x)*ln(y)*gram^-1*x
- 400/3*ln(x)*phi1(x,y)*gram^-3*y
- 1600/3*ln(x)*phi1(x,y)*gram^-3*y^2
+ 4000/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 1600/3*ln(x)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^5
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y
+ 2000*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 2000*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 40/3*ln(x)*phi1(x,y)*gram^-2
+ 224/3*ln(x)*phi1(x,y)*gram^-2*y
+ 944*ln(x)*phi1(x,y)*gram^-2*y^2
+ 224/3*ln(x)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x
+ 344*ln(x)*phi1(x,y)*gram^-2*x*y
+ 344*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 40/3*ln(x)*phi1(x,y)*gram^-1
+ 256/3*ln(x)*phi1(x,y)*gram^-1*y
+ 40/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 16/3*ln(x)*phi1(x,y)*gram^-1*x
+ 16/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 720*ln(y)*gram^-3*y
+ 720*ln(y)*gram^-3*y^2
- 3600*ln(y)*gram^-3*y^3
+ 2160*ln(y)*gram^-3*y^4
- 720*ln(y)*gram^-3*x*y
- 7200*ln(y)*gram^-3*x*y^2
- 3600*ln(y)*gram^-3*x*y^3
+ 448/9*ln(y)*gram^-2
- 6616/9*ln(y)*gram^-2*y
- 20512/9*ln(y)*gram^-2*y^2
+ 760/9*ln(y)*gram^-2*y^3
- 448/9*ln(y)*gram^-2*x
- 2576/3*ln(y)*gram^-2*x*y
- 3136/9*ln(y)*gram^-2*x*y^2
- 112/3*ln(y)*gram^-1
- 872/9*ln(y)*gram^-1*y
+ 4/3*ln(y)*gram^-1*x
- 400/3*ln(y)^2*gram^-3*y
- 400/3*ln(y)^2*gram^-3*y^2
+ 2000/3*ln(y)^2*gram^-3*y^3
- 400*ln(y)^2*gram^-3*y^4
+ 400/3*ln(y)^2*gram^-3*x*y
+ 4000/3*ln(y)^2*gram^-3*x*y^2
+ 2000/3*ln(y)^2*gram^-3*x*y^3
- 40/3*ln(y)^2*gram^-2
+ 1256/9*ln(y)^2*gram^-2*y
+ 3848/9*ln(y)^2*gram^-2*y^2
- 184/9*ln(y)^2*gram^-2*y^3
+ 40/3*ln(y)^2*gram^-2*x
+ 1672/9*ln(y)^2*gram^-2*x*y
+ 208/3*ln(y)^2*gram^-2*x*y^2
+ 104/9*ln(y)^2*gram^-1
+ 200/9*ln(y)^2*gram^-1*y
+ 4/9*ln(y)^2*gram^-1*x
- 400/3*ln(y)*phi1(x,y)*gram^-3*y
- 1600/3*ln(y)*phi1(x,y)*gram^-3*y^2
+ 4000/3*ln(y)*phi1(x,y)*gram^-3*y^3
- 1600/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^5
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y
+ 2000*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 2000*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 40/3*ln(y)*phi1(x,y)*gram^-2
+ 224/3*ln(y)*phi1(x,y)*gram^-2*y
+ 944*ln(y)*phi1(x,y)*gram^-2*y^2
+ 224/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x
+ 344*ln(y)*phi1(x,y)*gram^-2*x*y
+ 344*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 40/3*ln(y)*phi1(x,y)*gram^-1
+ 256/3*ln(y)*phi1(x,y)*gram^-1*y
+ 40/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 16/3*ln(y)*phi1(x,y)*gram^-1*x
+ 16/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 4/9*phi1(x,y)
+ 720*phi1(x,y)*gram^-3*y
+ 2880*phi1(x,y)*gram^-3*y^2
- 7200*phi1(x,y)*gram^-3*y^3
+ 2880*phi1(x,y)*gram^-3*y^4
+ 720*phi1(x,y)*gram^-3*y^5
- 720*phi1(x,y)*gram^-3*x*y
- 10800*phi1(x,y)*gram^-3*x*y^2
- 10800*phi1(x,y)*gram^-3*x*y^3
- 720*phi1(x,y)*gram^-3*x*y^4
+ 72*phi1(x,y)*gram^-2
- 1232/3*phi1(x,y)*gram^-2*y
- 15248/3*phi1(x,y)*gram^-2*y^2
- 1232/3*phi1(x,y)*gram^-2*y^3
+ 72*phi1(x,y)*gram^-2*y^4
- 72*phi1(x,y)*gram^-2*x
- 5528/3*phi1(x,y)*gram^-2*x*y
- 5528/3*phi1(x,y)*gram^-2*x*y^2
- 72*phi1(x,y)*gram^-2*x*y^3
- 628/9*phi1(x,y)*gram^-1
- 4120/9*phi1(x,y)*gram^-1*y
- 628/9*phi1(x,y)*gram^-1*y^2
- 268/9*phi1(x,y)*gram^-1*x
- 268/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_7 * (
+ 120*gram^-2*y
- 240*gram^-2*y^2
+ 120*gram^-2*y^3
- 360*gram^-2*x*y
- 120*gram^-2*x*y^2
- 196/9*gram^-1
- 884/9*gram^-1*y
- 76/3*gram^-1*x
- 720*ln(x)*gram^-3*y
- 720*ln(x)*gram^-3*y^2
+ 3600*ln(x)*gram^-3*y^3
- 2160*ln(x)*gram^-3*y^4
+ 720*ln(x)*gram^-3*x*y
+ 7200*ln(x)*gram^-3*x*y^2
+ 3600*ln(x)*gram^-3*x*y^3
- 280/3*ln(x)*gram^-2
+ 6568/9*ln(x)*gram^-2*y
+ 21784/9*ln(x)*gram^-2*y^2
- 1592/9*ln(x)*gram^-2*y^3
+ 280/3*ln(x)*gram^-2*x
+ 3800/3*ln(x)*gram^-2*x*y
+ 3968/9*ln(x)*gram^-2*x*y^2
+ 788/9*ln(x)*gram^-1
+ 548/3*ln(x)*gram^-1*y
+ 116/9*ln(x)*gram^-1*x
+ 400/3*ln(x)^2*gram^-3*y
+ 400/3*ln(x)^2*gram^-3*y^2
- 2000/3*ln(x)^2*gram^-3*y^3
+ 400*ln(x)^2*gram^-3*y^4
- 400/3*ln(x)^2*gram^-3*x*y
- 4000/3*ln(x)^2*gram^-3*x*y^2
- 2000/3*ln(x)^2*gram^-3*x*y^3
+ 148/9*ln(x)^2*gram^-2
- 1232/9*ln(x)^2*gram^-2*y
- 3980/9*ln(x)^2*gram^-2*y^2
+ 88/3*ln(x)^2*gram^-2*y^3
- 148/9*ln(x)^2*gram^-2*x
- 1996/9*ln(x)^2*gram^-2*x*y
- 704/9*ln(x)^2*gram^-2*x*y^2
- 136/9*ln(x)^2*gram^-1
- 92/3*ln(x)^2*gram^-1*y
- 10/9*ln(x)^2*gram^-1*x
+ 400/3*ln(x)*ln(y)*gram^-3*y
- 400/3*ln(x)*ln(y)*gram^-3*y^2
- 400/3*ln(x)*ln(y)*gram^-3*y^3
+ 400/3*ln(x)*ln(y)*gram^-3*y^4
- 400/3*ln(x)*ln(y)*gram^-3*x*y
- 800*ln(x)*ln(y)*gram^-3*x*y^2
- 400/3*ln(x)*ln(y)*gram^-3*x*y^3
+ 148/9*ln(x)*ln(y)*gram^-2
- 1376/9*ln(x)*ln(y)*gram^-2*y
- 1292/9*ln(x)*ln(y)*gram^-2*y^2
+ 40/3*ln(x)*ln(y)*gram^-2*y^3
- 148/9*ln(x)*ln(y)*gram^-2*x
- 1156/9*ln(x)*ln(y)*gram^-2*x*y
- 40/3*ln(x)*ln(y)*gram^-2*x*y^2
- 106/9*ln(x)*ln(y)*gram^-1
- 104/9*ln(x)*ln(y)*gram^-1*y
- 4/9*ln(x)*ln(y)*gram^-1*x
- 400*ln(x)*phi1(x,y)*gram^-3*y^2
+ 2000/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^5
+ 2000/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 4000/3*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 164/3*ln(x)*phi1(x,y)*gram^-2*y
+ 496*ln(x)*phi1(x,y)*gram^-2*y^2
+ 316/3*ln(x)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 132*ln(x)*phi1(x,y)*gram^-2*x*y
+ 260*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 4/3*ln(x)*phi1(x,y)*gram^-1
+ 160/3*ln(x)*phi1(x,y)*gram^-1*y
+ 40/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 8/3*ln(x)*phi1(x,y)*gram^-1*x
+ 16/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 1440*ln(y)*gram^-3*y^2
- 2880*ln(y)*gram^-3*y^3
+ 1440*ln(y)*gram^-3*y^4
- 2880*ln(y)*gram^-3*x*y^2
- 2880*ln(y)*gram^-3*x*y^3
+ 544/9*ln(y)*gram^-2*y
- 14048/9*ln(y)*gram^-2*y^2
+ 544/9*ln(y)*gram^-2*y^3
- 1328/3*ln(y)*gram^-2*x*y
- 2920/9*ln(y)*gram^-2*x*y^2
- 136/9*ln(y)*gram^-1
- 776/9*ln(y)*gram^-1*y
+ 4/9*ln(y)*gram^-1*x
- 800/3*ln(y)^2*gram^-3*y^2
+ 1600/3*ln(y)^2*gram^-3*y^3
- 800/3*ln(y)^2*gram^-3*y^4
+ 1600/3*ln(y)^2*gram^-3*x*y^2
+ 1600/3*ln(y)^2*gram^-3*x*y^3
- 16*ln(y)^2*gram^-2*y
+ 896/3*ln(y)^2*gram^-2*y^2
- 16*ln(y)^2*gram^-2*y^3
+ 280/3*ln(y)^2*gram^-2*x*y
+ 584/9*ln(y)^2*gram^-2*x*y^2
+ 10/3*ln(y)^2*gram^-1
+ 172/9*ln(y)^2*gram^-1*y
+ 2/3*ln(y)^2*gram^-1*x
- 400*ln(y)*phi1(x,y)*gram^-3*y^2
+ 2000/3*ln(y)*phi1(x,y)*gram^-3*y^3
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^5
+ 2000/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 4000/3*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 164/3*ln(y)*phi1(x,y)*gram^-2*y
+ 496*ln(y)*phi1(x,y)*gram^-2*y^2
+ 316/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 132*ln(y)*phi1(x,y)*gram^-2*x*y
+ 260*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 4/3*ln(y)*phi1(x,y)*gram^-1
+ 160/3*ln(y)*phi1(x,y)*gram^-1*y
+ 40/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 8/3*ln(y)*phi1(x,y)*gram^-1*x
+ 16/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 4/9*phi1(x,y)
+ 2160*phi1(x,y)*gram^-3*y^2
- 3600*phi1(x,y)*gram^-3*y^3
+ 720*phi1(x,y)*gram^-3*y^4
+ 720*phi1(x,y)*gram^-3*y^5
- 3600*phi1(x,y)*gram^-3*x*y^2
- 7200*phi1(x,y)*gram^-3*x*y^3
- 720*phi1(x,y)*gram^-3*x*y^4
+ 296*phi1(x,y)*gram^-2*y
- 2680*phi1(x,y)*gram^-2*y^2
- 568*phi1(x,y)*gram^-2*y^3
+ 72*phi1(x,y)*gram^-2*y^4
- 2168/3*phi1(x,y)*gram^-2*x*y
- 4192/3*phi1(x,y)*gram^-2*x*y^2
- 72*phi1(x,y)*gram^-2*x*y^3
- 22/3*phi1(x,y)*gram^-1
- 2618/9*phi1(x,y)*gram^-1*y
- 628/9*phi1(x,y)*gram^-1*y^2
- 142/9*phi1(x,y)*gram^-1*x
- 268/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_6 * (
+ 120*gram^-2*y
- 240*gram^-2*y^2
+ 120*gram^-2*y^3
- 120*gram^-2*x*y
- 120*gram^-2*x*y^2
+ 100/9*gram^-1
- 796/9*gram^-1*y
- 100/9*gram^-1*x
- 1440*ln(x)*gram^-3*y^2
+ 2880*ln(x)*gram^-3*y^3
- 1440*ln(x)*gram^-3*y^4
+ 2880*ln(x)*gram^-3*x*y^2
+ 2880*ln(x)*gram^-3*x*y^3
- 1376/9*ln(x)*gram^-2*y
+ 15712/9*ln(x)*gram^-2*y^2
- 1376/9*ln(x)*gram^-2*y^3
+ 4952/9*ln(x)*gram^-2*x*y
+ 3752/9*ln(x)*gram^-2*x*y^2
+ 64/9*ln(x)*gram^-1
+ 472/3*ln(x)*gram^-1*y
+ 68/9*ln(x)*gram^-1*x
+ 800/3*ln(x)^2*gram^-3*y^2
- 1600/3*ln(x)^2*gram^-3*y^3
+ 800/3*ln(x)^2*gram^-3*y^4
- 1600/3*ln(x)^2*gram^-3*x*y^2
- 1600/3*ln(x)^2*gram^-3*x*y^3
+ 224/9*ln(x)^2*gram^-2*y
- 2848/9*ln(x)^2*gram^-2*y^2
+ 224/9*ln(x)^2*gram^-2*y^3
- 856/9*ln(x)^2*gram^-2*x*y
- 664/9*ln(x)^2*gram^-2*x*y^2
- 4/3*ln(x)^2*gram^-1
- 236/9*ln(x)^2*gram^-1*y
- 4/9*ln(x)^2*gram^-1*x
+ 400/3*ln(x)*ln(y)*gram^-3*y^2
- 800/3*ln(x)*ln(y)*gram^-3*y^3
+ 400/3*ln(x)*ln(y)*gram^-3*y^4
- 400*ln(x)*ln(y)*gram^-3*x*y^2
- 400/3*ln(x)*ln(y)*gram^-3*x*y^3
+ 8/9*ln(x)*ln(y)*gram^-2*y
- 1328/9*ln(x)*ln(y)*gram^-2*y^2
+ 40/3*ln(x)*ln(y)*gram^-2*y^3
- 640/9*ln(x)*ln(y)*gram^-2*x*y
- 40/3*ln(x)*ln(y)*gram^-2*x*y^2
- 4/3*ln(x)*ln(y)*gram^-1
- 104/9*ln(x)*ln(y)*gram^-1*y
- 4/9*ln(x)*ln(y)*gram^-1*x
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^2
+ 400/3*ln(x)*phi1(x,y)*gram^-3*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^5
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 800*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 24*ln(x)*phi1(x,y)*gram^-2*y
+ 168*ln(x)*phi1(x,y)*gram^-2*y^2
+ 136*ln(x)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 24*ln(x)*phi1(x,y)*gram^-2*x*y
+ 176*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 64/3*ln(x)*phi1(x,y)*gram^-1*y
+ 40/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 16/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 720*ln(y)*gram^-3*y^2
- 1440*ln(y)*gram^-3*y^3
+ 720*ln(y)*gram^-3*y^4
- 720*ln(y)*gram^-3*x*y^2
- 2160*ln(y)*gram^-3*x*y^3
+ 1048/9*ln(y)*gram^-2*y
- 7856/9*ln(y)*gram^-2*y^2
+ 328/9*ln(y)*gram^-2*y^3
- 1048/9*ln(y)*gram^-2*x*y
- 2704/9*ln(y)*gram^-2*x*y^2
- 64*ln(y)*gram^-1*y
- 400/3*ln(y)^2*gram^-3*y^2
+ 800/3*ln(y)^2*gram^-3*y^3
- 400/3*ln(y)^2*gram^-3*y^4
+ 400/3*ln(y)^2*gram^-3*x*y^2
+ 400*ln(y)^2*gram^-3*x*y^3
- 24*ln(y)^2*gram^-2*y
+ 1520/9*ln(y)^2*gram^-2*y^2
- 104/9*ln(y)^2*gram^-2*y^3
+ 24*ln(y)^2*gram^-2*x*y
+ 544/9*ln(y)^2*gram^-2*x*y^2
+ 44/3*ln(y)^2*gram^-1*y
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^2
+ 400/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^5
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 800*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 24*ln(y)*phi1(x,y)*gram^-2*y
+ 168*ln(y)*phi1(x,y)*gram^-2*y^2
+ 136*ln(y)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 24*ln(y)*phi1(x,y)*gram^-2*x*y
+ 176*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 64/3*ln(y)*phi1(x,y)*gram^-1*y
+ 40/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 16/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 4/9*phi1(x,y)
+ 720*phi1(x,y)*gram^-3*y^2
- 720*phi1(x,y)*gram^-3*y^3
- 720*phi1(x,y)*gram^-3*y^4
+ 720*phi1(x,y)*gram^-3*y^5
- 720*phi1(x,y)*gram^-3*x*y^2
- 4320*phi1(x,y)*gram^-3*x*y^3
- 720*phi1(x,y)*gram^-3*x*y^4
+ 416/3*phi1(x,y)*gram^-2*y
- 2776/3*phi1(x,y)*gram^-2*y^2
- 2176/3*phi1(x,y)*gram^-2*y^3
+ 72*phi1(x,y)*gram^-2*y^4
- 416/3*phi1(x,y)*gram^-2*x*y
- 952*phi1(x,y)*gram^-2*x*y^2
- 72*phi1(x,y)*gram^-2*x*y^3
+ 16/9*phi1(x,y)*gram^-1
- 124*phi1(x,y)*gram^-1*y
- 628/9*phi1(x,y)*gram^-1*y^2
- 16/9*phi1(x,y)*gram^-1*x
- 268/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_5 * (
+ 120*gram^-2*y
- 240*gram^-2*y^2
+ 120*gram^-2*y^3
- 360*gram^-2*x*y
- 120*gram^-2*x*y^2
- 332/9*gram^-1
- 748/9*gram^-1*y
- 52/9*gram^-1*x
- 720*ln(x)*gram^-3*y
- 720*ln(x)*gram^-3*y^2
+ 3600*ln(x)*gram^-3*y^3
- 2160*ln(x)*gram^-3*y^4
+ 720*ln(x)*gram^-3*x*y
+ 7200*ln(x)*gram^-3*x*y^2
+ 3600*ln(x)*gram^-3*x*y^3
- 80*ln(x)*gram^-2
+ 7264/9*ln(x)*gram^-2*y
+ 20032/9*ln(x)*gram^-2*y^2
- 656/9*ln(x)*gram^-2*y^3
+ 80*ln(x)*gram^-2*x
+ 2744/3*ln(x)*gram^-2*x*y
+ 3032/9*ln(x)*gram^-2*x*y^2
+ 536/9*ln(x)*gram^-1
+ 280/3*ln(x)*gram^-1*y
- 104/9*ln(x)*gram^-1*x
+ 400/3*ln(x)^2*gram^-3*y
+ 400/3*ln(x)^2*gram^-3*y^2
- 2000/3*ln(x)^2*gram^-3*y^3
+ 400*ln(x)^2*gram^-3*y^4
- 400/3*ln(x)^2*gram^-3*x*y
- 4000/3*ln(x)^2*gram^-3*x*y^2
- 2000/3*ln(x)^2*gram^-3*x*y^3
+ 112/9*ln(x)^2*gram^-2
- 1376/9*ln(x)^2*gram^-2*y
- 3584/9*ln(x)^2*gram^-2*y^2
+ 16/3*ln(x)^2*gram^-2*y^3
- 112/9*ln(x)^2*gram^-2*x
- 1240/9*ln(x)^2*gram^-2*x*y
- 488/9*ln(x)^2*gram^-2*x*y^2
- 64/9*ln(x)^2*gram^-1
- 32/3*ln(x)^2*gram^-1*y
+ 20/9*ln(x)^2*gram^-1*x
+ 400/3*ln(x)*ln(y)*gram^-3*y
- 400/3*ln(x)*ln(y)*gram^-3*y^2
- 400/3*ln(x)*ln(y)*gram^-3*y^3
+ 400/3*ln(x)*ln(y)*gram^-3*y^4
- 400/3*ln(x)*ln(y)*gram^-3*x*y
- 800*ln(x)*ln(y)*gram^-3*x*y^2
- 400/3*ln(x)*ln(y)*gram^-3*x*y^3
+ 112/9*ln(x)*ln(y)*gram^-2
- 1304/9*ln(x)*ln(y)*gram^-2*y
- 1328/9*ln(x)*ln(y)*gram^-2*y^2
+ 40/3*ln(x)*ln(y)*gram^-2*y^3
- 112/9*ln(x)*ln(y)*gram^-2*x
- 688/9*ln(x)*ln(y)*gram^-2*x*y
- 40/3*ln(x)*ln(y)*gram^-2*x*y^2
- 28/9*ln(x)*ln(y)*gram^-1
- 44/9*ln(x)*ln(y)*gram^-1*y
+ 8/9*ln(x)*ln(y)*gram^-1*x
- 400*ln(x)*phi1(x,y)*gram^-3*y^2
+ 2000/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^5
+ 2000/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 4000/3*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 80/3*ln(x)*phi1(x,y)*gram^-2*y
+ 440*ln(x)*phi1(x,y)*gram^-2*y^2
+ 400/3*ln(x)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 96*ln(x)*phi1(x,y)*gram^-2*x*y
+ 184*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 8/3*ln(x)*phi1(x,y)*gram^-1
+ 80/3*ln(x)*phi1(x,y)*gram^-1*y
+ 32/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 1440*ln(y)*gram^-3*y^2
- 2880*ln(y)*gram^-3*y^3
+ 1440*ln(y)*gram^-3*y^4
- 2880*ln(y)*gram^-3*x*y^2
- 2880*ln(y)*gram^-3*x*y^3
- 392/9*ln(y)*gram^-2*y
- 12176/9*ln(y)*gram^-2*y^2
- 392/9*ln(y)*gram^-2*y^3
- 312*ln(y)*gram^-2*x*y
- 1984/9*ln(y)*gram^-2*x*y^2
- 56/3*ln(y)*gram^-1
- 268/9*ln(y)*gram^-1*y
+ 64/9*ln(y)*gram^-1*x
- 800/3*ln(y)^2*gram^-3*y^2
+ 1600/3*ln(y)^2*gram^-3*y^3
- 800/3*ln(y)^2*gram^-3*y^4
+ 1600/3*ln(y)^2*gram^-3*x*y^2
+ 1600/3*ln(y)^2*gram^-3*x*y^3
+ 8*ln(y)^2*gram^-2*y
+ 752/3*ln(y)^2*gram^-2*y^2
+ 8*ln(y)^2*gram^-2*y^3
+ 184/3*ln(y)^2*gram^-2*x*y
+ 368/9*ln(y)^2*gram^-2*x*y^2
+ 4*ln(y)^2*gram^-1
+ 52/9*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*x
- 400*ln(y)*phi1(x,y)*gram^-3*y^2
+ 2000/3*ln(y)*phi1(x,y)*gram^-3*y^3
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^5
+ 2000/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 4000/3*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 80/3*ln(y)*phi1(x,y)*gram^-2*y
+ 440*ln(y)*phi1(x,y)*gram^-2*y^2
+ 400/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 96*ln(y)*phi1(x,y)*gram^-2*x*y
+ 184*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 8/3*ln(y)*phi1(x,y)*gram^-1
+ 80/3*ln(y)*phi1(x,y)*gram^-1*y
+ 32/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 8/9*phi1(x,y)
+ 2160*phi1(x,y)*gram^-3*y^2
- 3600*phi1(x,y)*gram^-3*y^3
+ 720*phi1(x,y)*gram^-3*y^4
+ 720*phi1(x,y)*gram^-3*y^5
- 3600*phi1(x,y)*gram^-3*x*y^2
- 7200*phi1(x,y)*gram^-3*x*y^3
- 720*phi1(x,y)*gram^-3*x*y^4
+ 536/3*phi1(x,y)*gram^-2*y
- 7336/3*phi1(x,y)*gram^-2*y^2
- 2056/3*phi1(x,y)*gram^-2*y^3
+ 72*phi1(x,y)*gram^-2*y^4
- 1736/3*phi1(x,y)*gram^-2*x*y
- 1072*phi1(x,y)*gram^-2*x*y^2
- 72*phi1(x,y)*gram^-2*x*y^3
- 148/9*phi1(x,y)*gram^-1
- 520/3*phi1(x,y)*gram^-1*y
- 548/9*phi1(x,y)*gram^-1*y^2
- 20/9*phi1(x,y)*gram^-1*x
- 4*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_4 * (
+ 120*gram^-2*y
- 240*gram^-2*y^2
+ 120*gram^-2*y^3
- 120*gram^-2*x*y
- 120*gram^-2*x*y^2
+ 80/9*gram^-1
- 56*gram^-1*y
- 80/9*gram^-1*x
- 1440*ln(x)*gram^-3*y^2
+ 2880*ln(x)*gram^-3*y^3
- 1440*ln(x)*gram^-3*y^4
+ 2880*ln(x)*gram^-3*x*y^2
+ 2880*ln(x)*gram^-3*x*y^3
- 440/9*ln(x)*gram^-2*y
+ 13840/9*ln(x)*gram^-2*y^2
- 440/9*ln(x)*gram^-2*y^3
+ 3776/9*ln(x)*gram^-2*x*y
+ 2816/9*ln(x)*gram^-2*x*y^2
+ 40/3*ln(x)*gram^-1
+ 212/3*ln(x)*gram^-1*y
- 20/9*ln(x)*gram^-1*x
+ 800/3*ln(x)^2*gram^-3*y^2
- 1600/3*ln(x)^2*gram^-3*y^3
+ 800/3*ln(x)^2*gram^-3*y^4
- 1600/3*ln(x)^2*gram^-3*x*y^2
- 1600/3*ln(x)^2*gram^-3*x*y^3
+ 8/9*ln(x)^2*gram^-2*y
- 2416/9*ln(x)^2*gram^-2*y^2
+ 8/9*ln(x)^2*gram^-2*y^3
- 568/9*ln(x)^2*gram^-2*x*y
- 448/9*ln(x)^2*gram^-2*x*y^2
- 2*ln(x)^2*gram^-1
- 74/9*ln(x)^2*gram^-1*y
+ 8/9*ln(x)^2*gram^-1*x
+ 400/3*ln(x)*ln(y)*gram^-3*y^2
- 800/3*ln(x)*ln(y)*gram^-3*y^3
+ 400/3*ln(x)*ln(y)*gram^-3*y^4
- 400*ln(x)*ln(y)*gram^-3*x*y^2
- 400/3*ln(x)*ln(y)*gram^-3*x*y^3
- 172/9*ln(x)*ln(y)*gram^-2*y
- 1148/9*ln(x)*ln(y)*gram^-2*y^2
+ 40/3*ln(x)*ln(y)*gram^-2*y^3
- 388/9*ln(x)*ln(y)*gram^-2*x*y
- 40/3*ln(x)*ln(y)*gram^-2*x*y^2
- 2*ln(x)*ln(y)*gram^-1
- 44/9*ln(x)*ln(y)*gram^-1*y
+ 8/9*ln(x)*ln(y)*gram^-1*x
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^2
+ 400/3*ln(x)*phi1(x,y)*gram^-3*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^5
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 800*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 20*ln(x)*phi1(x,y)*gram^-2*y
+ 160*ln(x)*phi1(x,y)*gram^-2*y^2
+ 140*ln(x)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 20*ln(x)*phi1(x,y)*gram^-2*x*y
+ 124*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 40/3*ln(x)*phi1(x,y)*gram^-1*y
+ 32/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 720*ln(y)*gram^-3*y^2
- 1440*ln(y)*gram^-3*y^3
+ 720*ln(y)*gram^-3*y^4
- 720*ln(y)*gram^-3*x*y^2
- 2160*ln(y)*gram^-3*x*y^3
+ 928/9*ln(y)*gram^-2*y
- 6800/9*ln(y)*gram^-2*y^2
- 608/9*ln(y)*gram^-2*y^3
- 928/9*ln(y)*gram^-2*x*y
- 1768/9*ln(y)*gram^-2*x*y^2
- 164/9*ln(y)*gram^-1*y
- 400/3*ln(y)^2*gram^-3*y^2
+ 800/3*ln(y)^2*gram^-3*y^3
- 400/3*ln(y)^2*gram^-3*y^4
+ 400/3*ln(y)^2*gram^-3*x*y^2
+ 400*ln(y)^2*gram^-3*x*y^3
- 20*ln(y)^2*gram^-2*y
+ 1268/9*ln(y)^2*gram^-2*y^2
+ 112/9*ln(y)^2*gram^-2*y^3
+ 20*ln(y)^2*gram^-2*x*y
+ 328/9*ln(y)^2*gram^-2*x*y^2
+ 10/3*ln(y)^2*gram^-1*y
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^2
+ 400/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^5
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 800*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 20*ln(y)*phi1(x,y)*gram^-2*y
+ 160*ln(y)*phi1(x,y)*gram^-2*y^2
+ 140*ln(y)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 20*ln(y)*phi1(x,y)*gram^-2*x*y
+ 124*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 40/3*ln(y)*phi1(x,y)*gram^-1*y
+ 32/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 8/9*phi1(x,y)
+ 720*phi1(x,y)*gram^-3*y^2
- 720*phi1(x,y)*gram^-3*y^3
- 720*phi1(x,y)*gram^-3*y^4
+ 720*phi1(x,y)*gram^-3*y^5
- 720*phi1(x,y)*gram^-3*x*y^2
- 4320*phi1(x,y)*gram^-3*x*y^3
- 720*phi1(x,y)*gram^-3*x*y^4
+ 376/3*phi1(x,y)*gram^-2*y
- 2696/3*phi1(x,y)*gram^-2*y^2
- 2216/3*phi1(x,y)*gram^-2*y^3
+ 72*phi1(x,y)*gram^-2*y^4
- 376/3*phi1(x,y)*gram^-2*x*y
- 2192/3*phi1(x,y)*gram^-2*x*y^2
- 72*phi1(x,y)*gram^-2*x*y^3
+ 10/9*phi1(x,y)*gram^-1
- 266/3*phi1(x,y)*gram^-1*y
- 548/9*phi1(x,y)*gram^-1*y^2
- 10/9*phi1(x,y)*gram^-1*x
- 4*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_3 * (
- 120*gram^-2*y^2
+ 120*gram^-2*y^3
- 120*gram^-2*x*y^2
- 368/9*gram^-1*y
- 720*ln(x)*gram^-3*y^2
+ 1440*ln(x)*gram^-3*y^3
- 720*ln(x)*gram^-3*y^4
+ 720*ln(x)*gram^-3*x*y^2
+ 2160*ln(x)*gram^-3*x*y^3
- 224/3*ln(x)*gram^-2*y
+ 7376/9*ln(x)*gram^-2*y^2
- 224/9*ln(x)*gram^-2*y^3
+ 224/3*ln(x)*gram^-2*x*y
+ 2600/9*ln(x)*gram^-2*x*y^2
+ 40/9*ln(x)*gram^-1
+ 428/9*ln(x)*gram^-1*y
- 40/9*ln(x)*gram^-1*x
+ 400/3*ln(x)^2*gram^-3*y^2
- 800/3*ln(x)^2*gram^-3*y^3
+ 400/3*ln(x)^2*gram^-3*y^4
- 400/3*ln(x)^2*gram^-3*x*y^2
- 400*ln(x)^2*gram^-3*x*y^3
+ 88/9*ln(x)^2*gram^-2*y
- 1256/9*ln(x)^2*gram^-2*y^2
- 32/9*ln(x)^2*gram^-2*y^3
- 88/9*ln(x)^2*gram^-2*x*y
- 136/3*ln(x)^2*gram^-2*x*y^2
- 8/9*ln(x)^2*gram^-1
- 44/9*ln(x)^2*gram^-1*y
+ 8/9*ln(x)^2*gram^-1*x
+ 400/3*ln(x)*ln(y)*gram^-3*y^2
- 800/3*ln(x)*ln(y)*gram^-3*y^3
+ 400/3*ln(x)*ln(y)*gram^-3*y^4
- 400/3*ln(x)*ln(y)*gram^-3*x*y^2
- 400/3*ln(x)*ln(y)*gram^-3*x*y^3
+ 88/9*ln(x)*ln(y)*gram^-2*y
- 968/9*ln(x)*ln(y)*gram^-2*y^2
+ 40/3*ln(x)*ln(y)*gram^-2*y^3
- 88/9*ln(x)*ln(y)*gram^-2*x*y
- 40/3*ln(x)*ln(y)*gram^-2*x*y^2
- 8/9*ln(x)*ln(y)*gram^-1
- 44/9*ln(x)*ln(y)*gram^-1*y
+ 8/9*ln(x)*ln(y)*gram^-1*x
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^3
+ 800/3*ln(x)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(x)*phi1(x,y)*gram^-3*y^5
+ 400*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 440/3*ln(x)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 64*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 32/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 1440*ln(y)*gram^-3*x*y^3
- 1552/9*ln(y)*gram^-2*y^2
- 824/9*ln(y)*gram^-2*y^3
- 1552/9*ln(y)*gram^-2*x*y^2
- 16/9*ln(y)*gram^-1*y
+ 800/3*ln(y)^2*gram^-3*x*y^3
+ 32*ln(y)^2*gram^-2*y^2
+ 152/9*ln(y)^2*gram^-2*y^3
+ 32*ln(y)^2*gram^-2*x*y^2
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 800/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 400/3*ln(y)*phi1(x,y)*gram^-3*y^5
+ 400*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 400/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 440/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 64*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 40/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 32/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 8/9*phi1(x,y)
+ 720*phi1(x,y)*gram^-3*y^3
- 1440*phi1(x,y)*gram^-3*y^4
+ 720*phi1(x,y)*gram^-3*y^5
- 2160*phi1(x,y)*gram^-3*x*y^3
- 720*phi1(x,y)*gram^-3*x*y^4
- 792*phi1(x,y)*gram^-2*y^3
+ 72*phi1(x,y)*gram^-2*y^4
- 1168/3*phi1(x,y)*gram^-2*x*y^2
- 72*phi1(x,y)*gram^-2*x*y^3
- 4*phi1(x,y)*gram^-1*y
- 548/9*phi1(x,y)*gram^-1*y^2
- 4*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_2 * (
- 1289/162
- 6*gram^-1
+ 12*gram^-1*y
- 6*gram^-1*y^2
+ 6*gram^-1*x
+ 6*gram^-1*x*y
+ 20/9*ln(x)
+ 72*ln(x)*gram^-2*y
- 144*ln(x)*gram^-2*y^2
+ 72*ln(x)*gram^-2*y^3
- 144*ln(x)*gram^-2*x*y
- 144*ln(x)*gram^-2*x*y^2
- 46/9*ln(x)*gram^-1
- 556/9*ln(x)*gram^-1*y
- 46/9*ln(x)*gram^-1*y^2
- 80/9*ln(x)*gram^-1*x
- 8/9*ln(x)*gram^-1*x*y
- 5/9*ln(x)^2
- 40/3*ln(x)^2*gram^-2*y
+ 80/3*ln(x)^2*gram^-2*y^2
- 40/3*ln(x)^2*gram^-2*y^3
+ 80/3*ln(x)^2*gram^-2*x*y
+ 80/3*ln(x)^2*gram^-2*x*y^2
+ 11/9*ln(x)^2*gram^-1
+ 98/9*ln(x)^2*gram^-1*y
+ 11/9*ln(x)^2*gram^-1*y^2
+ 11/9*ln(x)^2*gram^-1*x
- 1/9*ln(x)^2*gram^-1*x*y
- 20/3*ln(x)*ln(y)*gram^-2*y
+ 40/3*ln(x)*ln(y)*gram^-2*y^2
- 20/3*ln(x)*ln(y)*gram^-2*y^3
+ 20*ln(x)*ln(y)*gram^-2*x*y
+ 20/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 17/9*ln(x)*ln(y)*gram^-1
+ 43/9*ln(x)*ln(y)*gram^-1*y
+ 5/9*ln(x)*ln(y)*gram^-1*x
+ 20/3*ln(x)*phi1(x,y)*gram^-2*y
- 20/3*ln(x)*phi1(x,y)*gram^-2*y^2
- 20/3*ln(x)*phi1(x,y)*gram^-2*y^3
+ 20/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 20/3*ln(x)*phi1(x,y)*gram^-2*x*y
- 40*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 20/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 2/3*ln(x)*phi1(x,y)*gram^-1
- 8*ln(x)*phi1(x,y)*gram^-1*y
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
- 2/3*ln(x)*phi1(x,y)*gram^-1*x
- 8/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 16/9*ln(y)
- 36*ln(y)*gram^-2*y
+ 72*ln(y)*gram^-2*y^2
- 36*ln(y)*gram^-2*y^3
+ 36*ln(y)*gram^-2*x*y
+ 108*ln(y)*gram^-2*x*y^2
- 26/9*ln(y)*gram^-1
+ 284/9*ln(y)*gram^-1*y
+ 22/3*ln(y)*gram^-1*y^2
+ 26/9*ln(y)*gram^-1*x
- 4/3*ln(y)*gram^-1*x*y
- 1/3*ln(y)^2
+ 20/3*ln(y)^2*gram^-2*y
- 40/3*ln(y)^2*gram^-2*y^2
+ 20/3*ln(y)^2*gram^-2*y^3
- 20/3*ln(y)^2*gram^-2*x*y
- 20*ln(y)^2*gram^-2*x*y^2
+ 2/3*ln(y)^2*gram^-1
- 55/9*ln(y)^2*gram^-1*y
- 11/9*ln(y)^2*gram^-1*y^2
- 2/3*ln(y)^2*gram^-1*x
+ 1/9*ln(y)^2*gram^-1*x*y
+ 20/3*ln(y)*phi1(x,y)*gram^-2*y
- 20/3*ln(y)*phi1(x,y)*gram^-2*y^2
- 20/3*ln(y)*phi1(x,y)*gram^-2*y^3
+ 20/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 20/3*ln(y)*phi1(x,y)*gram^-2*x*y
- 40*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 20/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 2/3*ln(y)*phi1(x,y)*gram^-1
- 8*ln(y)*phi1(x,y)*gram^-1*y
- 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 2/3*ln(y)*phi1(x,y)*gram^-1*x
- 8/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 5/9*phi1(x,y)
- 36*phi1(x,y)*gram^-2*y
+ 36*phi1(x,y)*gram^-2*y^2
+ 36*phi1(x,y)*gram^-2*y^3
- 36*phi1(x,y)*gram^-2*y^4
+ 36*phi1(x,y)*gram^-2*x*y
+ 216*phi1(x,y)*gram^-2*x*y^2
+ 36*phi1(x,y)*gram^-2*x*y^3
- 4*phi1(x,y)*gram^-1
+ 44*phi1(x,y)*gram^-1*y
+ 32*phi1(x,y)*gram^-1*y^2
+ 4*phi1(x,y)*gram^-1*x
+ 140/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_1 * (
+ 892/81
+ 6*gram^-1*y
- 6*gram^-1*y^2
+ 6*gram^-1*x*y
- 50/9*ln(x)
+ 36*ln(x)*gram^-2*y
- 72*ln(x)*gram^-2*y^2
+ 36*ln(x)*gram^-2*y^3
- 36*ln(x)*gram^-2*x*y
- 108*ln(x)*gram^-2*x*y^2
+ 34/9*ln(x)*gram^-1
- 122/3*ln(x)*gram^-1*y
+ 8/9*ln(x)*gram^-1*y^2
- 34/9*ln(x)*gram^-1*x
- 62/9*ln(x)*gram^-1*x*y
+ 8/9*ln(x)^2
- 20/3*ln(x)^2*gram^-2*y
+ 40/3*ln(x)^2*gram^-2*y^2
- 20/3*ln(x)^2*gram^-2*y^3
+ 20/3*ln(x)^2*gram^-2*x*y
+ 20*ln(x)^2*gram^-2*x*y^2
- 5/9*ln(x)^2*gram^-1
+ 64/9*ln(x)^2*gram^-1*y
+ 1/9*ln(x)^2*gram^-1*y^2
+ 5/9*ln(x)^2*gram^-1*x
+ ln(x)^2*gram^-1*x*y
- 20/3*ln(x)*ln(y)*gram^-2*y
+ 40/3*ln(x)*ln(y)*gram^-2*y^2
- 20/3*ln(x)*ln(y)*gram^-2*y^3
+ 20/3*ln(x)*ln(y)*gram^-2*x*y
+ 20/3*ln(x)*ln(y)*gram^-2*x*y^2
- 5/9*ln(x)*ln(y)*gram^-1
+ 43/9*ln(x)*ln(y)*gram^-1*y
+ 5/9*ln(x)*ln(y)*gram^-1*x
+ 20/3*ln(x)*phi1(x,y)*gram^-2*y^2
- 40/3*ln(x)*phi1(x,y)*gram^-2*y^3
+ 20/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 20*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 20/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 2/3*ln(x)*phi1(x,y)*gram^-1*y
- 6*ln(x)*phi1(x,y)*gram^-1*y^2
- 8/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 72*ln(y)*gram^-2*x*y^2
+ 38/3*ln(y)*gram^-1*y
+ 4/3*ln(y)*gram^-1*y^2
+ 14/3*ln(y)*gram^-1*x*y
- 40/3*ln(y)^2*gram^-2*x*y^2
- 7/3*ln(y)^2*gram^-1*y
- 1/9*ln(y)^2*gram^-1*y^2
- ln(y)^2*gram^-1*x*y
+ 20/3*ln(y)*phi1(x,y)*gram^-2*y^2
- 40/3*ln(y)*phi1(x,y)*gram^-2*y^3
+ 20/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 20*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 20/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 2/3*ln(y)*phi1(x,y)*gram^-1*y
- 6*ln(y)*phi1(x,y)*gram^-1*y^2
- 8/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 5/9*phi1(x,y)
- 36*phi1(x,y)*gram^-2*y^2
+ 72*phi1(x,y)*gram^-2*y^3
- 36*phi1(x,y)*gram^-2*y^4
+ 108*phi1(x,y)*gram^-2*x*y^2
+ 36*phi1(x,y)*gram^-2*x*y^3
+ 4*phi1(x,y)*gram^-1*y
+ 32*phi1(x,y)*gram^-1*y^2
+ 140/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_10 * (
- 379/36*gram^-1
+ 379/36*gram^-1*y
- 379/36*gram^-1*x
- 12*z3*gram^-2
+ 24*z3*gram^-2*y
- 12*z3*gram^-2*y^2
+ 12*z3*gram^-2*x
+ 12*z3*gram^-2*x*y
+ 2*z3*gram^-1
+ z3*gram^-1*y
- z3*gram^-1*x
- 1/2*al*gram^-1
+ 1/2*al*gram^-1*y
- 1/2*al*gram^-1*x
- 1/4*al^2*gram^-1
+ 1/4*al^2*gram^-1*y
- 1/4*al^2*gram^-1*x
- 379/6*ln(x)*gram^-2
+ 379/3*ln(x)*gram^-2*y
- 379/6*ln(x)*gram^-2*y^2
+ 379/6*ln(x)*gram^-2*x
+ 379/2*ln(x)*gram^-2*x*y
+ 839/18*ln(x)*gram^-1
+ 149/9*ln(x)*gram^-1*y
- 133/36*ln(x)*gram^-1*x
- 3*ln(x)*al*gram^-2
+ 6*ln(x)*al*gram^-2*y
- 3*ln(x)*al*gram^-2*y^2
+ 3*ln(x)*al*gram^-2*x
+ 9*ln(x)*al*gram^-2*x*y
+ 3/2*ln(x)*al*gram^-1
+ 3/2*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*x
- 3/2*ln(x)*al^2*gram^-2
+ 3*ln(x)*al^2*gram^-2*y
- 3/2*ln(x)*al^2*gram^-2*y^2
+ 3/2*ln(x)*al^2*gram^-2*x
+ 9/2*ln(x)*al^2*gram^-2*x*y
+ ln(x)*al^2*gram^-1
+ 1/2*ln(x)*al^2*gram^-1*y
- 1/4*ln(x)*al^2*gram^-1*x
+ 7/2*ln(x)^2*gram^-2
- 15/2*ln(x)^2*gram^-2*y
+ 9/2*ln(x)^2*gram^-2*y^2
- 1/2*ln(x)^2*gram^-2*y^3
+ 7/2*ln(x)^2*gram^-2*x
- 16*ln(x)^2*gram^-2*x*y
+ 1/2*ln(x)^2*gram^-2*x*y^2
+ 1/6*ln(x)^2*gram^-1
- 19/6*ln(x)^2*gram^-1*y
- 1/6*ln(x)^2*gram^-1*x
+ 3/2*ln(x)^2*al*gram^-2
- 3/2*ln(x)^2*al*gram^-2*y
- 3/2*ln(x)^2*al*gram^-2*y^2
+ 3/2*ln(x)^2*al*gram^-2*y^3
- 3/2*ln(x)^2*al*gram^-2*x
- 9*ln(x)^2*al*gram^-2*x*y
- 3/2*ln(x)^2*al*gram^-2*x*y^2
- 3/2*ln(x)^2*al*gram^-1
- 3/2*ln(x)^2*al*gram^-1*y
+ 1/4*ln(x)^2*al*gram^-1*x
+ 29/2*ln(x)*ln(y)*gram^-2
- 28*ln(x)*ln(y)*gram^-2*y
+ 25/2*ln(x)*ln(y)*gram^-2*y^2
+ ln(x)*ln(y)*gram^-2*y^3
- 29/2*ln(x)*ln(y)*gram^-2*x
- 35/2*ln(x)*ln(y)*gram^-2*x*y
- ln(x)*ln(y)*gram^-2*x*y^2
- 22/3*ln(x)*ln(y)*gram^-1
+ 11/4*ln(x)*ln(y)*gram^-1*y
+ 7/4*ln(x)*ln(y)*gram^-1*x
- 3*ln(x)*ln(y)*al*gram^-2*y
+ 6*ln(x)*ln(y)*al*gram^-2*y^2
- 3*ln(x)*ln(y)*al*gram^-2*y^3
+ 9*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 5/4*ln(x)*ln(y)*al*gram^-1
+ 7/4*ln(x)*ln(y)*al*gram^-1*y
- 1/4*ln(x)*ln(y)*al*gram^-1*x
+ 3/8*ln(x)*phi1(x,y)
+ 7/2*ln(x)*phi1(x,y)*gram^-2
- 27/2*ln(x)*phi1(x,y)*gram^-2*y
+ 33/2*ln(x)*phi1(x,y)*gram^-2*y^2
- 13/2*ln(x)*phi1(x,y)*gram^-2*y^3
- 7/2*ln(x)*phi1(x,y)*gram^-2*x
+ 10*ln(x)*phi1(x,y)*gram^-2*x*y
+ 11/2*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 29/24*ln(x)*phi1(x,y)*gram^-1
+ 67/12*ln(x)*phi1(x,y)*gram^-1*y
- 11/8*ln(x)*phi1(x,y)*gram^-1*y^2
- 19/8*ln(x)*phi1(x,y)*gram^-1*x
+ 9/8*ln(x)*phi1(x,y)*gram^-1*x*y
- 3*ln(x)*phi1(x,y)*al*gram^-2*y
+ 6*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 6*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 6*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/8*ln(x)*phi1(x,y)*al*gram^-1
+ 9/4*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3/8*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 1/8*ln(x)*phi1(x,y)*al*gram^-1*x
+ 3/8*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/8*ln(x)*phi1(x,y)*al
- 379/3*ln(y)*gram^-2*x*y
- 311/12*ln(y)*gram^-1
- 182/9*ln(y)*gram^-1*y
+ 265/36*ln(y)*gram^-1*x
- 6*ln(y)*al*gram^-2*x*y
- 2*ln(y)*al*gram^-1
- 3/2*ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x
- 3*ln(y)*al^2*gram^-2*x*y
- 3/4*ln(y)*al^2*gram^-1
- 1/2*ln(y)*al^2*gram^-1*y
+ 1/4*ln(y)*al^2*gram^-1*x
+ 3*ln(y)^2*gram^-2*y
- 5/2*ln(y)^2*gram^-2*y^2
- 1/2*ln(y)^2*gram^-2*y^3
+ 19*ln(y)^2*gram^-2*x*y
+ 1/2*ln(y)^2*gram^-2*x*y^2
+ 21/4*ln(y)^2*gram^-1
+ 5/12*ln(y)^2*gram^-1*y
- 19/12*ln(y)^2*gram^-1*x
+ 3/2*ln(y)^2*al*gram^-2*y
- 3*ln(y)^2*al*gram^-2*y^2
+ 3/2*ln(y)^2*al*gram^-2*y^3
- 3/2*ln(y)^2*al*gram^-2*x*y
- 3/2*ln(y)^2*al*gram^-2*x*y^2
- 1/4*ln(y)^2*al*gram^-1*y
- 3/8*ln(y)*phi1(x,y)
- 8*ln(y)*phi1(x,y)*gram^-2*y
+ 16*ln(y)*phi1(x,y)*gram^-2*y^2
- 8*ln(y)*phi1(x,y)*gram^-2*y^3
+ 30*ln(y)*phi1(x,y)*gram^-2*x*y
+ 9*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 73/24*ln(y)*phi1(x,y)*gram^-1
+ 16/3*ln(y)*phi1(x,y)*gram^-1*y
+ 11/8*ln(y)*phi1(x,y)*gram^-1*y^2
+ 5/8*ln(y)*phi1(x,y)*gram^-1*x
- 9/8*ln(y)*phi1(x,y)*gram^-1*x*y
+ 3/2*ln(y)*phi1(x,y)*al*gram^-2*y
- 3*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 3/2*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 9/2*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 1/8*ln(y)*phi1(x,y)*al*gram^-1
- 5/4*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/8*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 1/8*ln(y)*phi1(x,y)*al*gram^-1*x
- 3/8*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/8*ln(y)*phi1(x,y)*al
+ 9/2*omega2(x^-1,x^-1*y)*gram^-2
- 15/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 13/4*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 1/4*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 8*omega2(x^-1,x^-1*y)*gram^-2*x
- 2*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 1/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 5/4*omega2(x^-1,x^-1*y)*gram^-1
- 3/4*omega2(x^-1,x^-1*y)*gram^-1*y
- 3/8*omega2(x^-1,x^-1*y)*gram^-1*x
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 9/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
- 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ omega2(x^-1*y,x^-1)*gram^-2
- 5/4*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 1/4*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 5/2*omega2(x^-1*y,x^-1)*gram^-2*x
- 1/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 1/4*omega2(x^-1*y,x^-1)*gram^-1
+ 3/4*omega2(x^-1*y,x^-1)*gram^-1*y
+ 3/8*omega2(x^-1*y,x^-1)*gram^-1*x
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 9/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ omega2(y^-1,x*y^-1)*gram^-2
- 4*omega2(y^-1,x*y^-1)*gram^-2*y
+ 13/4*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 1/4*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 5/2*omega2(y^-1,x*y^-1)*gram^-2*x
- 2*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 1/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 9/4*omega2(y^-1,x*y^-1)*gram^-1
- 3/4*omega2(y^-1,x*y^-1)*gram^-1*y
- 3/8*omega2(y^-1,x*y^-1)*gram^-1*x
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 9/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
- 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ omega2(x*y^-1,y^-1)*gram^-2
- 5/4*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 1/4*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 5/2*omega2(x*y^-1,y^-1)*gram^-2*x
- 1/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 1/4*omega2(x*y^-1,y^-1)*gram^-1
+ 3/4*omega2(x*y^-1,y^-1)*gram^-1*y
+ 3/8*omega2(x*y^-1,y^-1)*gram^-1*x
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 9/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 9/2*omega2(x,y)*gram^-2
- 15/2*omega2(x,y)*gram^-2*y
+ 13/4*omega2(x,y)*gram^-2*y^2
- 1/4*omega2(x,y)*gram^-2*y^3
- 8*omega2(x,y)*gram^-2*x
- 2*omega2(x,y)*gram^-2*x*y
+ 1/4*omega2(x,y)*gram^-2*x*y^2
- 5/4*omega2(x,y)*gram^-1
- 3/4*omega2(x,y)*gram^-1*y
- 3/8*omega2(x,y)*gram^-1*x
+ 3/4*omega2(x,y)*al*gram^-2*y
- 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/4*omega2(x,y)*al*gram^-2*y^3
- 9/4*omega2(x,y)*al*gram^-2*x*y
- 3/4*omega2(x,y)*al*gram^-2*x*y^2
- 1/4*omega2(x,y)*al*gram^-1
- 1/2*omega2(x,y)*al*gram^-1*y
+ 1/8*omega2(x,y)*al*gram^-1*x
+ omega2(y,x)*gram^-2
- 4*omega2(y,x)*gram^-2*y
+ 13/4*omega2(y,x)*gram^-2*y^2
- 1/4*omega2(y,x)*gram^-2*y^3
+ 5/2*omega2(y,x)*gram^-2*x
- 2*omega2(y,x)*gram^-2*x*y
+ 1/4*omega2(y,x)*gram^-2*x*y^2
+ 9/4*omega2(y,x)*gram^-1
- 3/4*omega2(y,x)*gram^-1*y
- 3/8*omega2(y,x)*gram^-1*x
+ 3/4*omega2(y,x)*al*gram^-2*y
- 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/4*omega2(y,x)*al*gram^-2*y^3
- 9/4*omega2(y,x)*al*gram^-2*x*y
- 3/4*omega2(y,x)*al*gram^-2*x*y^2
- 1/4*omega2(y,x)*al*gram^-1
- 1/2*omega2(y,x)*al*gram^-1*y
+ 1/8*omega2(y,x)*al*gram^-1*x
+ 9/4*phi1(x,y)
+ 379/6*phi1(x,y)*gram^-2*y
- 379/3*phi1(x,y)*gram^-2*y^2
+ 379/6*phi1(x,y)*gram^-2*y^3
- 379/2*phi1(x,y)*gram^-2*x*y
- 379/6*phi1(x,y)*gram^-2*x*y^2
- 671/36*phi1(x,y)*gram^-1
- 1657/36*phi1(x,y)*gram^-1*y
+ 3/2*phi1(x,y)*gram^-1*y^2
- 85/12*phi1(x,y)*gram^-1*x
- 3/2*phi1(x,y)*gram^-1*x*y
+ 3*phi1(x,y)*al*gram^-2*y
- 6*phi1(x,y)*al*gram^-2*y^2
+ 3*phi1(x,y)*al*gram^-2*y^3
- 9*phi1(x,y)*al*gram^-2*x*y
- 3*phi1(x,y)*al*gram^-2*x*y^2
- 5/2*phi1(x,y)*al*gram^-1
+ 1/2*phi1(x,y)*al*gram^-1*y
- phi1(x,y)*al*gram^-1*y^2
+ 3/2*phi1(x,y)*al*gram^-1*x
+ phi1(x,y)*al*gram^-1*x*y
- 1/4*phi1(x,y)*al
+ 3/2*phi1(x,y)*al^2*gram^-2*y
- 3*phi1(x,y)*al^2*gram^-2*y^2
+ 3/2*phi1(x,y)*al^2*gram^-2*y^3
- 9/2*phi1(x,y)*al^2*gram^-2*x*y
- 3/2*phi1(x,y)*al^2*gram^-2*x*y^2
- 1/2*phi1(x,y)*al^2*gram^-1
- phi1(x,y)*al^2*gram^-1*y
- phi1(x,y)^2*gram^-1
+ 2*phi1(x,y)^2*gram^-1*y
- phi1(x,y)^2*gram^-1*y^2
+ phi1(x,y)^2*gram^-1*x
+ phi1(x,y)^2*gram^-1*x*y
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 15*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 6*phi2(x^-1*y,x^-1)*gram^-3
+ 10*phi2(x^-1*y,x^-1)*gram^-3*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 10*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 2*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x
- 2*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 6*phi2(x^-1*y,x^-1)*gram^-2
- 3*phi2(x^-1*y,x^-1)*gram^-2*y
+ 2*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-2*x
- phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 5*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 10*phi2(y^-1,x*y^-1)*gram^-2
+ 5*phi2(y^-1,x*y^-1)*gram^-2*y
- 19*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- phi2(y^-1,x*y^-1)*gram^-2*x
- 8*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 3*phi2(y^-1,x*y^-1)*gram^-1
- 2*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 8*phi2(x,y)*gram^-2*y
+ 17*phi2(x,y)*gram^-2*y^2
- 10*phi2(x,y)*gram^-2*y^3
+ phi2(x,y)*gram^-2*y^4
+ 26*phi2(x,y)*gram^-2*x*y
+ 3*phi2(x,y)*gram^-2*x*y^2
- phi2(x,y)*gram^-2*x*y^3
+ 4*phi2(x,y)*gram^-1
+ 3*phi2(x,y)*gram^-1*y
- phi2(x,y)*gram^-1*x
+ 4*phi2(x,y)*gram^-1*x*y
- 3*phi2(x,y)*al*gram^-2*y
+ 3*phi2(x,y)*al*gram^-2*y^2
+ 3*phi2(x,y)*al*gram^-2*y^3
- 3*phi2(x,y)*al*gram^-2*y^4
+ 3*phi2(x,y)*al*gram^-2*x*y
+ 18*phi2(x,y)*al*gram^-2*x*y^2
+ 3*phi2(x,y)*al*gram^-2*x*y^3
+ 3*phi2(x,y)*al*gram^-1*y
+ 3*phi2(x,y)*al*gram^-1*y^2
)

 + a^2*Cf*Ca*Sigma_9 * (
+ 379/36*gram^-1
+ 379/36*gram^-1*y
- 379/36*gram^-1*x
+ 12*z3*gram^-2*y
- 12*z3*gram^-2*y^2
+ 12*z3*gram^-2*x*y
+ 4*z3*gram^-1
+ z3*gram^-1*y
- z3*gram^-1*x
+ 1/2*al*gram^-1
+ 1/2*al*gram^-1*y
- 1/2*al*gram^-1*x
+ 1/4*al^2*gram^-1
+ 1/4*al^2*gram^-1*y
- 1/4*al^2*gram^-1*x
+ 379/3*ln(x)*gram^-2*x*y
+ 337/36*ln(x)*gram^-1
+ 331/36*ln(x)*gram^-1*y
+ 11/3*ln(x)*gram^-1*x
+ 6*ln(x)*al*gram^-2*x*y
+ 1/2*ln(x)*al*gram^-1
+ 1/2*ln(x)*al*gram^-1*y
+ 3*ln(x)*al^2*gram^-2*x*y
+ 1/4*ln(x)*al^2*gram^-1
+ 1/4*ln(x)*al^2*gram^-1*y
- 7/2*ln(x)^2*gram^-2
+ 13/2*ln(x)^2*gram^-2*y
- 5/2*ln(x)^2*gram^-2*y^2
- 1/2*ln(x)^2*gram^-2*y^3
+ 7/2*ln(x)^2*gram^-2*x
- 10*ln(x)^2*gram^-2*x*y
+ 1/2*ln(x)^2*gram^-2*x*y^2
+ 23/12*ln(x)^2*gram^-1
- 19/12*ln(x)^2*gram^-1*y
- 1/4*ln(x)^2*gram^-1*x
+ 3/2*ln(x)^2*al*gram^-2*y
- 3*ln(x)^2*al*gram^-2*y^2
+ 3/2*ln(x)^2*al*gram^-2*y^3
- 9/2*ln(x)^2*al*gram^-2*x*y
- 3/2*ln(x)^2*al*gram^-2*x*y^2
- 3/2*ln(x)^2*al*gram^-1*y
- 1/4*ln(x)^2*al*gram^-1*x
- 27/2*ln(x)*ln(y)*gram^-2*y
+ 25/2*ln(x)*ln(y)*gram^-2*y^2
+ ln(x)*ln(y)*gram^-2*y^3
- 31/2*ln(x)*ln(y)*gram^-2*x*y
- ln(x)*ln(y)*gram^-2*x*y^2
- 23/6*ln(x)*ln(y)*gram^-1
+ 5/4*ln(x)*ln(y)*gram^-1*y
+ 1/4*ln(x)*ln(y)*gram^-1*x
- 3*ln(x)*ln(y)*al*gram^-2*y
+ 6*ln(x)*ln(y)*al*gram^-2*y^2
- 3*ln(x)*ln(y)*al*gram^-2*y^3
+ 3*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-2*x*y^2
- 1/4*ln(x)*ln(y)*al*gram^-1
+ 9/4*ln(x)*ln(y)*al*gram^-1*y
+ 1/4*ln(x)*ln(y)*al*gram^-1*x
- 7*ln(x)*phi1(x,y)*gram^-2*y
+ 14*ln(x)*phi1(x,y)*gram^-2*y^2
- 7*ln(x)*phi1(x,y)*gram^-2*y^3
+ 6*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 95/24*ln(x)*phi1(x,y)*gram^-1*y
- 5/8*ln(x)*phi1(x,y)*gram^-1*y^2
- 7/4*ln(x)*phi1(x,y)*gram^-1*x
+ 3/8*ln(x)*phi1(x,y)*gram^-1*x*y
- 3/2*ln(x)*phi1(x,y)*al*gram^-2*y
+ 3*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 3/2*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 3/2*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 9/2*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 11/8*ln(x)*phi1(x,y)*al*gram^-1*y
+ 1/8*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 5/8*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 379/6*ln(y)*gram^-2*y
- 379/6*ln(y)*gram^-2*y^2
- 379/6*ln(y)*gram^-2*x*y
- 463/36*ln(y)*gram^-1*y
+ 3*ln(y)*al*gram^-2*y
- 3*ln(y)*al*gram^-2*y^2
- 3*ln(y)*al*gram^-2*x*y
- 1/2*ln(y)*al*gram^-1*y
+ 3/2*ln(y)*al^2*gram^-2*y
- 3/2*ln(y)*al^2*gram^-2*y^2
- 3/2*ln(y)*al^2*gram^-2*x*y
- 1/4*ln(y)*al^2*gram^-1*y
- 11*ln(y)^2*gram^-2*y
+ 9/2*ln(y)^2*gram^-2*y^2
- 1/2*ln(y)^2*gram^-2*y^3
+ 11*ln(y)^2*gram^-2*x*y
+ 1/2*ln(y)^2*gram^-2*x*y^2
+ 1/3*ln(y)^2*gram^-1*y
- 3/2*ln(y)^2*al*gram^-2*y^2
+ 3/2*ln(y)^2*al*gram^-2*y^3
- 3/2*ln(y)^2*al*gram^-2*x*y^2
- 3/4*ln(y)^2*al*gram^-1*y
- 11*ln(y)*phi1(x,y)*gram^-2*y
+ 37/2*ln(y)*phi1(x,y)*gram^-2*y^2
- 15/2*ln(y)*phi1(x,y)*gram^-2*y^3
+ 11*ln(y)*phi1(x,y)*gram^-2*x*y
+ 17/2*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 167/24*ln(y)*phi1(x,y)*gram^-1*y
+ 5/8*ln(y)*phi1(x,y)*gram^-1*y^2
- 3/8*ln(y)*phi1(x,y)*gram^-1*x*y
- 3*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 3/8*ln(y)*phi1(x,y)*al*gram^-1*y
- 1/8*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 5/8*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 7/4*omega2(x^-1,x^-1*y)*gram^-2
- 33/4*omega2(x^-1,x^-1*y)*gram^-2*y
+ 13/4*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 1/4*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 7/4*omega2(x^-1,x^-1*y)*gram^-2*x
- 5/2*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 1/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 9/4*omega2(x^-1,x^-1*y)*gram^-1
- 3/8*omega2(x^-1,x^-1*y)*gram^-1*y
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 5/8*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 7/4*omega2(x^-1*y,x^-1)*gram^-2
- 3/4*omega2(x^-1*y,x^-1)*gram^-2*y
- 5/4*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 1/4*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 7/4*omega2(x^-1*y,x^-1)*gram^-2*x
+ 1/2*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 1/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 5/4*omega2(x^-1*y,x^-1)*gram^-1
+ 3/8*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 5/8*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 7/4*omega2(y^-1,x*y^-1)*gram^-2
+ 9/4*omega2(y^-1,x*y^-1)*gram^-2*y
+ 13/4*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 1/4*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 7/4*omega2(y^-1,x*y^-1)*gram^-2*x
- 5/2*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 1/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 5/4*omega2(y^-1,x*y^-1)*gram^-1
- 3/8*omega2(y^-1,x*y^-1)*gram^-1*y
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 5/8*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 7/4*omega2(x*y^-1,y^-1)*gram^-2
- 3/4*omega2(x*y^-1,y^-1)*gram^-2*y
- 5/4*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 1/4*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 7/4*omega2(x*y^-1,y^-1)*gram^-2*x
+ 1/2*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 1/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 5/4*omega2(x*y^-1,y^-1)*gram^-1
+ 3/8*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 5/8*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 7/4*omega2(x,y)*gram^-2
- 33/4*omega2(x,y)*gram^-2*y
+ 13/4*omega2(x,y)*gram^-2*y^2
- 1/4*omega2(x,y)*gram^-2*y^3
- 7/4*omega2(x,y)*gram^-2*x
- 5/2*omega2(x,y)*gram^-2*x*y
+ 1/4*omega2(x,y)*gram^-2*x*y^2
- 9/4*omega2(x,y)*gram^-1
- 3/8*omega2(x,y)*gram^-1*y
+ 3/4*omega2(x,y)*al*gram^-2*y
- 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/4*omega2(x,y)*al*gram^-2*y^3
- 3/4*omega2(x,y)*al*gram^-2*x*y
- 3/4*omega2(x,y)*al*gram^-2*x*y^2
- 5/8*omega2(x,y)*al*gram^-1*y
- 7/4*omega2(y,x)*gram^-2
+ 9/4*omega2(y,x)*gram^-2*y
+ 13/4*omega2(y,x)*gram^-2*y^2
- 1/4*omega2(y,x)*gram^-2*y^3
+ 7/4*omega2(y,x)*gram^-2*x
- 5/2*omega2(y,x)*gram^-2*x*y
+ 1/4*omega2(y,x)*gram^-2*x*y^2
+ 5/4*omega2(y,x)*gram^-1
- 3/8*omega2(y,x)*gram^-1*y
+ 3/4*omega2(y,x)*al*gram^-2*y
- 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/4*omega2(y,x)*al*gram^-2*y^3
- 3/4*omega2(y,x)*al*gram^-2*x*y
- 3/4*omega2(y,x)*al*gram^-2*x*y^2
- 5/8*omega2(y,x)*al*gram^-1*y
+ 1/4*phi1(x,y)
+ 379/6*phi1(x,y)*gram^-2*y
- 379/3*phi1(x,y)*gram^-2*y^2
+ 379/6*phi1(x,y)*gram^-2*y^3
- 379/6*phi1(x,y)*gram^-2*x*y
- 379/6*phi1(x,y)*gram^-2*x*y^2
+ 43/12*phi1(x,y)*gram^-1
- 1531/36*phi1(x,y)*gram^-1*y
+ 3/2*phi1(x,y)*gram^-1*y^2
- 43/12*phi1(x,y)*gram^-1*x
- 3/2*phi1(x,y)*gram^-1*x*y
+ 3*phi1(x,y)*al*gram^-2*y
- 6*phi1(x,y)*al*gram^-2*y^2
+ 3*phi1(x,y)*al*gram^-2*y^3
- 3*phi1(x,y)*al*gram^-2*x*y
- 3*phi1(x,y)*al*gram^-2*x*y^2
- phi1(x,y)*al*gram^-1*y
- phi1(x,y)*al*gram^-1*y^2
+ phi1(x,y)*al*gram^-1*x*y
+ 1/4*phi1(x,y)*al
+ 3/2*phi1(x,y)*al^2*gram^-2*y
- 3*phi1(x,y)*al^2*gram^-2*y^2
+ 3/2*phi1(x,y)*al^2*gram^-2*y^3
- 3/2*phi1(x,y)*al^2*gram^-2*x*y
- 3/2*phi1(x,y)*al^2*gram^-2*x*y^2
- phi1(x,y)*al^2*gram^-1*y
+ phi1(x,y)^2*gram^-1*y
- phi1(x,y)^2*gram^-1*y^2
+ phi1(x,y)^2*gram^-1*x*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 16*phi2(x^-1*y,x^-1)*gram^-3*y
- 30*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 12*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 2*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 7*phi2(x^-1*y,x^-1)*gram^-2*y
+ 2*phi2(x^-1*y,x^-1)*gram^-2*y^2
- phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 7*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 14*phi2(y^-1,x*y^-1)*gram^-2
+ 7*phi2(y^-1,x*y^-1)*gram^-2*y
- 7*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 3*phi2(y^-1,x*y^-1)*gram^-2*x
- 7*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 3*phi2(y^-1,x*y^-1)*gram^-1
- 2*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 9*phi2(x,y)*gram^-2*y
+ 19*phi2(x,y)*gram^-2*y^2
- 11*phi2(x,y)*gram^-2*y^3
+ phi2(x,y)*gram^-2*y^4
+ 9*phi2(x,y)*gram^-2*x*y
+ 6*phi2(x,y)*gram^-2*x*y^2
- phi2(x,y)*gram^-2*x*y^3
+ 5*phi2(x,y)*gram^-1*y
+ phi2(x,y)*gram^-1*x*y
- 3*phi2(x,y)*al*gram^-2*y^2
+ 6*phi2(x,y)*al*gram^-2*y^3
- 3*phi2(x,y)*al*gram^-2*y^4
+ 9*phi2(x,y)*al*gram^-2*x*y^2
+ 3*phi2(x,y)*al*gram^-2*x*y^3
+ 3*phi2(x,y)*al*gram^-1*y^2
+ phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_8 * (
- 3310/9*gram^-2
+ 3490/9*gram^-2*y
+ 2950/9*gram^-2*y^2
- 3130/9*gram^-2*y^3
+ 3670/9*gram^-2*x
+ 6320/3*gram^-2*x*y
+ 3130/9*gram^-2*x*y^2
+ 3328/9*gram^-1
+ 3112/9*gram^-1*y
+ 670/9*gram^-1*x
+ 1080*z3*gram^-3*y
- 1800*z3*gram^-3*y^2
+ 360*z3*gram^-3*y^3
+ 360*z3*gram^-3*y^4
- 1800*z3*gram^-3*x*y
- 3600*z3*gram^-3*x*y^2
- 360*z3*gram^-3*x*y^3
+ 76*z3*gram^-2
- 1164*z3*gram^-2*y
- 420*z3*gram^-2*y^2
+ 68*z3*gram^-2*y^3
- 200*z3*gram^-2*x
- 668*z3*gram^-2*x*y
- 68*z3*gram^-2*x*y^2
- 84*z3*gram^-1
- 60*z3*gram^-1*y
- 2*z3*gram^-1*x
+ 80*al*gram^-2
- 80*al*gram^-2*y
- 80*al*gram^-2*y^2
+ 80*al*gram^-2*y^3
- 80*al*gram^-2*x
- 480*al*gram^-2*x*y
- 80*al*gram^-2*x*y^2
- 80*al*gram^-1
- 80*al*gram^-1*y
- 33*al*gram^-1*x
- 1080*al*z3*gram^-3*y
+ 1800*al*z3*gram^-3*y^2
- 360*al*z3*gram^-3*y^3
- 360*al*z3*gram^-3*y^4
+ 1800*al*z3*gram^-3*x*y
+ 3600*al*z3*gram^-3*x*y^2
+ 360*al*z3*gram^-3*x*y^3
- 84*al*z3*gram^-2
+ 1212*al*z3*gram^-2*y
+ 348*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*y^3
+ 216*al*z3*gram^-2*x
+ 588*al*z3*gram^-2*x*y
+ 36*al*z3*gram^-2*x*y^2
+ 84*al*z3*gram^-1
+ 36*al*z3*gram^-1*y
+ 6*al*z3*gram^-1*x
+ 20*al^2*gram^-2
- 20*al^2*gram^-2*y
- 20*al^2*gram^-2*y^2
+ 20*al^2*gram^-2*y^3
- 20*al^2*gram^-2*x
- 120*al^2*gram^-2*x*y
- 20*al^2*gram^-2*x*y^2
- 20*al^2*gram^-1
- 20*al^2*gram^-1*y
- 9*al^2*gram^-1*x
+ 120*ln(x)*gram^-3
+ 25400/3*ln(x)*gram^-3*y
- 26840/3*ln(x)*gram^-3*y^2
- 23960/3*ln(x)*gram^-3*y^3
+ 25040/3*ln(x)*gram^-3*y^4
- 120*ln(x)*gram^-3*x
- 13720*ln(x)*gram^-3*x*y
- 127000/3*ln(x)*gram^-3*x*y^2
- 12520*ln(x)*gram^-3*x*y^3
+ 1402/3*ln(x)*gram^-2
- 9290*ln(x)*gram^-2*y
- 8942*ln(x)*gram^-2*y^2
+ 1774/3*ln(x)*gram^-2*y^3
- 13336/9*ln(x)*gram^-2*x
- 55300/9*ln(x)*gram^-2*x*y
- 12436/9*ln(x)*gram^-2*x*y^2
- 1762/3*ln(x)*gram^-1
- 1774/3*ln(x)*gram^-1*y
- 298/9*ln(x)*gram^-1*x
- 1920*ln(x)*al*gram^-3*y
+ 1920*ln(x)*al*gram^-3*y^2
+ 1920*ln(x)*al*gram^-3*y^3
- 1920*ln(x)*al*gram^-3*y^4
+ 2880*ln(x)*al*gram^-3*x*y
+ 9600*ln(x)*al*gram^-3*x*y^2
+ 2880*ln(x)*al*gram^-3*x*y^3
- 180*ln(x)*al*gram^-2
+ 2096*ln(x)*al*gram^-2*y
+ 2108*ln(x)*al*gram^-2*y^2
- 184*ln(x)*al*gram^-2*y^3
+ 356*ln(x)*al*gram^-2*x
+ 1696*ln(x)*al*gram^-2*x*y
+ 364*ln(x)*al*gram^-2*x*y^2
+ 180*ln(x)*al*gram^-1
+ 184*ln(x)*al*gram^-1*y
+ 26*ln(x)*al*gram^-1*x
- 480*ln(x)*al^2*gram^-3*y
+ 480*ln(x)*al^2*gram^-3*y^2
+ 480*ln(x)*al^2*gram^-3*y^3
- 480*ln(x)*al^2*gram^-3*y^4
+ 720*ln(x)*al^2*gram^-3*x*y
+ 2400*ln(x)*al^2*gram^-3*x*y^2
+ 720*ln(x)*al^2*gram^-3*x*y^3
- 48*ln(x)*al^2*gram^-2
+ 528*ln(x)*al^2*gram^-2*y
+ 528*ln(x)*al^2*gram^-2*y^2
- 48*ln(x)*al^2*gram^-2*y^3
+ 92*ln(x)*al^2*gram^-2*x
+ 440*ln(x)*al^2*gram^-2*x*y
+ 92*ln(x)*al^2*gram^-2*x*y^2
+ 48*ln(x)*al^2*gram^-1
+ 48*ln(x)*al^2*gram^-1*y
+ 8*ln(x)*al^2*gram^-1*x
- 400*ln(x)^2*gram^-3
- 4610/3*ln(x)^2*gram^-3*y
+ 3200/3*ln(x)^2*gram^-3*y^2
+ 11660/3*ln(x)^2*gram^-3*y^3
- 8480/3*ln(x)^2*gram^-3*y^4
- 190*ln(x)^2*gram^-3*y^5
+ 640*ln(x)^2*gram^-3*x
+ 4610*ln(x)^2*gram^-3*x*y
+ 39310/3*ln(x)^2*gram^-3*x*y^2
+ 5990*ln(x)^2*gram^-3*x*y^3
+ 190*ln(x)^2*gram^-3*x*y^4
+ 4349/18*ln(x)^2*gram^-2
+ 43237/18*ln(x)^2*gram^-2*y
+ 63919/18*ln(x)^2*gram^-2*y^2
- 1105/18*ln(x)^2*gram^-2*y^3
+ 3131/6*ln(x)^2*gram^-2*x
+ 17215/9*ln(x)^2*gram^-2*x*y
+ 4427/6*ln(x)^2*gram^-2*x*y^2
+ 2851/18*ln(x)^2*gram^-1
+ 4525/18*ln(x)^2*gram^-1*y
+ 161/18*ln(x)^2*gram^-1*x
+ 510*ln(x)^2*al*gram^-3*y
- 360*ln(x)^2*al*gram^-3*y^2
- 780*ln(x)^2*al*gram^-3*y^3
+ 600*ln(x)^2*al*gram^-3*y^4
+ 30*ln(x)^2*al*gram^-3*y^5
- 750*ln(x)^2*al*gram^-3*x*y
- 2850*ln(x)^2*al*gram^-3*x*y^2
- 1170*ln(x)^2*al*gram^-3*x*y^3
- 30*ln(x)^2*al*gram^-3*x*y^4
+ 91/2*ln(x)^2*al*gram^-2
- 1077/2*ln(x)^2*al*gram^-2*y
- 1479/2*ln(x)^2*al*gram^-2*y^2
+ 65/2*ln(x)^2*al*gram^-2*y^3
- 179/2*ln(x)^2*al*gram^-2*x
- 489*ln(x)^2*al*gram^-2*x*y
- 307/2*ln(x)^2*al*gram^-2*x*y^2
- 91/2*ln(x)^2*al*gram^-1
- 125/2*ln(x)^2*al*gram^-1*y
- 15/2*ln(x)^2*al*gram^-1*x
+ 120*ln(x)^2*al^2*gram^-3*y
- 120*ln(x)^2*al^2*gram^-3*y^2
- 120*ln(x)^2*al^2*gram^-3*y^3
+ 120*ln(x)^2*al^2*gram^-3*y^4
- 180*ln(x)^2*al^2*gram^-3*x*y
- 600*ln(x)^2*al^2*gram^-3*x*y^2
- 180*ln(x)^2*al^2*gram^-3*x*y^3
+ 10*ln(x)^2*al^2*gram^-2
- 130*ln(x)^2*al^2*gram^-2*y
- 130*ln(x)^2*al^2*gram^-2*y^2
+ 10*ln(x)^2*al^2*gram^-2*y^3
- 21*ln(x)^2*al^2*gram^-2*x
- 98*ln(x)^2*al^2*gram^-2*x*y
- 21*ln(x)^2*al^2*gram^-2*x*y^2
- 10*ln(x)^2*al^2*gram^-1
- 10*ln(x)^2*al^2*gram^-1*y
- ln(x)^2*al^2*gram^-1*x
+ 120*ln(x)*ln(y)*gram^-3
- 1260*ln(x)*ln(y)*gram^-3*y
+ 11800/3*ln(x)*ln(y)*gram^-3*y^2
- 12560/3*ln(x)*ln(y)*gram^-3*y^3
+ 3040/3*ln(x)*ln(y)*gram^-3*y^4
+ 380*ln(x)*ln(y)*gram^-3*y^5
- 120*ln(x)*ln(y)*gram^-3*x
+ 4300/3*ln(x)*ln(y)*gram^-3*x*y
- 2260/3*ln(x)*ln(y)*gram^-3*x*y^2
- 15580/3*ln(x)*ln(y)*gram^-3*x*y^3
- 380*ln(x)*ln(y)*gram^-3*x*y^4
- 2623/18*ln(x)*ln(y)*gram^-2
+ 21713/18*ln(x)*ln(y)*gram^-2*y
- 37237/18*ln(x)*ln(y)*gram^-2*y^2
- 1471/6*ln(x)*ln(y)*gram^-2*y^3
+ 697/6*ln(x)*ln(y)*gram^-2*x
- 1378/9*ln(x)*ln(y)*gram^-2*x*y
- 4133/6*ln(x)*ln(y)*gram^-2*x*y^2
+ 713/18*ln(x)*ln(y)*gram^-1
- 2569/18*ln(x)*ln(y)*gram^-1*y
+ 11/9*ln(x)*ln(y)*gram^-1*x
+ 210*ln(x)*ln(y)*al*gram^-3*y
- 690*ln(x)*ln(y)*al*gram^-3*y^2
+ 690*ln(x)*ln(y)*al*gram^-3*y^3
- 150*ln(x)*ln(y)*al*gram^-3*y^4
- 60*ln(x)*ln(y)*al*gram^-3*y^5
- 390*ln(x)*ln(y)*al*gram^-3*x*y
+ 810*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 60*ln(x)*ln(y)*al*gram^-3*x*y^4
+ 31/2*ln(x)*ln(y)*al*gram^-2
- 535/2*ln(x)*ln(y)*al*gram^-2*y
+ 677/2*ln(x)*ln(y)*al*gram^-2*y^2
+ 67/2*ln(x)*ln(y)*al*gram^-2*y^3
- 97/2*ln(x)*ln(y)*al*gram^-2*x
+ 6*ln(x)*ln(y)*al*gram^-2*x*y
+ 233/2*ln(x)*ln(y)*al*gram^-2*x*y^2
- 31/2*ln(x)*ln(y)*al*gram^-1
+ 53/2*ln(x)*ln(y)*al*gram^-1*y
+ 3/2*ln(x)*ln(y)*al*gram^-1*x
+ 90*ln(x)*ln(y)*al^2*gram^-3*y
- 150*ln(x)*ln(y)*al^2*gram^-3*y^2
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^4
- 150*ln(x)*ln(y)*al^2*gram^-3*x*y
- 300*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 7*ln(x)*ln(y)*al^2*gram^-2
- 101*ln(x)*ln(y)*al^2*gram^-2*y
- 29*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^3
- 18*ln(x)*ln(y)*al^2*gram^-2*x
- 49*ln(x)*ln(y)*al^2*gram^-2*x*y
- 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 7*ln(x)*ln(y)*al^2*gram^-1
- 3*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 1/4*ln(x)*phi1(x,y)
+ 120*ln(x)*phi1(x,y)*gram^-3
+ 2090/3*ln(x)*phi1(x,y)*gram^-3*y
+ 6080/3*ln(x)*phi1(x,y)*gram^-3*y^2
- 15980/3*ln(x)*phi1(x,y)*gram^-3*y^3
+ 3560/3*ln(x)*phi1(x,y)*gram^-3*y^4
+ 3890/3*ln(x)*phi1(x,y)*gram^-3*y^5
- 120*ln(x)*phi1(x,y)*gram^-3*x
- 5570/3*ln(x)*phi1(x,y)*gram^-3*x*y
- 9390*ln(x)*phi1(x,y)*gram^-3*x*y^2
- 11490*ln(x)*phi1(x,y)*gram^-3*x*y^3
- 5030/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 19/3*ln(x)*phi1(x,y)*gram^-2
- 2065/3*ln(x)*phi1(x,y)*gram^-2*y
- 4435*ln(x)*phi1(x,y)*gram^-2*y^2
- 3559/3*ln(x)*phi1(x,y)*gram^-2*y^3
+ 548/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 851/3*ln(x)*phi1(x,y)*gram^-2*x
- 1715*ln(x)*phi1(x,y)*gram^-2*x*y
- 2345*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 833/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 1361/12*ln(x)*phi1(x,y)*gram^-1
- 2857/6*ln(x)*phi1(x,y)*gram^-1*y
- 2189/12*ln(x)*phi1(x,y)*gram^-1*y^2
- 365/12*ln(x)*phi1(x,y)*gram^-1*x
- 779/12*ln(x)*phi1(x,y)*gram^-1*x*y
- 120*ln(x)*phi1(x,y)*al*gram^-3*y
- 600*ln(x)*phi1(x,y)*al*gram^-3*y^2
+ 1320*ln(x)*phi1(x,y)*al*gram^-3*y^3
- 360*ln(x)*phi1(x,y)*al*gram^-3*y^4
- 240*ln(x)*phi1(x,y)*al*gram^-3*y^5
+ 120*ln(x)*phi1(x,y)*al*gram^-3*x*y
+ 1980*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
+ 2400*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
+ 300*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 12*ln(x)*phi1(x,y)*al*gram^-2
+ 21*ln(x)*phi1(x,y)*al*gram^-2*y
+ 1041*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 183*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 33*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 12*ln(x)*phi1(x,y)*al*gram^-2*x
+ 396*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 516*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ 45/4*ln(x)*phi1(x,y)*al*gram^-1
+ 249/2*ln(x)*phi1(x,y)*al*gram^-1*y
+ 129/4*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 41/4*ln(x)*phi1(x,y)*al*gram^-1*x
+ 67/4*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3/4*ln(x)*phi1(x,y)*al
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y
- 120*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
- 120*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y
+ 450*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 450*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 3*ln(x)*phi1(x,y)*al^2*gram^-2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 222*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x
+ 87*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 87*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 3*ln(x)*phi1(x,y)*al^2*gram^-1
+ 24*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 6980/3*ln(y)*gram^-3*y
- 4820/3*ln(y)*gram^-3*y^2
+ 30580/3*ln(y)*gram^-3*y^3
- 6260*ln(y)*gram^-3*y^4
+ 7700/3*ln(y)*gram^-3*x*y
+ 64040/3*ln(y)*gram^-3*x*y^2
+ 31300/3*ln(y)*gram^-3*x*y^3
- 1130/9*ln(y)*gram^-2
+ 6970/3*ln(y)*gram^-2*y
+ 19930/3*ln(y)*gram^-2*y^2
- 2290/9*ln(y)*gram^-2*y^3
+ 1130/9*ln(y)*gram^-2*x
+ 22682/9*ln(y)*gram^-2*x*y
+ 9404/9*ln(y)*gram^-2*x*y^2
+ 841/9*ln(y)*gram^-1
+ 2633/9*ln(y)*gram^-1*y
- 58/9*ln(y)*gram^-1*x
+ 480*ln(y)*al*gram^-3*y
+ 480*ln(y)*al*gram^-3*y^2
- 2400*ln(y)*al*gram^-3*y^3
+ 1440*ln(y)*al*gram^-3*y^4
- 480*ln(y)*al*gram^-3*x*y
- 4800*ln(y)*al*gram^-3*x*y^2
- 2400*ln(y)*al*gram^-3*x*y^3
+ 33*ln(y)*al*gram^-2
- 442*ln(y)*al*gram^-2*y
- 1615*ln(y)*al*gram^-2*y^2
+ 104*ln(y)*al*gram^-2*y^3
- 33*ln(y)*al*gram^-2*x
- 711*ln(y)*al*gram^-2*x*y
- 284*ln(y)*al*gram^-2*x*y^2
- 33*ln(y)*al*gram^-1
- 104*ln(y)*al*gram^-1*y
- 3*ln(y)*al*gram^-1*x
+ 120*ln(y)*al^2*gram^-3*y
+ 120*ln(y)*al^2*gram^-3*y^2
- 600*ln(y)*al^2*gram^-3*y^3
+ 360*ln(y)*al^2*gram^-3*y^4
- 120*ln(y)*al^2*gram^-3*x*y
- 1200*ln(y)*al^2*gram^-3*x*y^2
- 600*ln(y)*al^2*gram^-3*x*y^3
+ 7*ln(y)*al^2*gram^-2
- 108*ln(y)*al^2*gram^-2*y
- 405*ln(y)*al^2*gram^-2*y^2
+ 26*ln(y)*al^2*gram^-2*y^3
- 7*ln(y)*al^2*gram^-2*x
- 175*ln(y)*al^2*gram^-2*x*y
- 70*ln(y)*al^2*gram^-2*x*y^2
- 7*ln(y)*al^2*gram^-1
- 26*ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
+ 1640/3*ln(y)^2*gram^-3*y
- 1630/3*ln(y)^2*gram^-3*y^2
- 2230/3*ln(y)^2*gram^-3*y^3
+ 930*ln(y)^2*gram^-3*y^4
- 190*ln(y)^2*gram^-3*y^5
- 1640/3*ln(y)^2*gram^-3*x*y
- 10070/3*ln(y)^2*gram^-3*x*y^2
+ 260/3*ln(y)^2*gram^-3*x*y^3
+ 190*ln(y)^2*gram^-3*x*y^4
+ 149/3*ln(y)^2*gram^-2
- 5452/9*ln(y)^2*gram^-2*y
- 5119/9*ln(y)^2*gram^-2*y^2
+ 1964/9*ln(y)^2*gram^-2*y^3
- 149/3*ln(y)^2*gram^-2*x
- 4499/9*ln(y)^2*gram^-2*x*y
+ 118/3*ln(y)^2*gram^-2*x*y^2
- 358/9*ln(y)^2*gram^-1
- 280/9*ln(y)^2*gram^-1*y
- 47/9*ln(y)^2*gram^-1*x
- 90*ln(y)^2*al*gram^-3*y
+ 300*ln(y)^2*al*gram^-3*y^3
- 240*ln(y)^2*al*gram^-3*y^4
+ 30*ln(y)^2*al*gram^-3*y^5
+ 90*ln(y)^2*al*gram^-3*x*y
+ 750*ln(y)^2*al*gram^-3*x*y^2
+ 150*ln(y)^2*al*gram^-3*x*y^3
- 30*ln(y)^2*al*gram^-3*x*y^4
- 9*ln(y)^2*al*gram^-2
+ 93*ln(y)^2*al*gram^-2*y
+ 201*ln(y)^2*al*gram^-2*y^2
- 45*ln(y)^2*al*gram^-2*y^3
+ 9*ln(y)^2*al*gram^-2*x
+ 131*ln(y)^2*al*gram^-2*x*y
+ 16*ln(y)^2*al*gram^-2*x*y^2
+ 9*ln(y)^2*al*gram^-1
+ 15*ln(y)^2*al*gram^-1*y
+ 3/2*ln(y)^2*al*gram^-1*x
- 30*ln(y)^2*al^2*gram^-3*y
- 30*ln(y)^2*al^2*gram^-3*y^2
+ 150*ln(y)^2*al^2*gram^-3*y^3
- 90*ln(y)^2*al^2*gram^-3*y^4
+ 30*ln(y)^2*al^2*gram^-3*x*y
+ 300*ln(y)^2*al^2*gram^-3*x*y^2
+ 150*ln(y)^2*al^2*gram^-3*x*y^3
- 3*ln(y)^2*al^2*gram^-2
+ 29*ln(y)^2*al^2*gram^-2*y
+ 101*ln(y)^2*al^2*gram^-2*y^2
- 7*ln(y)^2*al^2*gram^-2*y^3
+ 3*ln(y)^2*al^2*gram^-2*x
+ 49*ln(y)^2*al^2*gram^-2*x*y
+ 18*ln(y)^2*al^2*gram^-2*x*y^2
+ 3*ln(y)^2*al^2*gram^-1
+ 7*ln(y)^2*al^2*gram^-1*y
+ 1/2*ln(y)^2*al^2*gram^-1*x
- 5/4*ln(y)*phi1(x,y)
+ 1640/3*ln(y)*phi1(x,y)*gram^-3*y
+ 1760/3*ln(y)*phi1(x,y)*gram^-3*y^2
- 9680/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 7520/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 1240/3*ln(y)*phi1(x,y)*gram^-3*y^5
- 1640/3*ln(y)*phi1(x,y)*gram^-3*x*y
- 5580*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 1920*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 2380/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 164/3*ln(y)*phi1(x,y)*gram^-2
- 1639/3*ln(y)*phi1(x,y)*gram^-2*y
- 1939*ln(y)*phi1(x,y)*gram^-2*y^2
+ 2135/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 283/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 164/3*ln(y)*phi1(x,y)*gram^-2*x
- 872*ln(y)*phi1(x,y)*gram^-2*x*y
+ 28*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 568/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 593/12*ln(y)*phi1(x,y)*gram^-1
- 655/6*ln(y)*phi1(x,y)*gram^-1*y
+ 1135/12*ln(y)*phi1(x,y)*gram^-1*y^2
- 233/12*ln(y)*phi1(x,y)*gram^-1*x
+ 313/12*ln(y)*phi1(x,y)*gram^-1*x*y
- 90*ln(y)*phi1(x,y)*al*gram^-3*y
- 240*ln(y)*phi1(x,y)*al*gram^-3*y^2
+ 780*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 480*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 30*ln(y)*phi1(x,y)*al*gram^-3*y^5
+ 90*ln(y)*phi1(x,y)*al*gram^-3*x*y
+ 1170*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
+ 750*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 90*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
- 9*ln(y)*phi1(x,y)*al*gram^-2
+ 57*ln(y)*phi1(x,y)*al*gram^-2*y
+ 525*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 105*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 9*ln(y)*phi1(x,y)*al*gram^-2*x
+ 225*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 105*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ 37/4*ln(y)*phi1(x,y)*al*gram^-1
+ 101/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 47/4*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 21/4*ln(y)*phi1(x,y)*al*gram^-1*x
- 5/4*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(y)*phi1(x,y)*al
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y
- 120*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
- 120*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y
+ 450*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 450*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 3*ln(y)*phi1(x,y)*al^2*gram^-2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 222*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x
+ 87*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 87*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 3*ln(y)*phi1(x,y)*al^2*gram^-1
+ 24*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*x
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 170*omega2(x^-1,x^-1*y)*gram^-3
- 710*omega2(x^-1,x^-1*y)*gram^-3*y
+ 265*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 825*omega2(x^-1,x^-1*y)*gram^-3*y^3
- 455*omega2(x^-1,x^-1*y)*gram^-3*y^4
- 95*omega2(x^-1,x^-1*y)*gram^-3*y^5
- 290*omega2(x^-1,x^-1*y)*gram^-3*x
+ 190*omega2(x^-1,x^-1*y)*gram^-3*x*y
+ 2265*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
+ 1500*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
+ 95*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
- 481/3*omega2(x^-1,x^-1*y)*gram^-2
+ 1843/6*omega2(x^-1,x^-1*y)*gram^-2*y
+ 2243/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 91/2*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 85/2*omega2(x^-1,x^-1*y)*gram^-2*x
+ 1613/6*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 188*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 13/3*omega2(x^-1,x^-1*y)*gram^-1
+ 295/6*omega2(x^-1,x^-1*y)*gram^-1*y
- 8/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 60*omega2(x^-1,x^-1*y)*al*gram^-3*y
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^2
- 135*omega2(x^-1,x^-1*y)*al*gram^-3*y^3
+ 75*omega2(x^-1,x^-1*y)*al*gram^-3*y^4
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^5
- 90*omega2(x^-1,x^-1*y)*al*gram^-3*x*y
- 375*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^2
- 240*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^4
+ 4*omega2(x^-1,x^-1*y)*al*gram^-2
- 117/2*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 120*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 11/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 19/2*omega2(x^-1,x^-1*y)*al*gram^-2*x
- 115/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 32*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 4*omega2(x^-1,x^-1*y)*al*gram^-1
- 19/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 170*omega2(x^-1*y,x^-1)*gram^-3
+ 340*omega2(x^-1*y,x^-1)*gram^-3*y
+ 405*omega2(x^-1*y,x^-1)*gram^-3*y^2
- 1055*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 385*omega2(x^-1*y,x^-1)*gram^-3*y^4
+ 95*omega2(x^-1*y,x^-1)*gram^-3*y^5
+ 290*omega2(x^-1*y,x^-1)*gram^-3*x
+ 600*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 1365*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
- 1430*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
- 95*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 470/3*omega2(x^-1*y,x^-1)*gram^-2
+ 451/6*omega2(x^-1*y,x^-1)*gram^-2*y
- 2038/3*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 105/2*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 245/2*omega2(x^-1*y,x^-1)*gram^-2*x
- 979/6*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 181*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 56/3*omega2(x^-1*y,x^-1)*gram^-1
- 257/6*omega2(x^-1*y,x^-1)*gram^-1*y
+ 11/6*omega2(x^-1*y,x^-1)*gram^-1*x
+ 30*omega2(x^-1*y,x^-1)*al*gram^-3*y
- 135*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 165*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 45*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^5
- 60*omega2(x^-1*y,x^-1)*al*gram^-3*x*y
+ 75*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 210*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^4
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2
- 85/2*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 91*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 17/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 17/2*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 17/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 29*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 3*omega2(x^-1*y,x^-1)*al*gram^-1
+ 13/2*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 170*omega2(y^-1,x*y^-1)*gram^-3
+ 70*omega2(y^-1,x*y^-1)*gram^-3*y
- 275*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 925*omega2(y^-1,x*y^-1)*gram^-3*y^3
- 455*omega2(y^-1,x*y^-1)*gram^-3*y^4
- 95*omega2(y^-1,x*y^-1)*gram^-3*y^5
+ 290*omega2(y^-1,x*y^-1)*gram^-3*x
+ 750*omega2(y^-1,x*y^-1)*gram^-3*x*y
+ 2085*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 1500*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
+ 95*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
+ 431/3*omega2(y^-1,x*y^-1)*gram^-2
+ 1603/6*omega2(y^-1,x*y^-1)*gram^-2*y
+ 2171/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 91/2*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 227/2*omega2(y^-1,x*y^-1)*gram^-2*x
+ 1661/6*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 188*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 71/3*omega2(y^-1,x*y^-1)*gram^-1
+ 283/6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 60*omega2(y^-1,x*y^-1)*al*gram^-3*y
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^2
- 135*omega2(y^-1,x*y^-1)*al*gram^-3*y^3
+ 75*omega2(y^-1,x*y^-1)*al*gram^-3*y^4
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^5
- 90*omega2(y^-1,x*y^-1)*al*gram^-3*x*y
- 375*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^2
- 240*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^4
+ 4*omega2(y^-1,x*y^-1)*al*gram^-2
- 117/2*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 120*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 11/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 19/2*omega2(y^-1,x*y^-1)*al*gram^-2*x
- 115/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 32*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 4*omega2(y^-1,x*y^-1)*al*gram^-1
- 19/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 170*omega2(x*y^-1,y^-1)*gram^-3
+ 340*omega2(x*y^-1,y^-1)*gram^-3*y
+ 405*omega2(x*y^-1,y^-1)*gram^-3*y^2
- 1055*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 385*omega2(x*y^-1,y^-1)*gram^-3*y^4
+ 95*omega2(x*y^-1,y^-1)*gram^-3*y^5
+ 290*omega2(x*y^-1,y^-1)*gram^-3*x
+ 600*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 1365*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
- 1430*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
- 95*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
+ 470/3*omega2(x*y^-1,y^-1)*gram^-2
+ 451/6*omega2(x*y^-1,y^-1)*gram^-2*y
- 2038/3*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 105/2*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 245/2*omega2(x*y^-1,y^-1)*gram^-2*x
- 979/6*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 181*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 56/3*omega2(x*y^-1,y^-1)*gram^-1
- 257/6*omega2(x*y^-1,y^-1)*gram^-1*y
+ 11/6*omega2(x*y^-1,y^-1)*gram^-1*x
+ 30*omega2(x*y^-1,y^-1)*al*gram^-3*y
- 135*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 165*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 45*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^5
- 60*omega2(x*y^-1,y^-1)*al*gram^-3*x*y
+ 75*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 210*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^4
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2
- 85/2*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 91*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 17/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 17/2*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 17/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 29*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- 3*omega2(x*y^-1,y^-1)*al*gram^-1
+ 13/2*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 170*omega2(x,y)*gram^-3
- 710*omega2(x,y)*gram^-3*y
+ 265*omega2(x,y)*gram^-3*y^2
+ 825*omega2(x,y)*gram^-3*y^3
- 455*omega2(x,y)*gram^-3*y^4
- 95*omega2(x,y)*gram^-3*y^5
- 290*omega2(x,y)*gram^-3*x
+ 190*omega2(x,y)*gram^-3*x*y
+ 2265*omega2(x,y)*gram^-3*x*y^2
+ 1500*omega2(x,y)*gram^-3*x*y^3
+ 95*omega2(x,y)*gram^-3*x*y^4
- 481/3*omega2(x,y)*gram^-2
+ 1843/6*omega2(x,y)*gram^-2*y
+ 2243/3*omega2(x,y)*gram^-2*y^2
+ 91/2*omega2(x,y)*gram^-2*y^3
- 85/2*omega2(x,y)*gram^-2*x
+ 1613/6*omega2(x,y)*gram^-2*x*y
+ 188*omega2(x,y)*gram^-2*x*y^2
- 13/3*omega2(x,y)*gram^-1
+ 295/6*omega2(x,y)*gram^-1*y
- 8/3*omega2(x,y)*gram^-1*x
+ 60*omega2(x,y)*al*gram^-3*y
- 15*omega2(x,y)*al*gram^-3*y^2
- 135*omega2(x,y)*al*gram^-3*y^3
+ 75*omega2(x,y)*al*gram^-3*y^4
+ 15*omega2(x,y)*al*gram^-3*y^5
- 90*omega2(x,y)*al*gram^-3*x*y
- 375*omega2(x,y)*al*gram^-3*x*y^2
- 240*omega2(x,y)*al*gram^-3*x*y^3
- 15*omega2(x,y)*al*gram^-3*x*y^4
+ 4*omega2(x,y)*al*gram^-2
- 117/2*omega2(x,y)*al*gram^-2*y
- 120*omega2(x,y)*al*gram^-2*y^2
- 11/2*omega2(x,y)*al*gram^-2*y^3
- 19/2*omega2(x,y)*al*gram^-2*x
- 115/2*omega2(x,y)*al*gram^-2*x*y
- 32*omega2(x,y)*al*gram^-2*x*y^2
- 4*omega2(x,y)*al*gram^-1
- 19/2*omega2(x,y)*al*gram^-1*y
- 1/2*omega2(x,y)*al*gram^-1*x
- 170*omega2(y,x)*gram^-3
+ 70*omega2(y,x)*gram^-3*y
- 275*omega2(y,x)*gram^-3*y^2
+ 925*omega2(y,x)*gram^-3*y^3
- 455*omega2(y,x)*gram^-3*y^4
- 95*omega2(y,x)*gram^-3*y^5
+ 290*omega2(y,x)*gram^-3*x
+ 750*omega2(y,x)*gram^-3*x*y
+ 2085*omega2(y,x)*gram^-3*x*y^2
+ 1500*omega2(y,x)*gram^-3*x*y^3
+ 95*omega2(y,x)*gram^-3*x*y^4
+ 431/3*omega2(y,x)*gram^-2
+ 1603/6*omega2(y,x)*gram^-2*y
+ 2171/3*omega2(y,x)*gram^-2*y^2
+ 91/2*omega2(y,x)*gram^-2*y^3
+ 227/2*omega2(y,x)*gram^-2*x
+ 1661/6*omega2(y,x)*gram^-2*x*y
+ 188*omega2(y,x)*gram^-2*x*y^2
+ 71/3*omega2(y,x)*gram^-1
+ 283/6*omega2(y,x)*gram^-1*y
- 2/3*omega2(y,x)*gram^-1*x
+ 60*omega2(y,x)*al*gram^-3*y
- 15*omega2(y,x)*al*gram^-3*y^2
- 135*omega2(y,x)*al*gram^-3*y^3
+ 75*omega2(y,x)*al*gram^-3*y^4
+ 15*omega2(y,x)*al*gram^-3*y^5
- 90*omega2(y,x)*al*gram^-3*x*y
- 375*omega2(y,x)*al*gram^-3*x*y^2
- 240*omega2(y,x)*al*gram^-3*x*y^3
- 15*omega2(y,x)*al*gram^-3*x*y^4
+ 4*omega2(y,x)*al*gram^-2
- 117/2*omega2(y,x)*al*gram^-2*y
- 120*omega2(y,x)*al*gram^-2*y^2
- 11/2*omega2(y,x)*al*gram^-2*y^3
- 19/2*omega2(y,x)*al*gram^-2*x
- 115/2*omega2(y,x)*al*gram^-2*x*y
- 32*omega2(y,x)*al*gram^-2*x*y^2
- 4*omega2(y,x)*al*gram^-1
- 19/2*omega2(y,x)*al*gram^-1*y
- 1/2*omega2(y,x)*al*gram^-1*x
- 79/9*phi1(x,y)
- 7340/3*phi1(x,y)*gram^-3*y
- 23240/3*phi1(x,y)*gram^-3*y^2
+ 62240/3*phi1(x,y)*gram^-3*y^3
- 25400/3*phi1(x,y)*gram^-3*y^4
- 6260/3*phi1(x,y)*gram^-3*y^5
+ 8060/3*phi1(x,y)*gram^-3*x*y
+ 32500*phi1(x,y)*gram^-3*x*y^2
+ 31420*phi1(x,y)*gram^-3*x*y^3
+ 6260/3*phi1(x,y)*gram^-3*x*y^4
- 410/3*phi1(x,y)*gram^-2
+ 5378/3*phi1(x,y)*gram^-2*y
+ 42790/3*phi1(x,y)*gram^-2*y^2
+ 4046/3*phi1(x,y)*gram^-2*y^3
- 284/3*phi1(x,y)*gram^-2*y^4
+ 50/3*phi1(x,y)*gram^-2*x
+ 14116/3*phi1(x,y)*gram^-2*x*y
+ 12334/3*phi1(x,y)*gram^-2*x*y^2
+ 284/3*phi1(x,y)*gram^-2*x*y^3
+ 1184/9*phi1(x,y)*gram^-1
+ 8384/9*phi1(x,y)*gram^-1*y
+ 860/9*phi1(x,y)*gram^-1*y^2
+ 289/18*phi1(x,y)*gram^-1*x
- 611/18*phi1(x,y)*gram^-1*x*y
+ 480*phi1(x,y)*al*gram^-3*y
+ 1920*phi1(x,y)*al*gram^-3*y^2
- 4800*phi1(x,y)*al*gram^-3*y^3
+ 1920*phi1(x,y)*al*gram^-3*y^4
+ 480*phi1(x,y)*al*gram^-3*y^5
- 480*phi1(x,y)*al*gram^-3*x*y
- 7200*phi1(x,y)*al*gram^-3*x*y^2
- 7200*phi1(x,y)*al*gram^-3*x*y^3
- 480*phi1(x,y)*al*gram^-3*x*y^4
+ 48*phi1(x,y)*al*gram^-2
- 240*phi1(x,y)*al*gram^-2*y
- 3474*phi1(x,y)*al*gram^-2*y^2
- 204*phi1(x,y)*al*gram^-2*y^3
+ 30*phi1(x,y)*al*gram^-2*y^4
- 48*phi1(x,y)*al*gram^-2*x
- 1314*phi1(x,y)*al*gram^-2*x*y
- 1224*phi1(x,y)*al*gram^-2*x*y^2
- 30*phi1(x,y)*al*gram^-2*x*y^3
- 99/2*phi1(x,y)*al*gram^-1
- 333*phi1(x,y)*al*gram^-1*y
- 63/2*phi1(x,y)*al*gram^-1*y^2
- 27*phi1(x,y)*al*gram^-1*x
- 14*phi1(x,y)*al*gram^-1*x*y
+ 3/2*phi1(x,y)*al
+ 120*phi1(x,y)*al^2*gram^-3*y
+ 480*phi1(x,y)*al^2*gram^-3*y^2
- 1200*phi1(x,y)*al^2*gram^-3*y^3
+ 480*phi1(x,y)*al^2*gram^-3*y^4
+ 120*phi1(x,y)*al^2*gram^-3*y^5
- 120*phi1(x,y)*al^2*gram^-3*x*y
- 1800*phi1(x,y)*al^2*gram^-3*x*y^2
- 1800*phi1(x,y)*al^2*gram^-3*x*y^3
- 120*phi1(x,y)*al^2*gram^-3*x*y^4
+ 12*phi1(x,y)*al^2*gram^-2
- 42*phi1(x,y)*al^2*gram^-2*y
- 900*phi1(x,y)*al^2*gram^-2*y^2
- 42*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*y^4
- 12*phi1(x,y)*al^2*gram^-2*x
- 360*phi1(x,y)*al^2*gram^-2*x*y
- 360*phi1(x,y)*al^2*gram^-2*x*y^2
- 12*phi1(x,y)*al^2*gram^-2*x*y^3
- 23/2*phi1(x,y)*al^2*gram^-1
- 103*phi1(x,y)*al^2*gram^-1*y
- 23/2*phi1(x,y)*al^2*gram^-1*y^2
- 19/2*phi1(x,y)*al^2*gram^-1*x
- 19/2*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*phi1(x,y)*al^2
- 4*phi1(x,y)^2*gram^-1*x
+ 4*phi1(x,y)^2*gram^-1*x*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 24*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 16*phi2(x^-1*y,x^-1)*gram^-3
- 328*phi2(x^-1*y,x^-1)*gram^-3*y
+ 464*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 152*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 8*phi2(x^-1*y,x^-1)*gram^-3*x
+ 352*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 296*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 20*phi2(x^-1*y,x^-1)*gram^-2
+ 164*phi2(x^-1*y,x^-1)*gram^-2*y
+ 16*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 28*phi2(x^-1*y,x^-1)*gram^-2*x
+ 16*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 920*phi2(y^-1,x*y^-1)*gram^-3*y^-1
- 800*phi2(y^-1,x*y^-1)*gram^-3
- 880*phi2(y^-1,x*y^-1)*gram^-3*y
+ 480*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 280*phi2(y^-1,x*y^-1)*gram^-3*y^3
- 1400*phi2(y^-1,x*y^-1)*gram^-3*x*y^-1
- 4680*phi2(y^-1,x*y^-1)*gram^-3*x
- 2440*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 440*phi2(y^-1,x*y^-1)*gram^-3*x*y^2
- 704*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 1456*phi2(y^-1,x*y^-1)*gram^-2
- 96*phi2(y^-1,x*y^-1)*gram^-2*y
+ 16*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 888*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 552*phi2(y^-1,x*y^-1)*gram^-2*x
- 48*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 216*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 16*phi2(y^-1,x*y^-1)*gram^-1
- 24*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 4*phi2(x,y)
+ 240*phi2(x,y)*gram^-3*y
+ 2860*phi2(x,y)*gram^-3*y^2
- 2400*phi2(x,y)*gram^-3*y^3
- 4360*phi2(x,y)*gram^-3*y^4
+ 3280*phi2(x,y)*gram^-3*y^5
+ 380*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y
- 6260*phi2(x,y)*gram^-3*x*y^2
- 16900*phi2(x,y)*gram^-3*x*y^3
- 8220*phi2(x,y)*gram^-3*x*y^4
- 380*phi2(x,y)*gram^-3*x*y^5
+ 24*phi2(x,y)*gram^-2
+ 4*phi2(x,y)*gram^-2*y
- 3468*phi2(x,y)*gram^-2*y^2
- 4612*phi2(x,y)*gram^-2*y^3
+ 52*phi2(x,y)*gram^-2*y^4
- 24*phi2(x,y)*gram^-2*x
- 852*phi2(x,y)*gram^-2*x*y
- 2940*phi2(x,y)*gram^-2*x*y^2
- 1176*phi2(x,y)*gram^-2*x*y^3
- 28*phi2(x,y)*gram^-1
- 284*phi2(x,y)*gram^-1*y
- 436*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x
- 48*phi2(x,y)*gram^-1*x*y
- 300*phi2(x,y)*al*gram^-3*y^2
+ 840*phi2(x,y)*al*gram^-3*y^4
- 480*phi2(x,y)*al*gram^-3*y^5
- 60*phi2(x,y)*al*gram^-3*y^6
+ 420*phi2(x,y)*al*gram^-3*x*y^2
+ 2100*phi2(x,y)*al*gram^-3*x*y^3
+ 1260*phi2(x,y)*al*gram^-3*x*y^4
+ 60*phi2(x,y)*al*gram^-3*x*y^5
- 36*phi2(x,y)*al*gram^-2*y
+ 300*phi2(x,y)*al*gram^-2*y^2
+ 708*phi2(x,y)*al*gram^-2*y^3
- 12*phi2(x,y)*al*gram^-2*y^4
+ 60*phi2(x,y)*al*gram^-2*x*y
+ 420*phi2(x,y)*al*gram^-2*x*y^2
+ 192*phi2(x,y)*al*gram^-2*x*y^3
+ 36*phi2(x,y)*al*gram^-1*y
+ 72*phi2(x,y)*al*gram^-1*y^2
+ 12*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_7 * (
- 20*gram^-2
- 2770/9*gram^-2*y
+ 6080/9*gram^-2*y^2
- 3130/9*gram^-2*y^3
+ 20*gram^-2*x
+ 3190/3*gram^-2*x*y
+ 3130/9*gram^-2*x*y^2
+ 2803/36*gram^-1
+ 3383/12*gram^-1*y
+ 307/4*gram^-1*x
+ 360*z3*gram^-3*y
- 360*z3*gram^-3*y^2
- 360*z3*gram^-3*y^3
+ 360*z3*gram^-3*y^4
- 360*z3*gram^-3*x*y
- 2160*z3*gram^-3*x*y^2
- 360*z3*gram^-3*x*y^3
+ 44*z3*gram^-2
- 380*z3*gram^-2*y
- 452*z3*gram^-2*y^2
+ 68*z3*gram^-2*y^3
- 44*z3*gram^-2*x
- 428*z3*gram^-2*x*y
- 68*z3*gram^-2*x*y^2
- 36*z3*gram^-1
- 53*z3*gram^-1*y
- 5*z3*gram^-1*x
+ 80*al*gram^-2*y
- 160*al*gram^-2*y^2
+ 80*al*gram^-2*y^3
- 240*al*gram^-2*x*y
- 80*al*gram^-2*x*y^2
- 15/2*al*gram^-1
- 145/2*al*gram^-1*y
- 53/2*al*gram^-1*x
- 360*al*z3*gram^-3*y
+ 360*al*z3*gram^-3*y^2
+ 360*al*z3*gram^-3*y^3
- 360*al*z3*gram^-3*y^4
+ 360*al*z3*gram^-3*x*y
+ 2160*al*z3*gram^-3*x*y^2
+ 360*al*z3*gram^-3*x*y^3
- 48*al*z3*gram^-2
+ 420*al*z3*gram^-2*y
+ 384*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*y^3
+ 48*al*z3*gram^-2*x
+ 408*al*z3*gram^-2*x*y
+ 36*al*z3*gram^-2*x*y^2
+ 42*al*z3*gram^-1
+ 36*al*z3*gram^-1*y
+ 6*al*z3*gram^-1*x
+ 20*al^2*gram^-2*y
- 40*al^2*gram^-2*y^2
+ 20*al^2*gram^-2*y^3
- 60*al^2*gram^-2*x*y
- 20*al^2*gram^-2*x*y^2
- 7/4*al^2*gram^-1
- 73/4*al^2*gram^-1*y
- 27/4*al^2*gram^-1*x
+ 6980/3*ln(x)*gram^-3*y
+ 4820/3*ln(x)*gram^-3*y^2
- 30580/3*ln(x)*gram^-3*y^3
+ 6260*ln(x)*gram^-3*y^4
- 7700/3*ln(x)*gram^-3*x*y
- 64040/3*ln(x)*gram^-3*x*y^2
- 31300/3*ln(x)*gram^-3*x*y^3
+ 5389/18*ln(x)*gram^-2
- 7177/3*ln(x)*gram^-2*y
- 42161/6*ln(x)*gram^-2*y^2
+ 4798/9*ln(x)*gram^-2*y^3
- 6469/18*ln(x)*gram^-2*x
- 68071/18*ln(x)*gram^-2*x*y
- 11912/9*ln(x)*gram^-2*x*y^2
- 1685/6*ln(x)*gram^-1
- 1655/3*ln(x)*gram^-1*y
- 139/4*ln(x)*gram^-1*x
- 480*ln(x)*al*gram^-3*y
- 480*ln(x)*al*gram^-3*y^2
+ 2400*ln(x)*al*gram^-3*y^3
- 1440*ln(x)*al*gram^-3*y^4
+ 480*ln(x)*al*gram^-3*x*y
+ 4800*ln(x)*al*gram^-3*x*y^2
+ 2400*ln(x)*al*gram^-3*x*y^3
- 70*ln(x)*al*gram^-2
+ 448*ln(x)*al*gram^-2*y
+ 1714*ln(x)*al*gram^-2*y^2
- 172*ln(x)*al*gram^-2*y^3
+ 70*ln(x)*al*gram^-2*x
+ 1026*ln(x)*al*gram^-2*x*y
+ 352*ln(x)*al*gram^-2*x*y^2
+ 143/2*ln(x)*al*gram^-1
+ 341/2*ln(x)*al*gram^-1*y
+ 26*ln(x)*al*gram^-1*x
- 120*ln(x)*al^2*gram^-3*y
- 120*ln(x)*al^2*gram^-3*y^2
+ 600*ln(x)*al^2*gram^-3*y^3
- 360*ln(x)*al^2*gram^-3*y^4
+ 120*ln(x)*al^2*gram^-3*x*y
+ 1200*ln(x)*al^2*gram^-3*x*y^2
+ 600*ln(x)*al^2*gram^-3*x*y^3
- 35/2*ln(x)*al^2*gram^-2
+ 111*ln(x)*al^2*gram^-2*y
+ 861/2*ln(x)*al^2*gram^-2*y^2
- 44*ln(x)*al^2*gram^-2*y^3
+ 35/2*ln(x)*al^2*gram^-2*x
+ 521/2*ln(x)*al^2*gram^-2*x*y
+ 88*ln(x)*al^2*gram^-2*x*y^2
+ 18*ln(x)*al^2*gram^-1
+ 87/2*ln(x)*al^2*gram^-1*y
+ 29/4*ln(x)*al^2*gram^-1*x
- 120*ln(x)^2*gram^-3
- 1250/3*ln(x)^2*gram^-3*y
- 2720/3*ln(x)^2*gram^-3*y^2
+ 10060/3*ln(x)^2*gram^-3*y^3
- 1720*ln(x)^2*gram^-3*y^4
- 190*ln(x)^2*gram^-3*y^5
+ 120*ln(x)^2*gram^-3*x
+ 4010/3*ln(x)^2*gram^-3*x*y
+ 18350/3*ln(x)^2*gram^-3*x*y^2
+ 13510/3*ln(x)^2*gram^-3*x*y^3
+ 190*ln(x)^2*gram^-3*x*y^4
+ 455/18*ln(x)^2*gram^-2
+ 11087/18*ln(x)^2*gram^-2*y
+ 44381/18*ln(x)^2*gram^-2*y^2
- 241/6*ln(x)^2*gram^-2*y^3
+ 4063/18*ln(x)^2*gram^-2*x
+ 10295/9*ln(x)^2*gram^-2*x*y
+ 12539/18*ln(x)^2*gram^-2*x*y^2
+ 1639/18*ln(x)^2*gram^-1
+ 1403/6*ln(x)^2*gram^-1*y
+ 158/9*ln(x)^2*gram^-1*x
+ 120*ln(x)^2*al*gram^-3*y
+ 210*ln(x)^2*al*gram^-3*y^2
- 750*ln(x)^2*al*gram^-3*y^3
+ 390*ln(x)^2*al*gram^-3*y^4
+ 30*ln(x)^2*al*gram^-3*y^5
- 120*ln(x)^2*al*gram^-3*x*y
- 1350*ln(x)^2*al*gram^-3*x*y^2
- 900*ln(x)^2*al*gram^-3*x*y^3
- 30*ln(x)^2*al*gram^-3*x*y^4
+ 35/2*ln(x)^2*al*gram^-2
- 189/2*ln(x)^2*al*gram^-2*y
- 1107/2*ln(x)^2*al*gram^-2*y^2
+ 61/2*ln(x)^2*al*gram^-2*y^3
- 35/2*ln(x)^2*al*gram^-2*x
- 293*ln(x)^2*al*gram^-2*x*y
- 303/2*ln(x)^2*al*gram^-2*x*y^2
- 35/2*ln(x)^2*al*gram^-1
- 121/2*ln(x)^2*al*gram^-1*y
- 31/4*ln(x)^2*al*gram^-1*x
+ 30*ln(x)^2*al^2*gram^-3*y
+ 30*ln(x)^2*al^2*gram^-3*y^2
- 150*ln(x)^2*al^2*gram^-3*y^3
+ 90*ln(x)^2*al^2*gram^-3*y^4
- 30*ln(x)^2*al^2*gram^-3*x*y
- 300*ln(x)^2*al^2*gram^-3*x*y^2
- 150*ln(x)^2*al^2*gram^-3*x*y^3
+ 4*ln(x)^2*al^2*gram^-2
- 29*ln(x)^2*al^2*gram^-2*y
- 104*ln(x)^2*al^2*gram^-2*y^2
+ 9*ln(x)^2*al^2*gram^-2*y^3
- 4*ln(x)^2*al^2*gram^-2*x
- 58*ln(x)^2*al^2*gram^-2*x*y
- 20*ln(x)^2*al^2*gram^-2*x*y^2
- 4*ln(x)^2*al^2*gram^-1
- 9*ln(x)^2*al^2*gram^-1*y
- ln(x)^2*al^2*gram^-1*x
- 1160/3*ln(x)*ln(y)*gram^-3*y
+ 4220/3*ln(x)*ln(y)*gram^-3*y^2
- 3820/3*ln(x)*ln(y)*gram^-3*y^3
- 380/3*ln(x)*ln(y)*gram^-3*y^4
+ 380*ln(x)*ln(y)*gram^-3*y^5
+ 440/3*ln(x)*ln(y)*gram^-3*x*y
+ 1020*ln(x)*ln(y)*gram^-3*x*y^2
- 9880/3*ln(x)*ln(y)*gram^-3*x*y^3
- 380*ln(x)*ln(y)*gram^-3*x*y^4
- 877/18*ln(x)*ln(y)*gram^-2
+ 10655/18*ln(x)*ln(y)*gram^-2*y
- 16591/18*ln(x)*ln(y)*gram^-2*y^2
- 1489/6*ln(x)*ln(y)*gram^-2*y^3
- 203/18*ln(x)*ln(y)*gram^-2*x
+ 83/9*ln(x)*ln(y)*gram^-2*x*y
- 3875/6*ln(x)*ln(y)*gram^-2*x*y^2
+ 134/9*ln(x)*ln(y)*gram^-1
- 4949/36*ln(x)*ln(y)*gram^-1*y
- 397/36*ln(x)*ln(y)*gram^-1*x
+ 90*ln(x)*ln(y)*al*gram^-3*y
- 270*ln(x)*ln(y)*al*gram^-3*y^2
+ 210*ln(x)*ln(y)*al*gram^-3*y^3
+ 30*ln(x)*ln(y)*al*gram^-3*y^4
- 60*ln(x)*ln(y)*al*gram^-3*y^5
- 90*ln(x)*ln(y)*al*gram^-3*x*y
- 240*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 510*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 60*ln(x)*ln(y)*al*gram^-3*x*y^4
+ 12*ln(x)*ln(y)*al*gram^-2
- 287/2*ln(x)*ln(y)*al*gram^-2*y
+ 161*ln(x)*ln(y)*al*gram^-2*y^2
+ 61/2*ln(x)*ln(y)*al*gram^-2*y^3
- 12*ln(x)*ln(y)*al*gram^-2*x
- 33/2*ln(x)*ln(y)*al*gram^-2*x*y
+ 239/2*ln(x)*ln(y)*al*gram^-2*x*y^2
- 41/4*ln(x)*ln(y)*al*gram^-1
+ 117/4*ln(x)*ln(y)*al*gram^-1*y
+ 7/4*ln(x)*ln(y)*al*gram^-1*x
+ 30*ln(x)*ln(y)*al^2*gram^-3*y
- 30*ln(x)*ln(y)*al^2*gram^-3*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^4
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y
- 180*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 4*ln(x)*ln(y)*al^2*gram^-2
- 35*ln(x)*ln(y)*al^2*gram^-2*y
- 32*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^3
- 4*ln(x)*ln(y)*al^2*gram^-2*x
- 34*ln(x)*ln(y)*al^2*gram^-2*x*y
- 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 7/2*ln(x)*ln(y)*al^2*gram^-1
- 3*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 25/8*ln(x)*phi1(x,y)
+ 280*ln(x)*phi1(x,y)*gram^-3*y
+ 1120*ln(x)*phi1(x,y)*gram^-3*y^2
- 5920/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 1600/3*ln(x)*phi1(x,y)*gram^-3*y^4
+ 3320/3*ln(x)*phi1(x,y)*gram^-3*y^5
- 520*ln(x)*phi1(x,y)*gram^-3*x*y
- 9820/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
- 20960/3*ln(x)*phi1(x,y)*gram^-3*x*y^3
- 4460/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 101/2*ln(x)*phi1(x,y)*gram^-2
- 589/6*ln(x)*phi1(x,y)*gram^-2*y
- 4045/2*ln(x)*phi1(x,y)*gram^-2*y^2
- 7015/6*ln(x)*phi1(x,y)*gram^-2*y^3
+ 518/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 221/2*ln(x)*phi1(x,y)*gram^-2*x
- 745*ln(x)*phi1(x,y)*gram^-2*x*y
- 3335/2*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 803/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 1231/24*ln(x)*phi1(x,y)*gram^-1
- 3425/12*ln(x)*phi1(x,y)*gram^-1*y
- 4063/24*ln(x)*phi1(x,y)*gram^-1*y^2
- 611/24*ln(x)*phi1(x,y)*gram^-1*x
- 1615/24*ln(x)*phi1(x,y)*gram^-1*x*y
- 390*ln(x)*phi1(x,y)*al*gram^-3*y^2
+ 570*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 30*ln(x)*phi1(x,y)*al*gram^-3*y^4
- 210*ln(x)*phi1(x,y)*al*gram^-3*y^5
+ 630*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
+ 1500*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
+ 270*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 75*ln(x)*phi1(x,y)*al*gram^-2*y
+ 507*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 201*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 33*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 150*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 384*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 7/8*ln(x)*phi1(x,y)*al*gram^-1
+ 307/4*ln(x)*phi1(x,y)*al*gram^-1*y
+ 257/8*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 43/8*ln(x)*phi1(x,y)*al*gram^-1*x
+ 141/8*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 7/8*ln(x)*phi1(x,y)*al
- 90*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 150*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 150*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 15*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 117*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 21*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 33*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 66*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 15*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 120*ln(y)*gram^-3*y
- 11800/3*ln(y)*gram^-3*y^2
+ 24680/3*ln(y)*gram^-3*y^3
- 12520/3*ln(y)*gram^-3*y^4
+ 120*ln(y)*gram^-3*x*y
+ 26120/3*ln(y)*gram^-3*x*y^2
+ 25040/3*ln(y)*gram^-3*x*y^3
- 902/9*ln(y)*gram^-2*y
+ 41308/9*ln(y)*gram^-2*y^2
- 1766/9*ln(y)*gram^-2*y^3
+ 1339*ln(y)*gram^-2*x*y
+ 2960/3*ln(y)*gram^-2*x*y^2
+ 1313/36*ln(y)*gram^-1
+ 821/3*ln(y)*gram^-1*y
- 41/36*ln(y)*gram^-1*x
+ 960*ln(y)*al*gram^-3*y^2
- 1920*ln(y)*al*gram^-3*y^3
+ 960*ln(y)*al*gram^-3*y^4
- 1920*ln(y)*al*gram^-3*x*y^2
- 1920*ln(y)*al*gram^-3*x*y^3
+ 92*ln(y)*al*gram^-2*y
- 1144*ln(y)*al*gram^-2*y^2
+ 92*ln(y)*al*gram^-2*y^3
- 362*ln(y)*al*gram^-2*x*y
- 272*ln(y)*al*gram^-2*x*y^2
- 6*ln(y)*al*gram^-1
- 187/2*ln(y)*al*gram^-1*y
- 6*ln(y)*al*gram^-1*x
+ 240*ln(y)*al^2*gram^-3*y^2
- 480*ln(y)*al^2*gram^-3*y^3
+ 240*ln(y)*al^2*gram^-3*y^4
- 480*ln(y)*al^2*gram^-3*x*y^2
- 480*ln(y)*al^2*gram^-3*x*y^3
+ 22*ln(y)*al^2*gram^-2*y
- 284*ln(y)*al^2*gram^-2*y^2
+ 22*ln(y)*al^2*gram^-2*y^3
- 87*ln(y)*al^2*gram^-2*x*y
- 66*ln(y)*al^2*gram^-2*x*y^2
- 5/4*ln(y)*al^2*gram^-1
- 45/2*ln(y)*al^2*gram^-1*y
- 5/4*ln(y)*al^2*gram^-1*x
+ 1750/3*ln(y)^2*gram^-3*y^2
- 4070/3*ln(y)^2*gram^-3*y^3
+ 2890/3*ln(y)^2*gram^-3*y^4
- 190*ln(y)^2*gram^-3*y^5
- 5030/3*ln(y)^2*gram^-3*x*y^2
- 980/3*ln(y)^2*gram^-3*x*y^3
+ 190*ln(y)^2*gram^-3*x*y^4
- 75/2*ln(y)^2*gram^-2*y
- 3623/6*ln(y)^2*gram^-2*y^2
+ 200*ln(y)^2*gram^-2*y^3
- 1639/6*ln(y)^2*gram^-2*x*y
+ 338/9*ln(y)^2*gram^-2*x*y^2
- 161/12*ln(y)^2*gram^-1
- 677/36*ln(y)^2*gram^-1*y
- 19/12*ln(y)^2*gram^-1*x
- 150*ln(y)^2*al*gram^-3*y^2
+ 330*ln(y)^2*al*gram^-3*y^3
- 210*ln(y)^2*al*gram^-3*y^4
+ 30*ln(y)^2*al*gram^-3*y^5
+ 330*ln(y)^2*al*gram^-3*x*y^2
+ 180*ln(y)^2*al*gram^-3*x*y^3
- 30*ln(y)^2*al*gram^-3*x*y^4
- 10*ln(y)^2*al*gram^-2*y
+ 170*ln(y)^2*al*gram^-2*y^2
- 40*ln(y)^2*al*gram^-2*y^3
+ 64*ln(y)^2*al*gram^-2*x*y
+ 11*ln(y)^2*al*gram^-2*x*y^2
+ 3/2*ln(y)^2*al*gram^-1
+ 41/4*ln(y)^2*al*gram^-1*y
+ 3/2*ln(y)^2*al*gram^-1*x
- 60*ln(y)^2*al^2*gram^-3*y^2
+ 120*ln(y)^2*al^2*gram^-3*y^3
- 60*ln(y)^2*al^2*gram^-3*y^4
+ 120*ln(y)^2*al^2*gram^-3*x*y^2
+ 120*ln(y)^2*al^2*gram^-3*x*y^3
- 6*ln(y)^2*al^2*gram^-2*y
+ 72*ln(y)^2*al^2*gram^-2*y^2
- 6*ln(y)^2*al^2*gram^-2*y^3
+ 24*ln(y)^2*al^2*gram^-2*x*y
+ 17*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(y)^2*al^2*gram^-1
+ 6*ln(y)^2*al^2*gram^-1*y
+ 1/2*ln(y)^2*al^2*gram^-1*x
+ 13/8*ln(y)*phi1(x,y)
+ 1130*ln(y)*phi1(x,y)*gram^-3*y^2
- 7450/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 4730/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 670/3*ln(y)*phi1(x,y)*gram^-3*y^5
- 6670/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 6020/3*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 1810/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 226/3*ln(y)*phi1(x,y)*gram^-2*y
- 1389*ln(y)*phi1(x,y)*gram^-2*y^2
+ 1474/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 253/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 396*ln(y)*phi1(x,y)*gram^-2*x*y
- 93*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 538/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 253/24*ln(y)*phi1(x,y)*gram^-1
- 275/3*ln(y)*phi1(x,y)*gram^-1*y
+ 1955/24*ln(y)*phi1(x,y)*gram^-1*y^2
- 155/24*ln(y)*phi1(x,y)*gram^-1*x
+ 683/24*ln(y)*phi1(x,y)*gram^-1*x*y
- 240*ln(y)*phi1(x,y)*al*gram^-3*y^2
+ 480*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 240*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 420*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
+ 600*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 60*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
- 69/2*ln(y)*phi1(x,y)*al*gram^-2*y
+ 321*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 117/2*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 177/2*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 177/2*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ 3/8*ln(y)*phi1(x,y)*al*gram^-1
+ 135/4*ln(y)*phi1(x,y)*al*gram^-1*y
- 93/8*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 21/8*ln(y)*phi1(x,y)*al*gram^-1*x
- 17/8*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3/8*ln(y)*phi1(x,y)*al
- 90*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 150*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 150*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 15*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 117*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 21*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 33*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 66*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 15*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1*x
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 60*omega2(x^-1,x^-1*y)*gram^-3
- 225*omega2(x^-1,x^-1*y)*gram^-3*y
- 90*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 520*omega2(x^-1,x^-1*y)*gram^-3*y^3
- 170*omega2(x^-1,x^-1*y)*gram^-3*y^4
- 95*omega2(x^-1,x^-1*y)*gram^-3*y^5
- 60*omega2(x^-1,x^-1*y)*gram^-3*x
- 175*omega2(x^-1,x^-1*y)*gram^-3*x*y
+ 995*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
+ 1025*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
+ 95*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
- 371/6*omega2(x^-1,x^-1*y)*gram^-2
+ 181/6*omega2(x^-1,x^-1*y)*gram^-2*y
+ 5537/12*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 185/4*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 146/3*omega2(x^-1,x^-1*y)*gram^-2*x
+ 463/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 709/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 77/12*omega2(x^-1,x^-1*y)*gram^-1
+ 146/3*omega2(x^-1,x^-1*y)*gram^-1*y
+ 5/24*omega2(x^-1,x^-1*y)*gram^-1*x
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y
+ 30*omega2(x^-1,x^-1*y)*al*gram^-3*y^2
- 90*omega2(x^-1,x^-1*y)*al*gram^-3*y^3
+ 30*omega2(x^-1,x^-1*y)*al*gram^-3*y^4
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^5
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y
- 165*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^2
- 165*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^4
+ 2*omega2(x^-1,x^-1*y)*al*gram^-2
- 35/4*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 157/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 19/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 2*omega2(x^-1,x^-1*y)*al*gram^-2*x
- 143/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 131/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 7/4*omega2(x^-1,x^-1*y)*al*gram^-1
- 41/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 5/8*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 60*omega2(x^-1*y,x^-1)*gram^-3
+ 15*omega2(x^-1*y,x^-1)*gram^-3*y
+ 440*omega2(x^-1*y,x^-1)*gram^-3*y^2
- 590*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 100*omega2(x^-1*y,x^-1)*gram^-3*y^4
+ 95*omega2(x^-1*y,x^-1)*gram^-3*y^5
+ 60*omega2(x^-1*y,x^-1)*gram^-3*x
+ 385*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 395*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
- 955*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
- 95*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 107/3*omega2(x^-1*y,x^-1)*gram^-2
+ 497/3*omega2(x^-1*y,x^-1)*gram^-2*y
- 4705/12*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 213/4*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 449/6*omega2(x^-1*y,x^-1)*gram^-2*x
- 233/3*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 681/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 187/12*omega2(x^-1*y,x^-1)*gram^-1
- 127/3*omega2(x^-1*y,x^-1)*gram^-1*y
- 25/24*omega2(x^-1*y,x^-1)*gram^-1*x
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*y
- 60*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 60*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^5
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 135*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^4
+ 2*omega2(x^-1*y,x^-1)*al*gram^-2
- 105/4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 93/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 31/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 2*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 7/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 119/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 7/4*omega2(x^-1*y,x^-1)*al*gram^-1
+ 29/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 60*omega2(y^-1,x*y^-1)*gram^-3
+ 75*omega2(y^-1,x*y^-1)*gram^-3*y
- 330*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 580*omega2(y^-1,x*y^-1)*gram^-3*y^3
- 170*omega2(y^-1,x*y^-1)*gram^-3*y^4
- 95*omega2(y^-1,x*y^-1)*gram^-3*y^5
+ 60*omega2(y^-1,x*y^-1)*gram^-3*x
+ 325*omega2(y^-1,x*y^-1)*gram^-3*x*y
+ 855*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 1025*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
+ 95*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
+ 131/3*omega2(y^-1,x*y^-1)*gram^-2
+ 176/3*omega2(y^-1,x*y^-1)*gram^-2*y
+ 5225/12*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 185/4*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 401/6*omega2(y^-1,x*y^-1)*gram^-2*x
+ 493/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 709/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 217/12*omega2(y^-1,x*y^-1)*gram^-1
+ 140/3*omega2(y^-1,x*y^-1)*gram^-1*y
+ 53/24*omega2(y^-1,x*y^-1)*gram^-1*x
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y
+ 30*omega2(y^-1,x*y^-1)*al*gram^-3*y^2
- 90*omega2(y^-1,x*y^-1)*al*gram^-3*y^3
+ 30*omega2(y^-1,x*y^-1)*al*gram^-3*y^4
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^5
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y
- 165*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^2
- 165*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^4
+ 2*omega2(y^-1,x*y^-1)*al*gram^-2
- 35/4*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 157/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 19/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 2*omega2(y^-1,x*y^-1)*al*gram^-2*x
- 143/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 131/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 7/4*omega2(y^-1,x*y^-1)*al*gram^-1
- 41/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 5/8*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 60*omega2(x*y^-1,y^-1)*gram^-3
+ 15*omega2(x*y^-1,y^-1)*gram^-3*y
+ 440*omega2(x*y^-1,y^-1)*gram^-3*y^2
- 590*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 100*omega2(x*y^-1,y^-1)*gram^-3*y^4
+ 95*omega2(x*y^-1,y^-1)*gram^-3*y^5
+ 60*omega2(x*y^-1,y^-1)*gram^-3*x
+ 385*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 395*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
- 955*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
- 95*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
+ 107/3*omega2(x*y^-1,y^-1)*gram^-2
+ 497/3*omega2(x*y^-1,y^-1)*gram^-2*y
- 4705/12*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 213/4*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 449/6*omega2(x*y^-1,y^-1)*gram^-2*x
- 233/3*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 681/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 187/12*omega2(x*y^-1,y^-1)*gram^-1
- 127/3*omega2(x*y^-1,y^-1)*gram^-1*y
- 25/24*omega2(x*y^-1,y^-1)*gram^-1*x
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*y
- 60*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 60*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^5
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 135*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^4
+ 2*omega2(x*y^-1,y^-1)*al*gram^-2
- 105/4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 93/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 31/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 2*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 7/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 119/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- 7/4*omega2(x*y^-1,y^-1)*al*gram^-1
+ 29/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 60*omega2(x,y)*gram^-3
- 225*omega2(x,y)*gram^-3*y
- 90*omega2(x,y)*gram^-3*y^2
+ 520*omega2(x,y)*gram^-3*y^3
- 170*omega2(x,y)*gram^-3*y^4
- 95*omega2(x,y)*gram^-3*y^5
- 60*omega2(x,y)*gram^-3*x
- 175*omega2(x,y)*gram^-3*x*y
+ 995*omega2(x,y)*gram^-3*x*y^2
+ 1025*omega2(x,y)*gram^-3*x*y^3
+ 95*omega2(x,y)*gram^-3*x*y^4
- 371/6*omega2(x,y)*gram^-2
+ 181/6*omega2(x,y)*gram^-2*y
+ 5537/12*omega2(x,y)*gram^-2*y^2
+ 185/4*omega2(x,y)*gram^-2*y^3
- 146/3*omega2(x,y)*gram^-2*x
+ 463/3*omega2(x,y)*gram^-2*x*y
+ 709/4*omega2(x,y)*gram^-2*x*y^2
- 77/12*omega2(x,y)*gram^-1
+ 146/3*omega2(x,y)*gram^-1*y
+ 5/24*omega2(x,y)*gram^-1*x
+ 15*omega2(x,y)*al*gram^-3*y
+ 30*omega2(x,y)*al*gram^-3*y^2
- 90*omega2(x,y)*al*gram^-3*y^3
+ 30*omega2(x,y)*al*gram^-3*y^4
+ 15*omega2(x,y)*al*gram^-3*y^5
- 15*omega2(x,y)*al*gram^-3*x*y
- 165*omega2(x,y)*al*gram^-3*x*y^2
- 165*omega2(x,y)*al*gram^-3*x*y^3
- 15*omega2(x,y)*al*gram^-3*x*y^4
+ 2*omega2(x,y)*al*gram^-2
- 35/4*omega2(x,y)*al*gram^-2*y
- 157/2*omega2(x,y)*al*gram^-2*y^2
- 19/4*omega2(x,y)*al*gram^-2*y^3
- 2*omega2(x,y)*al*gram^-2*x
- 143/4*omega2(x,y)*al*gram^-2*x*y
- 131/4*omega2(x,y)*al*gram^-2*x*y^2
- 7/4*omega2(x,y)*al*gram^-1
- 41/4*omega2(x,y)*al*gram^-1*y
- 5/8*omega2(x,y)*al*gram^-1*x
- 60*omega2(y,x)*gram^-3
+ 75*omega2(y,x)*gram^-3*y
- 330*omega2(y,x)*gram^-3*y^2
+ 580*omega2(y,x)*gram^-3*y^3
- 170*omega2(y,x)*gram^-3*y^4
- 95*omega2(y,x)*gram^-3*y^5
+ 60*omega2(y,x)*gram^-3*x
+ 325*omega2(y,x)*gram^-3*x*y
+ 855*omega2(y,x)*gram^-3*x*y^2
+ 1025*omega2(y,x)*gram^-3*x*y^3
+ 95*omega2(y,x)*gram^-3*x*y^4
+ 131/3*omega2(y,x)*gram^-2
+ 176/3*omega2(y,x)*gram^-2*y
+ 5225/12*omega2(y,x)*gram^-2*y^2
+ 185/4*omega2(y,x)*gram^-2*y^3
+ 401/6*omega2(y,x)*gram^-2*x
+ 493/3*omega2(y,x)*gram^-2*x*y
+ 709/4*omega2(y,x)*gram^-2*x*y^2
+ 217/12*omega2(y,x)*gram^-1
+ 140/3*omega2(y,x)*gram^-1*y
+ 53/24*omega2(y,x)*gram^-1*x
+ 15*omega2(y,x)*al*gram^-3*y
+ 30*omega2(y,x)*al*gram^-3*y^2
- 90*omega2(y,x)*al*gram^-3*y^3
+ 30*omega2(y,x)*al*gram^-3*y^4
+ 15*omega2(y,x)*al*gram^-3*y^5
- 15*omega2(y,x)*al*gram^-3*x*y
- 165*omega2(y,x)*al*gram^-3*x*y^2
- 165*omega2(y,x)*al*gram^-3*x*y^3
- 15*omega2(y,x)*al*gram^-3*x*y^4
+ 2*omega2(y,x)*al*gram^-2
- 35/4*omega2(y,x)*al*gram^-2*y
- 157/2*omega2(y,x)*al*gram^-2*y^2
- 19/4*omega2(y,x)*al*gram^-2*y^3
- 2*omega2(y,x)*al*gram^-2*x
- 143/4*omega2(y,x)*al*gram^-2*x*y
- 131/4*omega2(y,x)*al*gram^-2*x*y^2
- 7/4*omega2(y,x)*al*gram^-1
- 41/4*omega2(y,x)*al*gram^-1*y
- 5/8*omega2(y,x)*al*gram^-1*x
- 451/36*phi1(x,y)
- 120*phi1(x,y)*gram^-3*y
- 6140*phi1(x,y)*gram^-3*y^2
+ 31660/3*phi1(x,y)*gram^-3*y^3
- 6620/3*phi1(x,y)*gram^-3*y^4
- 6260/3*phi1(x,y)*gram^-3*y^5
+ 120*phi1(x,y)*gram^-3*x*y
+ 33460/3*phi1(x,y)*gram^-3*x*y^2
+ 62960/3*phi1(x,y)*gram^-3*x*y^3
+ 6260/3*phi1(x,y)*gram^-3*x*y^4
+ 60*phi1(x,y)*gram^-2
- 4511/6*phi1(x,y)*gram^-2*y
+ 7849*phi1(x,y)*gram^-2*y^2
+ 9145/6*phi1(x,y)*gram^-2*y^3
- 284/3*phi1(x,y)*gram^-2*y^4
- 60*phi1(x,y)*gram^-2*x
+ 12077/6*phi1(x,y)*gram^-2*x*y
+ 20263/6*phi1(x,y)*gram^-2*x*y^2
+ 284/3*phi1(x,y)*gram^-2*x*y^3
- 5/12*phi1(x,y)*gram^-1
+ 25537/36*phi1(x,y)*gram^-1*y
+ 914/9*phi1(x,y)*gram^-1*y^2
+ 89/36*phi1(x,y)*gram^-1*x
- 449/18*phi1(x,y)*gram^-1*x*y
+ 1440*phi1(x,y)*al*gram^-3*y^2
- 2400*phi1(x,y)*al*gram^-3*y^3
+ 480*phi1(x,y)*al*gram^-3*y^4
+ 480*phi1(x,y)*al*gram^-3*y^5
- 2400*phi1(x,y)*al*gram^-3*x*y^2
- 4800*phi1(x,y)*al*gram^-3*x*y^3
- 480*phi1(x,y)*al*gram^-3*x*y^4
+ 237*phi1(x,y)*al*gram^-2*y
- 1884*phi1(x,y)*al*gram^-2*y^2
- 303*phi1(x,y)*al*gram^-2*y^3
+ 30*phi1(x,y)*al*gram^-2*y^4
- 537*phi1(x,y)*al*gram^-2*x*y
- 981*phi1(x,y)*al*gram^-2*x*y^2
- 30*phi1(x,y)*al*gram^-2*x*y^3
- 2*phi1(x,y)*al*gram^-1
- 233*phi1(x,y)*al*gram^-1*y
- 32*phi1(x,y)*al*gram^-1*y^2
- 16*phi1(x,y)*al*gram^-1*x
- 29/2*phi1(x,y)*al*gram^-1*x*y
+ 7/4*phi1(x,y)*al
+ 360*phi1(x,y)*al^2*gram^-3*y^2
- 600*phi1(x,y)*al^2*gram^-3*y^3
+ 120*phi1(x,y)*al^2*gram^-3*y^4
+ 120*phi1(x,y)*al^2*gram^-3*y^5
- 600*phi1(x,y)*al^2*gram^-3*x*y^2
- 1200*phi1(x,y)*al^2*gram^-3*x*y^3
- 120*phi1(x,y)*al^2*gram^-3*x*y^4
+ 129/2*phi1(x,y)*al^2*gram^-2*y
- 477*phi1(x,y)*al^2*gram^-2*y^2
- 159/2*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*y^4
- 279/2*phi1(x,y)*al^2*gram^-2*x*y
- 549/2*phi1(x,y)*al^2*gram^-2*x*y^2
- 12*phi1(x,y)*al^2*gram^-2*x*y^3
+ 1/2*phi1(x,y)*al^2*gram^-1
- 131/2*phi1(x,y)*al^2*gram^-1*y
- 23/2*phi1(x,y)*al^2*gram^-1*y^2
- 5*phi1(x,y)*al^2*gram^-1*x
- 19/2*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*phi1(x,y)*al^2
+ phi1(x,y)^2*gram^-1
- 2*phi1(x,y)^2*gram^-1*y
+ phi1(x,y)^2*gram^-1*y^2
- phi1(x,y)^2*gram^-1*x
+ 3*phi1(x,y)^2*gram^-1*x*y
+ 11*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 28*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 55*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 17*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 22*phi2(x^-1*y,x^-1)*gram^-3
- 122*phi2(x^-1*y,x^-1)*gram^-3*y
+ 352*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 110*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 11*phi2(x^-1*y,x^-1)*gram^-3*x
+ 50*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 234*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 22*phi2(x^-1*y,x^-1)*gram^-2
+ 103*phi2(x^-1*y,x^-1)*gram^-2*y
+ 18*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 11*phi2(x^-1*y,x^-1)*gram^-2*x
+ 13*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 240*phi2(y^-1,x*y^-1)*gram^-3*y^-1
+ 200*phi2(y^-1,x*y^-1)*gram^-3
- 920*phi2(y^-1,x*y^-1)*gram^-3*y
+ 280*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 200*phi2(y^-1,x*y^-1)*gram^-3*y^3
- 240*phi2(y^-1,x*y^-1)*gram^-3*x*y^-1
- 2280*phi2(y^-1,x*y^-1)*gram^-3*x
- 1600*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 360*phi2(y^-1,x*y^-1)*gram^-3*x*y^2
- 85*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 978*phi2(y^-1,x*y^-1)*gram^-2
- 69*phi2(y^-1,x*y^-1)*gram^-2*y
+ 12*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 477*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 427*phi2(y^-1,x*y^-1)*gram^-2*x
- 44*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 152*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 15*phi2(y^-1,x*y^-1)*gram^-1
- 22*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 1100*phi2(x,y)*gram^-3*y^2
+ 320*phi2(x,y)*gram^-3*y^3
- 3560*phi2(x,y)*gram^-3*y^4
+ 1760*phi2(x,y)*gram^-3*y^5
+ 380*phi2(x,y)*gram^-3*y^6
- 1580*phi2(x,y)*gram^-3*x*y^2
- 8100*phi2(x,y)*gram^-3*x*y^3
- 5940*phi2(x,y)*gram^-3*x*y^4
- 380*phi2(x,y)*gram^-3*x*y^5
+ 154*phi2(x,y)*gram^-2*y
- 999*phi2(x,y)*gram^-2*y^2
- 3184*phi2(x,y)*gram^-2*y^3
+ 29*phi2(x,y)*gram^-2*y^4
- 292*phi2(x,y)*gram^-2*x*y
- 1847*phi2(x,y)*gram^-2*x*y^2
- 1113*phi2(x,y)*gram^-2*x*y^3
- 4*phi2(x,y)*gram^-1
- 149*phi2(x,y)*gram^-1*y
- 410*phi2(x,y)*gram^-1*y^2
- 3*phi2(x,y)*gram^-1*x
- 66*phi2(x,y)*gram^-1*x*y
- 60*phi2(x,y)*al*gram^-3*y^2
- 240*phi2(x,y)*al*gram^-3*y^3
+ 600*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
- 60*phi2(x,y)*al*gram^-3*y^6
+ 60*phi2(x,y)*al*gram^-3*x*y^2
+ 900*phi2(x,y)*al*gram^-3*x*y^3
+ 900*phi2(x,y)*al*gram^-3*x*y^4
+ 60*phi2(x,y)*al*gram^-3*x*y^5
- 15*phi2(x,y)*al*gram^-2*y
+ 15*phi2(x,y)*al*gram^-2*y^2
+ 495*phi2(x,y)*al*gram^-2*y^3
- 15*phi2(x,y)*al*gram^-2*y^4
+ 15*phi2(x,y)*al*gram^-2*x*y
+ 270*phi2(x,y)*al*gram^-2*x*y^2
+ 195*phi2(x,y)*al*gram^-2*x*y^3
+ 15*phi2(x,y)*al*gram^-1*y
+ 75*phi2(x,y)*al*gram^-1*y^2
+ 14*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_6 * (
- 2950/9*gram^-2*y
+ 6080/9*gram^-2*y^2
- 3130/9*gram^-2*y^3
+ 3310/9*gram^-2*x*y
+ 3130/9*gram^-2*x*y^2
- 509/18*gram^-1
+ 1565/6*gram^-1*y
+ 653/18*gram^-1*x
+ 360*z3*gram^-3*y^2
- 720*z3*gram^-3*y^3
+ 360*z3*gram^-3*y^4
- 1080*z3*gram^-3*x*y^2
- 360*z3*gram^-3*x*y^3
+ 24*z3*gram^-2*y
- 452*z3*gram^-2*y^2
+ 68*z3*gram^-2*y^3
- 220*z3*gram^-2*x*y
- 68*z3*gram^-2*x*y^2
- 8*z3*gram^-1
- 54*z3*gram^-1*y
+ 80*al*gram^-2*y
- 160*al*gram^-2*y^2
+ 80*al*gram^-2*y^3
- 80*al*gram^-2*x*y
- 80*al*gram^-2*x*y^2
+ 10*al*gram^-1
- 75*al*gram^-1*y
- 10*al*gram^-1*x
- 360*al*z3*gram^-3*y^2
+ 720*al*z3*gram^-3*y^3
- 360*al*z3*gram^-3*y^4
+ 1080*al*z3*gram^-3*x*y^2
+ 360*al*z3*gram^-3*x*y^3
- 24*al*z3*gram^-2*y
+ 420*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*y^3
+ 228*al*z3*gram^-2*x*y
+ 36*al*z3*gram^-2*x*y^2
+ 36*al*z3*gram^-1*y
+ 6*al*z3*gram^-1*x
+ 20*al^2*gram^-2*y
- 40*al^2*gram^-2*y^2
+ 20*al^2*gram^-2*y^3
- 20*al^2*gram^-2*x*y
- 20*al^2*gram^-2*x*y^2
+ 5/2*al^2*gram^-1
- 37/2*al^2*gram^-1*y
- 5/2*al^2*gram^-1*x
+ 120*ln(x)*gram^-3*y
+ 11800/3*ln(x)*gram^-3*y^2
- 24680/3*ln(x)*gram^-3*y^3
+ 12520/3*ln(x)*gram^-3*y^4
- 120*ln(x)*gram^-3*x*y
- 26120/3*ln(x)*gram^-3*x*y^2
- 25040/3*ln(x)*gram^-3*x*y^3
+ 24*ln(x)*gram^-2
+ 2762/9*ln(x)*gram^-2*y
- 45892/9*ln(x)*gram^-2*y^2
+ 4274/9*ln(x)*gram^-2*y^3
- 24*ln(x)*gram^-2*x
- 5126/3*ln(x)*gram^-2*x*y
- 3796/3*ln(x)*gram^-2*x*y^2
- 859/18*ln(x)*gram^-1
- 8681/18*ln(x)*gram^-1*y
- 16*ln(x)*gram^-1*x
- 960*ln(x)*al*gram^-3*y^2
+ 1920*ln(x)*al*gram^-3*y^3
- 960*ln(x)*al*gram^-3*y^4
+ 1920*ln(x)*al*gram^-3*x*y^2
+ 1920*ln(x)*al*gram^-3*x*y^3
- 160*ln(x)*al*gram^-2*y
+ 1280*ln(x)*al*gram^-2*y^2
- 160*ln(x)*al*gram^-2*y^3
+ 456*ln(x)*al*gram^-2*x*y
+ 340*ln(x)*al*gram^-2*x*y^2
- ln(x)*al*gram^-1
+ 157*ln(x)*al*gram^-1*y
+ 14*ln(x)*al*gram^-1*x
- 240*ln(x)*al^2*gram^-3*y^2
+ 480*ln(x)*al^2*gram^-3*y^3
- 240*ln(x)*al^2*gram^-3*y^4
+ 480*ln(x)*al^2*gram^-3*x*y^2
+ 480*ln(x)*al^2*gram^-3*x*y^3
- 40*ln(x)*al^2*gram^-2*y
+ 320*ln(x)*al^2*gram^-2*y^2
- 40*ln(x)*al^2*gram^-2*y^3
+ 114*ln(x)*al^2*gram^-2*x*y
+ 84*ln(x)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*al^2*gram^-1
+ 79/2*ln(x)*al^2*gram^-1*y
+ 4*ln(x)*al^2*gram^-1*x
- 160*ln(x)^2*gram^-3*y
- 2590/3*ln(x)^2*gram^-3*y^2
+ 6050/3*ln(x)^2*gram^-3*y^3
- 2410/3*ln(x)^2*gram^-3*y^4
- 190*ln(x)^2*gram^-3*y^5
+ 400*ln(x)^2*gram^-3*x*y
+ 7010/3*ln(x)^2*gram^-3*x*y^2
+ 9620/3*ln(x)^2*gram^-3*x*y^3
+ 190*ln(x)^2*gram^-3*x*y^4
- 35*ln(x)^2*gram^-2
+ 1045/18*ln(x)^2*gram^-2*y
+ 13430/9*ln(x)^2*gram^-2*y^2
+ 325/18*ln(x)^2*gram^-2*y^3
+ 83*ln(x)^2*gram^-2*x
+ 8911/18*ln(x)^2*gram^-2*x*y
+ 11131/18*ln(x)^2*gram^-2*x*y^2
+ 229/6*ln(x)^2*gram^-1
+ 1585/9*ln(x)^2*gram^-1*y
+ 74/9*ln(x)^2*gram^-1*x
+ 270*ln(x)^2*al*gram^-3*y^2
- 510*ln(x)^2*al*gram^-3*y^3
+ 210*ln(x)^2*al*gram^-3*y^4
+ 30*ln(x)^2*al*gram^-3*y^5
- 510*ln(x)^2*al*gram^-3*x*y^2
- 660*ln(x)^2*al*gram^-3*x*y^3
- 30*ln(x)^2*al*gram^-3*x*y^4
+ 99/2*ln(x)^2*al*gram^-2*y
- 369*ln(x)^2*al*gram^-2*y^2
+ 39/2*ln(x)^2*al*gram^-2*y^3
- 247/2*ln(x)^2*al*gram^-2*x*y
- 281/2*ln(x)^2*al*gram^-2*x*y^2
- 99/2*ln(x)^2*al*gram^-1*y
- 7/2*ln(x)^2*al*gram^-1*x
+ 60*ln(x)^2*al^2*gram^-3*y^2
- 120*ln(x)^2*al^2*gram^-3*y^3
+ 60*ln(x)^2*al^2*gram^-3*y^4
- 120*ln(x)^2*al^2*gram^-3*x*y^2
- 120*ln(x)^2*al^2*gram^-3*x*y^3
+ 8*ln(x)^2*al^2*gram^-2*y
- 76*ln(x)^2*al^2*gram^-2*y^2
+ 8*ln(x)^2*al^2*gram^-2*y^3
- 25*ln(x)^2*al^2*gram^-2*x*y
- 19*ln(x)^2*al^2*gram^-2*x*y^2
- 8*ln(x)^2*al^2*gram^-1*y
- 1/2*ln(x)^2*al^2*gram^-1*x
+ 120*ln(x)*ln(y)*gram^-3*y
- 1100/3*ln(x)*ln(y)*gram^-3*y^2
+ 2260/3*ln(x)*ln(y)*gram^-3*y^3
- 2660/3*ln(x)*ln(y)*gram^-3*y^4
+ 380*ln(x)*ln(y)*gram^-3*y^5
- 120*ln(x)*ln(y)*gram^-3*x*y
+ 1020*ln(x)*ln(y)*gram^-3*x*y^2
- 5320/3*ln(x)*ln(y)*gram^-3*x*y^3
- 380*ln(x)*ln(y)*gram^-3*x*y^4
+ 24*ln(x)*ln(y)*gram^-2
- 197/18*ln(x)*ln(y)*gram^-2*y
- 11/9*ln(x)*ln(y)*gram^-2*y^2
- 1951/6*ln(x)*ln(y)*gram^-2*y^3
- 24*ln(x)*ln(y)*gram^-2*x
+ 1837/18*ln(x)*ln(y)*gram^-2*x*y
- 3173/6*ln(x)*ln(y)*gram^-2*x*y^2
- 34/3*ln(x)*ln(y)*gram^-1
- 623/9*ln(x)*ln(y)*gram^-1*y
- 59/18*ln(x)*ln(y)*gram^-1*x
+ 30*ln(x)*ln(y)*al*gram^-3*y^2
- 120*ln(x)*ln(y)*al*gram^-3*y^3
+ 150*ln(x)*ln(y)*al*gram^-3*y^4
- 60*ln(x)*ln(y)*al*gram^-3*y^5
- 210*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 270*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 60*ln(x)*ln(y)*al*gram^-3*x*y^4
- 35/2*ln(x)*ln(y)*al*gram^-2*y
+ 2*ln(x)*ln(y)*al*gram^-2*y^2
+ 91/2*ln(x)*ln(y)*al*gram^-2*y^3
- 67/2*ln(x)*ln(y)*al*gram^-2*x*y
+ 209/2*ln(x)*ln(y)*al*gram^-2*x*y^2
- 1/2*ln(x)*ln(y)*al*gram^-1
+ 16*ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^4
- 90*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 2*ln(x)*ln(y)*al^2*gram^-2*y
- 35*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^3
- 19*ln(x)*ln(y)*al^2*gram^-2*x*y
- 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 3*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 2*ln(x)*phi1(x,y)
+ 120*ln(x)*phi1(x,y)*gram^-3*y
+ 770/3*ln(x)*phi1(x,y)*gram^-3*y^2
+ 130/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 4010/3*ln(x)*phi1(x,y)*gram^-3*y^4
+ 2750/3*ln(x)*phi1(x,y)*gram^-3*y^5
- 120*ln(x)*phi1(x,y)*gram^-3*x*y
- 2810/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
- 3780*ln(x)*phi1(x,y)*gram^-3*x*y^3
- 3890/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 24*ln(x)*phi1(x,y)*gram^-2
- 62*ln(x)*phi1(x,y)*gram^-2*y
- 522*ln(x)*phi1(x,y)*gram^-2*y^2
- 1136*ln(x)*phi1(x,y)*gram^-2*y^3
+ 488/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 24*ln(x)*phi1(x,y)*gram^-2*x
- 250*ln(x)*phi1(x,y)*gram^-2*x*y
- 1027*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 773/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 22*ln(x)*phi1(x,y)*gram^-1
- 1247/12*ln(x)*phi1(x,y)*gram^-1*y
- 1901/12*ln(x)*phi1(x,y)*gram^-1*y^2
- 27/2*ln(x)*phi1(x,y)*gram^-1*x
- 587/12*ln(x)*phi1(x,y)*gram^-1*x*y
- 120*ln(x)*phi1(x,y)*al*gram^-3*y^2
+ 60*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 240*ln(x)*phi1(x,y)*al*gram^-3*y^4
- 180*ln(x)*phi1(x,y)*al*gram^-3*y^5
+ 120*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
+ 840*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
+ 240*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 27*ln(x)*phi1(x,y)*al*gram^-2*y
+ 141*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 219*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 33*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 27*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 249*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 1/2*ln(x)*phi1(x,y)*al*gram^-1
+ 113/4*ln(x)*phi1(x,y)*al*gram^-1*y
+ 129/4*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
+ 55/4*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 180*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 39*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 30*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 45*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 6*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 6260/3*ln(y)*gram^-3*y^2
+ 12520/3*ln(y)*gram^-3*y^3
- 6260/3*ln(y)*gram^-3*y^4
+ 6980/3*ln(y)*gram^-3*x*y^2
+ 6260*ln(y)*gram^-3*x*y^3
- 2873/9*ln(y)*gram^-2*y
+ 23435/9*ln(y)*gram^-2*y^2
- 138*ln(y)*gram^-2*y^3
+ 3305/9*ln(y)*gram^-2*x*y
+ 8356/9*ln(y)*gram^-2*x*y^2
+ 4*ln(y)*gram^-1
+ 1277/6*ln(y)*gram^-1*y
- 4*ln(y)*gram^-1*x
+ 480*ln(y)*al*gram^-3*y^2
- 960*ln(y)*al*gram^-3*y^3
+ 480*ln(y)*al*gram^-3*y^4
- 480*ln(y)*al*gram^-3*x*y^2
- 1440*ln(y)*al*gram^-3*x*y^3
+ 93*ln(y)*al*gram^-2*y
- 653*ln(y)*al*gram^-2*y^2
+ 80*ln(y)*al*gram^-2*y^3
- 93*ln(y)*al*gram^-2*x*y
- 260*ln(y)*al*gram^-2*x*y^2
- 80*ln(y)*al*gram^-1*y
+ 120*ln(y)*al^2*gram^-3*y^2
- 240*ln(y)*al^2*gram^-3*y^3
+ 120*ln(y)*al^2*gram^-3*y^4
- 120*ln(y)*al^2*gram^-3*x*y^2
- 360*ln(y)*al^2*gram^-3*x*y^3
+ 22*ln(y)*al^2*gram^-2*y
- 160*ln(y)*al^2*gram^-2*y^2
+ 18*ln(y)*al^2*gram^-2*y^3
- 22*ln(y)*al^2*gram^-2*x*y
- 62*ln(y)*al^2*gram^-2*x*y^2
- 37/2*ln(y)*al^2*gram^-1*y
+ 1640/3*ln(y)^2*gram^-3*y^2
- 3490/3*ln(y)^2*gram^-3*y^3
+ 2420/3*ln(y)^2*gram^-3*y^4
- 190*ln(y)^2*gram^-3*y^5
- 1640/3*ln(y)^2*gram^-3*x*y^2
- 550*ln(y)^2*gram^-3*x*y^3
+ 190*ln(y)^2*gram^-3*x*y^4
+ 97*ln(y)^2*gram^-2*y
- 4720/9*ln(y)^2*gram^-2*y^2
+ 1969/9*ln(y)^2*gram^-2*y^3
- 97*ln(y)^2*gram^-2*x*y
- 11/9*ln(y)^2*gram^-2*x*y^2
- 88/3*ln(y)^2*gram^-1*y
- 90*ln(y)^2*al*gram^-3*y^2
+ 210*ln(y)^2*al*gram^-3*y^3
- 150*ln(y)^2*al*gram^-3*y^4
+ 30*ln(y)^2*al*gram^-3*y^5
+ 90*ln(y)^2*al*gram^-3*x*y^2
+ 180*ln(y)^2*al*gram^-3*x*y^3
- 30*ln(y)^2*al*gram^-3*x*y^4
- 18*ln(y)^2*al*gram^-2*y
+ 122*ln(y)^2*al*gram^-2*y^2
- 44*ln(y)^2*al*gram^-2*y^3
+ 18*ln(y)^2*al*gram^-2*x*y
+ 15*ln(y)^2*al*gram^-2*x*y^2
+ 25/2*ln(y)^2*al*gram^-1*y
- 30*ln(y)^2*al^2*gram^-3*y^2
+ 60*ln(y)^2*al^2*gram^-3*y^3
- 30*ln(y)^2*al^2*gram^-3*y^4
+ 30*ln(y)^2*al^2*gram^-3*x*y^2
+ 90*ln(y)^2*al^2*gram^-3*x*y^3
- 6*ln(y)^2*al^2*gram^-2*y
+ 41*ln(y)^2*al^2*gram^-2*y^2
- 5*ln(y)^2*al^2*gram^-2*y^3
+ 6*ln(y)^2*al^2*gram^-2*x*y
+ 16*ln(y)^2*al^2*gram^-2*x*y^2
+ 5*ln(y)^2*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)
+ 1640/3*ln(y)*phi1(x,y)*gram^-3*y^2
- 3380/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 1840/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 100/3*ln(y)*phi1(x,y)*gram^-3*y^5
- 1640/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 1680*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 1240/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 102*ln(y)*phi1(x,y)*gram^-2*y
- 736*ln(y)*phi1(x,y)*gram^-2*y^2
+ 255*ln(y)*phi1(x,y)*gram^-2*y^3
- 223/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 102*ln(y)*phi1(x,y)*gram^-2*x*y
- 177*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 508/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 1/2*ln(y)*phi1(x,y)*gram^-1
- 779/12*ln(y)*phi1(x,y)*gram^-1*y
+ 847/12*ln(y)*phi1(x,y)*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*gram^-1*x
+ 121/12*ln(y)*phi1(x,y)*gram^-1*x*y
- 90*ln(y)*phi1(x,y)*al*gram^-3*y^2
+ 150*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 30*ln(y)*phi1(x,y)*al*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al*gram^-3*y^5
+ 90*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
+ 420*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 30*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
- 18*ln(y)*phi1(x,y)*al*gram^-2*y
+ 138*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 18*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 75*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ 71/4*ln(y)*phi1(x,y)*al*gram^-1*y
- 47/4*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 7/4*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 180*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 39*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 30*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 45*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 6*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 50*omega2(x^-1,x^-1*y)*gram^-3*y
- 210*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 235*omega2(x^-1,x^-1*y)*gram^-3*y^3
+ 20*omega2(x^-1,x^-1*y)*gram^-3*y^4
- 95*omega2(x^-1,x^-1*y)*gram^-3*y^5
- 170*omega2(x^-1,x^-1*y)*gram^-3*x*y
+ 370*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
+ 645*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
+ 95*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
+ 23/2*omega2(x^-1,x^-1*y)*gram^-2
- 203/3*omega2(x^-1,x^-1*y)*gram^-2*y
+ 704/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 131/2*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 71/2*omega2(x^-1,x^-1*y)*gram^-2*x
+ 163/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 148*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 19/2*omega2(x^-1,x^-1*y)*gram^-1
+ 377/12*omega2(x^-1,x^-1*y)*gram^-1*y
- 11/12*omega2(x^-1,x^-1*y)*gram^-1*x
+ 30*omega2(x^-1,x^-1*y)*al*gram^-3*y^2
- 45*omega2(x^-1,x^-1*y)*al*gram^-3*y^3
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^5
- 60*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^2
- 105*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^4
+ 6*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 85/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 17/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 29/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 29*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 27/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 50*omega2(x^-1*y,x^-1)*gram^-3*y
+ 260*omega2(x^-1*y,x^-1)*gram^-3*y^2
- 215*omega2(x^-1*y,x^-1)*gram^-3*y^3
- 90*omega2(x^-1*y,x^-1)*gram^-3*y^4
+ 95*omega2(x^-1*y,x^-1)*gram^-3*y^5
+ 170*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 575*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
- 95*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
- 23/2*omega2(x^-1*y,x^-1)*gram^-2
+ 397/3*omega2(x^-1*y,x^-1)*gram^-2*y
- 493/3*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 145/2*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 71/2*omega2(x^-1*y,x^-1)*gram^-2*x
- 20/3*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 141*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 27/2*omega2(x^-1*y,x^-1)*gram^-1
- 301/12*omega2(x^-1*y,x^-1)*gram^-1*y
+ 1/12*omega2(x^-1*y,x^-1)*gram^-1*x
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
+ 30*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^5
- 30*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 75*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^4
- 4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 15/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 23/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 9/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 26*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 15/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 50*omega2(y^-1,x*y^-1)*gram^-3*y
- 130*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 255*omega2(y^-1,x*y^-1)*gram^-3*y^3
+ 20*omega2(y^-1,x*y^-1)*gram^-3*y^4
- 95*omega2(y^-1,x*y^-1)*gram^-3*y^5
+ 170*omega2(y^-1,x*y^-1)*gram^-3*x*y
+ 270*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 645*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
+ 95*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
- 23/2*omega2(y^-1,x*y^-1)*gram^-2
+ 76/3*omega2(y^-1,x*y^-1)*gram^-2*y
+ 620/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 131/2*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 71/2*omega2(y^-1,x*y^-1)*gram^-2*x
+ 199/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 148*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 23/2*omega2(y^-1,x*y^-1)*gram^-1
+ 353/12*omega2(y^-1,x*y^-1)*gram^-1*y
+ 13/12*omega2(y^-1,x*y^-1)*gram^-1*x
+ 30*omega2(y^-1,x*y^-1)*al*gram^-3*y^2
- 45*omega2(y^-1,x*y^-1)*al*gram^-3*y^3
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^5
- 60*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^2
- 105*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^4
+ 6*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 85/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 17/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 29/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 29*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 27/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 50*omega2(x*y^-1,y^-1)*gram^-3*y
+ 260*omega2(x*y^-1,y^-1)*gram^-3*y^2
- 215*omega2(x*y^-1,y^-1)*gram^-3*y^3
- 90*omega2(x*y^-1,y^-1)*gram^-3*y^4
+ 95*omega2(x*y^-1,y^-1)*gram^-3*y^5
+ 170*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 575*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
- 95*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
- 23/2*omega2(x*y^-1,y^-1)*gram^-2
+ 397/3*omega2(x*y^-1,y^-1)*gram^-2*y
- 493/3*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 145/2*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 71/2*omega2(x*y^-1,y^-1)*gram^-2*x
- 20/3*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 141*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 27/2*omega2(x*y^-1,y^-1)*gram^-1
- 301/12*omega2(x*y^-1,y^-1)*gram^-1*y
+ 1/12*omega2(x*y^-1,y^-1)*gram^-1*x
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
+ 30*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^5
- 30*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 75*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^4
- 4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 15/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 23/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 9/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 26*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 15/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 50*omega2(x,y)*gram^-3*y
- 210*omega2(x,y)*gram^-3*y^2
+ 235*omega2(x,y)*gram^-3*y^3
+ 20*omega2(x,y)*gram^-3*y^4
- 95*omega2(x,y)*gram^-3*y^5
- 170*omega2(x,y)*gram^-3*x*y
+ 370*omega2(x,y)*gram^-3*x*y^2
+ 645*omega2(x,y)*gram^-3*x*y^3
+ 95*omega2(x,y)*gram^-3*x*y^4
+ 23/2*omega2(x,y)*gram^-2
- 203/3*omega2(x,y)*gram^-2*y
+ 704/3*omega2(x,y)*gram^-2*y^2
+ 131/2*omega2(x,y)*gram^-2*y^3
- 71/2*omega2(x,y)*gram^-2*x
+ 163/3*omega2(x,y)*gram^-2*x*y
+ 148*omega2(x,y)*gram^-2*x*y^2
- 19/2*omega2(x,y)*gram^-1
+ 377/12*omega2(x,y)*gram^-1*y
- 11/12*omega2(x,y)*gram^-1*x
+ 30*omega2(x,y)*al*gram^-3*y^2
- 45*omega2(x,y)*al*gram^-3*y^3
+ 15*omega2(x,y)*al*gram^-3*y^5
- 60*omega2(x,y)*al*gram^-3*x*y^2
- 105*omega2(x,y)*al*gram^-3*x*y^3
- 15*omega2(x,y)*al*gram^-3*x*y^4
+ 6*omega2(x,y)*al*gram^-2*y
- 85/2*omega2(x,y)*al*gram^-2*y^2
- 17/2*omega2(x,y)*al*gram^-2*y^3
- 29/2*omega2(x,y)*al*gram^-2*x*y
- 29*omega2(x,y)*al*gram^-2*x*y^2
- 27/4*omega2(x,y)*al*gram^-1*y
- 1/4*omega2(x,y)*al*gram^-1*x
- 50*omega2(y,x)*gram^-3*y
- 130*omega2(y,x)*gram^-3*y^2
+ 255*omega2(y,x)*gram^-3*y^3
+ 20*omega2(y,x)*gram^-3*y^4
- 95*omega2(y,x)*gram^-3*y^5
+ 170*omega2(y,x)*gram^-3*x*y
+ 270*omega2(y,x)*gram^-3*x*y^2
+ 645*omega2(y,x)*gram^-3*x*y^3
+ 95*omega2(y,x)*gram^-3*x*y^4
- 23/2*omega2(y,x)*gram^-2
+ 76/3*omega2(y,x)*gram^-2*y
+ 620/3*omega2(y,x)*gram^-2*y^2
+ 131/2*omega2(y,x)*gram^-2*y^3
+ 71/2*omega2(y,x)*gram^-2*x
+ 199/3*omega2(y,x)*gram^-2*x*y
+ 148*omega2(y,x)*gram^-2*x*y^2
+ 23/2*omega2(y,x)*gram^-1
+ 353/12*omega2(y,x)*gram^-1*y
+ 13/12*omega2(y,x)*gram^-1*x
+ 30*omega2(y,x)*al*gram^-3*y^2
- 45*omega2(y,x)*al*gram^-3*y^3
+ 15*omega2(y,x)*al*gram^-3*y^5
- 60*omega2(y,x)*al*gram^-3*x*y^2
- 105*omega2(y,x)*al*gram^-3*x*y^3
- 15*omega2(y,x)*al*gram^-3*x*y^4
+ 6*omega2(y,x)*al*gram^-2*y
- 85/2*omega2(y,x)*al*gram^-2*y^2
- 17/2*omega2(y,x)*al*gram^-2*y^3
- 29/2*omega2(y,x)*al*gram^-2*x*y
- 29*omega2(y,x)*al*gram^-2*x*y^2
- 27/4*omega2(y,x)*al*gram^-1*y
- 1/4*omega2(y,x)*al*gram^-1*x
- 95/18*phi1(x,y)
- 6620/3*phi1(x,y)*gram^-3*y^2
+ 6980/3*phi1(x,y)*gram^-3*y^3
+ 5900/3*phi1(x,y)*gram^-3*y^4
- 6260/3*phi1(x,y)*gram^-3*y^5
+ 7340/3*phi1(x,y)*gram^-3*x*y^2
+ 12640*phi1(x,y)*gram^-3*x*y^3
+ 6260/3*phi1(x,y)*gram^-3*x*y^4
- 1423/3*phi1(x,y)*gram^-2*y
+ 9002/3*phi1(x,y)*gram^-2*y^2
+ 5585/3*phi1(x,y)*gram^-2*y^3
- 284/3*phi1(x,y)*gram^-2*y^4
+ 1207/3*phi1(x,y)*gram^-2*x*y
+ 2481*phi1(x,y)*gram^-2*x*y^2
+ 284/3*phi1(x,y)*gram^-2*x*y^3
- 133/18*phi1(x,y)*gram^-1
+ 2203/6*phi1(x,y)*gram^-1*y
+ 779/9*phi1(x,y)*gram^-1*y^2
- 299/18*phi1(x,y)*gram^-1*x
+ 91/18*phi1(x,y)*gram^-1*x*y
+ 480*phi1(x,y)*al*gram^-3*y^2
- 480*phi1(x,y)*al*gram^-3*y^3
- 480*phi1(x,y)*al*gram^-3*y^4
+ 480*phi1(x,y)*al*gram^-3*y^5
- 480*phi1(x,y)*al*gram^-3*x*y^2
- 2880*phi1(x,y)*al*gram^-3*x*y^3
- 480*phi1(x,y)*al*gram^-3*x*y^4
+ 108*phi1(x,y)*al*gram^-2*y
- 666*phi1(x,y)*al*gram^-2*y^2
- 432*phi1(x,y)*al*gram^-2*y^3
+ 30*phi1(x,y)*al*gram^-2*y^4
- 108*phi1(x,y)*al*gram^-2*x*y
- 708*phi1(x,y)*al*gram^-2*x*y^2
- 30*phi1(x,y)*al*gram^-2*x*y^3
+ 3/2*phi1(x,y)*al*gram^-1
- 113*phi1(x,y)*al*gram^-1*y
- 55/2*phi1(x,y)*al*gram^-1*y^2
- 3/2*phi1(x,y)*al*gram^-1*x
- 20*phi1(x,y)*al*gram^-1*x*y
- phi1(x,y)*al
+ 120*phi1(x,y)*al^2*gram^-3*y^2
- 120*phi1(x,y)*al^2*gram^-3*y^3
- 120*phi1(x,y)*al^2*gram^-3*y^4
+ 120*phi1(x,y)*al^2*gram^-3*y^5
- 120*phi1(x,y)*al^2*gram^-3*x*y^2
- 720*phi1(x,y)*al^2*gram^-3*x*y^3
- 120*phi1(x,y)*al^2*gram^-3*x*y^4
+ 27*phi1(x,y)*al^2*gram^-2*y
- 162*phi1(x,y)*al^2*gram^-2*y^2
- 117*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*y^4
- 27*phi1(x,y)*al^2*gram^-2*x*y
- 189*phi1(x,y)*al^2*gram^-2*x*y^2
- 12*phi1(x,y)*al^2*gram^-2*x*y^3
+ 1/2*phi1(x,y)*al^2*gram^-1
- 28*phi1(x,y)*al^2*gram^-1*y
- 23/2*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*phi1(x,y)*al^2*gram^-1*x
- 19/2*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*phi1(x,y)*al^2
- 2*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x*y
- 56*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 70*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 70*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 54*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 112*phi2(x^-1*y,x^-1)*gram^-3*y
+ 116*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 80*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 4*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 56*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 178*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 46*phi2(x^-1*y,x^-1)*gram^-2*y
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 10*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 440*phi2(y^-1,x*y^-1)*gram^-3
- 760*phi2(y^-1,x*y^-1)*gram^-3*y
+ 200*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 120*phi2(y^-1,x*y^-1)*gram^-3*y^3
- 920*phi2(y^-1,x*y^-1)*gram^-3*x
- 1040*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 280*phi2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 94*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 620*phi2(y^-1,x*y^-1)*gram^-2
- 42*phi2(y^-1,x*y^-1)*gram^-2*y
+ 8*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 190*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 318*phi2(y^-1,x*y^-1)*gram^-2*x
- 40*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 94*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 14*phi2(y^-1,x*y^-1)*gram^-1
- 20*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y^2
+ 900*phi2(x,y)*gram^-3*y^3
- 2140*phi2(x,y)*gram^-3*y^4
+ 620*phi2(x,y)*gram^-3*y^5
+ 380*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y^2
- 3340*phi2(x,y)*gram^-3*x*y^3
- 4040*phi2(x,y)*gram^-3*x*y^4
- 380*phi2(x,y)*gram^-3*x*y^5
+ 42*phi2(x,y)*gram^-2*y
- 12*phi2(x,y)*gram^-2*y^2
- 1962*phi2(x,y)*gram^-2*y^3
- 68*phi2(x,y)*gram^-2*y^4
- 42*phi2(x,y)*gram^-2*x*y
- 886*phi2(x,y)*gram^-2*x*y^2
- 976*phi2(x,y)*gram^-2*x*y^3
- 34*phi2(x,y)*gram^-1*y
- 314*phi2(x,y)*gram^-1*y^2
- 34*phi2(x,y)*gram^-1*x*y
- 180*phi2(x,y)*al*gram^-3*y^3
+ 300*phi2(x,y)*al*gram^-3*y^4
- 60*phi2(x,y)*al*gram^-3*y^5
- 60*phi2(x,y)*al*gram^-3*y^6
+ 300*phi2(x,y)*al*gram^-3*x*y^3
+ 600*phi2(x,y)*al*gram^-3*x*y^4
+ 60*phi2(x,y)*al*gram^-3*x*y^5
- 60*phi2(x,y)*al*gram^-2*y^2
+ 300*phi2(x,y)*al*gram^-2*y^3
+ 120*phi2(x,y)*al*gram^-2*x*y^2
+ 180*phi2(x,y)*al*gram^-2*x*y^3
+ 60*phi2(x,y)*al*gram^-1*y^2
+ 6*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_5 * (
- 20*gram^-2
- 2770/9*gram^-2*y
+ 6080/9*gram^-2*y^2
- 3130/9*gram^-2*y^3
+ 20*gram^-2*x
+ 3190/3*gram^-2*x*y
+ 3130/9*gram^-2*x*y^2
+ 761/6*gram^-1
+ 4193/18*gram^-1*y
+ 151/18*gram^-1*x
+ 360*z3*gram^-3*y
- 360*z3*gram^-3*y^2
- 360*z3*gram^-3*y^3
+ 360*z3*gram^-3*y^4
- 360*z3*gram^-3*x*y
- 2160*z3*gram^-3*x*y^2
- 360*z3*gram^-3*x*y^3
+ 44*z3*gram^-2
- 380*z3*gram^-2*y
- 452*z3*gram^-2*y^2
+ 68*z3*gram^-2*y^3
- 44*z3*gram^-2*x
- 356*z3*gram^-2*x*y
- 68*z3*gram^-2*x*y^2
- 24*z3*gram^-1
- 44*z3*gram^-1*y
+ 10*z3*gram^-1*x
+ 80*al*gram^-2*y
- 160*al*gram^-2*y^2
+ 80*al*gram^-2*y^3
- 240*al*gram^-2*x*y
- 80*al*gram^-2*x*y^2
- 24*al*gram^-1
- 56*al*gram^-1*y
+ 9*al*gram^-1*x
- 360*al*z3*gram^-3*y
+ 360*al*z3*gram^-3*y^2
+ 360*al*z3*gram^-3*y^3
- 360*al*z3*gram^-3*y^4
+ 360*al*z3*gram^-3*x*y
+ 2160*al*z3*gram^-3*x*y^2
+ 360*al*z3*gram^-3*x*y^3
- 12*al*z3*gram^-2
+ 348*al*z3*gram^-2*y
+ 420*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*y^3
+ 12*al*z3*gram^-2*x
+ 156*al*z3*gram^-2*x*y
+ 36*al*z3*gram^-2*x*y^2
+ 6*al*z3*gram^-1*y
+ 20*al^2*gram^-2*y
- 40*al^2*gram^-2*y^2
+ 20*al^2*gram^-2*y^3
- 60*al^2*gram^-2*x*y
- 20*al^2*gram^-2*x*y^2
- 11/2*al^2*gram^-1
- 29/2*al^2*gram^-1*y
+ 3/2*al^2*gram^-1*x
+ 6980/3*ln(x)*gram^-3*y
+ 4820/3*ln(x)*gram^-3*y^2
- 30580/3*ln(x)*gram^-3*y^3
+ 6260*ln(x)*gram^-3*y^4
- 7700/3*ln(x)*gram^-3*x*y
- 64040/3*ln(x)*gram^-3*x*y^2
- 31300/3*ln(x)*gram^-3*x*y^3
+ 2171/9*ln(x)*gram^-2
- 2628*ln(x)*gram^-2*y
- 6381*ln(x)*gram^-2*y^2
+ 1630/9*ln(x)*gram^-2*y^3
- 2711/9*ln(x)*gram^-2*x
- 22961/9*ln(x)*gram^-2*x*y
- 8744/9*ln(x)*gram^-2*x*y^2
- 544/3*ln(x)*gram^-1
- 241*ln(x)*gram^-1*y
+ 781/18*ln(x)*gram^-1*x
- 480*ln(x)*al*gram^-3*y
- 480*ln(x)*al*gram^-3*y^2
+ 2400*ln(x)*al*gram^-3*y^3
- 1440*ln(x)*al*gram^-3*y^4
+ 480*ln(x)*al*gram^-3*x*y
+ 4800*ln(x)*al*gram^-3*x*y^2
+ 2400*ln(x)*al*gram^-3*x*y^3
- 13*ln(x)*al*gram^-2
+ 490*ln(x)*al*gram^-2*y
+ 1459*ln(x)*al*gram^-2*y^2
- 16*ln(x)*al*gram^-2*y^3
+ 13*ln(x)*al*gram^-2*x
+ 387*ln(x)*al*gram^-2*x*y
+ 196*ln(x)*al*gram^-2*x*y^2
+ 2*ln(x)*al*gram^-1
+ 27*ln(x)*al*gram^-1*y
- 3*ln(x)*al*gram^-1*x
- 120*ln(x)*al^2*gram^-3*y
- 120*ln(x)*al^2*gram^-3*y^2
+ 600*ln(x)*al^2*gram^-3*y^3
- 360*ln(x)*al^2*gram^-3*y^4
+ 120*ln(x)*al^2*gram^-3*x*y
+ 1200*ln(x)*al^2*gram^-3*x*y^2
+ 600*ln(x)*al^2*gram^-3*x*y^3
- 4*ln(x)*al^2*gram^-2
+ 120*ln(x)*al^2*gram^-2*y
+ 372*ln(x)*al^2*gram^-2*y^2
- 8*ln(x)*al^2*gram^-2*y^3
+ 4*ln(x)*al^2*gram^-2*x
+ 112*ln(x)*al^2*gram^-2*x*y
+ 52*ln(x)*al^2*gram^-2*x*y^2
+ 2*ln(x)*al^2*gram^-1
+ 10*ln(x)*al^2*gram^-1*y
- 1/2*ln(x)*al^2*gram^-1*x
- 120*ln(x)^2*gram^-3
- 1250/3*ln(x)^2*gram^-3*y
- 2720/3*ln(x)^2*gram^-3*y^2
+ 10060/3*ln(x)^2*gram^-3*y^3
- 1720*ln(x)^2*gram^-3*y^4
- 190*ln(x)^2*gram^-3*y^5
+ 120*ln(x)^2*gram^-3*x
+ 4010/3*ln(x)^2*gram^-3*x*y
+ 18350/3*ln(x)^2*gram^-3*x*y^2
+ 13510/3*ln(x)^2*gram^-3*x*y^3
+ 190*ln(x)^2*gram^-3*x*y^4
+ 448/9*ln(x)^2*gram^-2
+ 6763/9*ln(x)^2*gram^-2*y
+ 19090/9*ln(x)^2*gram^-2*y^2
+ 433/3*ln(x)^2*gram^-2*y^3
+ 1460/9*ln(x)^2*gram^-2*x
+ 6029/9*ln(x)^2*gram^-2*x*y
+ 3583/9*ln(x)^2*gram^-2*x*y^2
+ 464/9*ln(x)^2*gram^-1
+ 193/3*ln(x)^2*gram^-1*y
- 73/9*ln(x)^2*gram^-1*x
+ 120*ln(x)^2*al*gram^-3*y
+ 210*ln(x)^2*al*gram^-3*y^2
- 750*ln(x)^2*al*gram^-3*y^3
+ 390*ln(x)^2*al*gram^-3*y^4
+ 30*ln(x)^2*al*gram^-3*y^5
- 120*ln(x)^2*al*gram^-3*x*y
- 1350*ln(x)^2*al*gram^-3*x*y^2
- 900*ln(x)^2*al*gram^-3*x*y^3
- 30*ln(x)^2*al*gram^-3*x*y^4
+ 4*ln(x)^2*al*gram^-2
- 129*ln(x)^2*al*gram^-2*y
- 444*ln(x)^2*al*gram^-2*y^2
- 31*ln(x)^2*al*gram^-2*y^3
- 4*ln(x)^2*al*gram^-2*x
- 98*ln(x)^2*al*gram^-2*x*y
- 60*ln(x)^2*al*gram^-2*x*y^2
- ln(x)^2*al*gram^-1
- 2*ln(x)^2*al*gram^-1*y
+ 3/2*ln(x)^2*al*gram^-1*x
+ 30*ln(x)^2*al^2*gram^-3*y
+ 30*ln(x)^2*al^2*gram^-3*y^2
- 150*ln(x)^2*al^2*gram^-3*y^3
+ 90*ln(x)^2*al^2*gram^-3*y^4
- 30*ln(x)^2*al^2*gram^-3*x*y
- 300*ln(x)^2*al^2*gram^-3*x*y^2
- 150*ln(x)^2*al^2*gram^-3*x*y^3
+ ln(x)^2*al^2*gram^-2
- 32*ln(x)^2*al^2*gram^-2*y
- 89*ln(x)^2*al^2*gram^-2*y^2
- ln(x)^2*al^2*gram^-2*x
- 22*ln(x)^2*al^2*gram^-2*x*y
- 11*ln(x)^2*al^2*gram^-2*x*y^2
- ln(x)^2*al^2*gram^-1*y
- 1160/3*ln(x)*ln(y)*gram^-3*y
+ 4220/3*ln(x)*ln(y)*gram^-3*y^2
- 3820/3*ln(x)*ln(y)*gram^-3*y^3
- 380/3*ln(x)*ln(y)*gram^-3*y^4
+ 380*ln(x)*ln(y)*gram^-3*y^5
+ 440/3*ln(x)*ln(y)*gram^-3*x*y
+ 1020*ln(x)*ln(y)*gram^-3*x*y^2
- 9880/3*ln(x)*ln(y)*gram^-3*x*y^3
- 380*ln(x)*ln(y)*gram^-3*x*y^4
- 380/9*ln(x)*ln(y)*gram^-2
+ 7343/18*ln(x)*ln(y)*gram^-2*y
- 5159/9*ln(x)*ln(y)*gram^-2*y^2
- 2515/6*ln(x)*ln(y)*gram^-2*y^3
- 160/9*ln(x)*ln(y)*gram^-2*x
+ 2047/18*ln(x)*ln(y)*gram^-2*x*y
- 1481/6*ln(x)*ln(y)*gram^-2*x*y^2
- 76/9*ln(x)*ln(y)*gram^-1
+ 58/9*ln(x)*ln(y)*gram^-1*y
+ 19/18*ln(x)*ln(y)*gram^-1*x
+ 90*ln(x)*ln(y)*al*gram^-3*y
- 270*ln(x)*ln(y)*al*gram^-3*y^2
+ 210*ln(x)*ln(y)*al*gram^-3*y^3
+ 30*ln(x)*ln(y)*al*gram^-3*y^4
- 60*ln(x)*ln(y)*al*gram^-3*y^5
- 90*ln(x)*ln(y)*al*gram^-3*x*y
- 240*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 510*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 60*ln(x)*ln(y)*al*gram^-3*x*y^4
+ 3*ln(x)*ln(y)*al*gram^-2
- 161/2*ln(x)*ln(y)*al*gram^-2*y
+ 62*ln(x)*ln(y)*al*gram^-2*y^2
+ 151/2*ln(x)*ln(y)*al*gram^-2*y^3
- 3*ln(x)*ln(y)*al*gram^-2*x
- 57/2*ln(x)*ln(y)*al*gram^-2*x*y
+ 29/2*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 1/2*ln(x)*ln(y)*al*gram^-1
- 17/2*ln(x)*ln(y)*al*gram^-1*y
- 3/2*ln(x)*ln(y)*al*gram^-1*x
+ 30*ln(x)*ln(y)*al^2*gram^-3*y
- 30*ln(x)*ln(y)*al^2*gram^-3*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^4
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y
- 180*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ ln(x)*ln(y)*al^2*gram^-2
- 29*ln(x)*ln(y)*al^2*gram^-2*y
- 35*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^3
- ln(x)*ln(y)*al^2*gram^-2*x
- 13*ln(x)*ln(y)*al^2*gram^-2*x*y
- 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
+ 3/4*ln(x)*phi1(x,y)
+ 280*ln(x)*phi1(x,y)*gram^-3*y
+ 1120*ln(x)*phi1(x,y)*gram^-3*y^2
- 5920/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 1600/3*ln(x)*phi1(x,y)*gram^-3*y^4
+ 3320/3*ln(x)*phi1(x,y)*gram^-3*y^5
- 520*ln(x)*phi1(x,y)*gram^-3*x*y
- 9820/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
- 20960/3*ln(x)*phi1(x,y)*gram^-3*x*y^3
- 4460/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 31*ln(x)*phi1(x,y)*gram^-2
- 575/3*ln(x)*phi1(x,y)*gram^-2*y
- 1834*ln(x)*phi1(x,y)*gram^-2*y^2
- 3563/3*ln(x)*phi1(x,y)*gram^-2*y^3
+ 347/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 91*ln(x)*phi1(x,y)*gram^-2*x
- 544*ln(x)*phi1(x,y)*gram^-2*x*y
- 1109*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 632/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 523/12*ln(x)*phi1(x,y)*gram^-1
- 436/3*ln(x)*phi1(x,y)*gram^-1*y
- 1297/12*ln(x)*phi1(x,y)*gram^-1*y^2
- 29/4*ln(x)*phi1(x,y)*gram^-1*x
- 21/4*ln(x)*phi1(x,y)*gram^-1*x*y
- 390*ln(x)*phi1(x,y)*al*gram^-3*y^2
+ 570*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 30*ln(x)*phi1(x,y)*al*gram^-3*y^4
- 210*ln(x)*phi1(x,y)*al*gram^-3*y^5
+ 630*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
+ 1500*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
+ 270*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 15*ln(x)*phi1(x,y)*al*gram^-2*y
+ 402*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 231*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 63*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 186*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 33*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ 1/4*ln(x)*phi1(x,y)*al*gram^-1
+ 35/2*ln(x)*phi1(x,y)*al*gram^-1*y
+ 61/4*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 1/4*ln(x)*phi1(x,y)*al*gram^-1*x
- 9/4*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(x)*phi1(x,y)*al
- 90*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 150*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 150*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 93*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 33*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 15*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 36*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 120*ln(y)*gram^-3*y
- 11800/3*ln(y)*gram^-3*y^2
+ 24680/3*ln(y)*gram^-3*y^3
- 12520/3*ln(y)*gram^-3*y^4
+ 120*ln(y)*gram^-3*x*y
+ 26120/3*ln(y)*gram^-3*x*y^2
+ 25040/3*ln(y)*gram^-3*x*y^3
+ 2266/9*ln(y)*gram^-2*y
+ 34972/9*ln(y)*gram^-2*y^2
+ 1402/9*ln(y)*gram^-2*y^3
+ 2612/3*ln(y)*gram^-2*x*y
+ 1904/3*ln(y)*gram^-2*x*y^2
+ 365/6*ln(y)*gram^-1
+ 529/9*ln(y)*gram^-1*y
- 535/18*ln(y)*gram^-1*x
+ 960*ln(y)*al*gram^-3*y^2
- 1920*ln(y)*al*gram^-3*y^3
+ 960*ln(y)*al*gram^-3*y^4
- 1920*ln(y)*al*gram^-3*x*y^2
- 1920*ln(y)*al*gram^-3*x*y^3
- 64*ln(y)*al*gram^-2*y
- 832*ln(y)*al*gram^-2*y^2
- 64*ln(y)*al*gram^-2*y^3
- 92*ln(y)*al*gram^-2*x*y
- 116*ln(y)*al*gram^-2*x*y^2
+ 4*ln(y)*al*gram^-1
+ 5*ln(y)*al*gram^-1*y
+ 240*ln(y)*al^2*gram^-3*y^2
- 480*ln(y)*al^2*gram^-3*y^3
+ 240*ln(y)*al^2*gram^-3*y^4
- 480*ln(y)*al^2*gram^-3*x*y^2
- 480*ln(y)*al^2*gram^-3*x*y^3
- 14*ln(y)*al^2*gram^-2*y
- 212*ln(y)*al^2*gram^-2*y^2
- 14*ln(y)*al^2*gram^-2*y^3
- 24*ln(y)*al^2*gram^-2*x*y
- 30*ln(y)*al^2*gram^-2*x*y^2
+ 3/2*ln(y)*al^2*gram^-1
- 1/2*ln(y)*al^2*gram^-1*x
+ 1750/3*ln(y)^2*gram^-3*y^2
- 4070/3*ln(y)^2*gram^-3*y^3
+ 2890/3*ln(y)^2*gram^-3*y^4
- 190*ln(y)^2*gram^-3*y^5
- 5030/3*ln(y)^2*gram^-3*x*y^2
- 980/3*ln(y)^2*gram^-3*x*y^3
+ 190*ln(y)^2*gram^-3*x*y^4
- 93/2*ln(y)^2*gram^-2*y
- 1744/3*ln(y)^2*gram^-2*y^2
+ 373/2*ln(y)^2*gram^-2*y^3
- 1273/6*ln(y)^2*gram^-2*x*y
- 1133/18*ln(y)^2*gram^-2*x*y^2
- 21/2*ln(y)^2*gram^-1
- 565/18*ln(y)^2*gram^-1*y
+ 19/6*ln(y)^2*gram^-1*x
- 150*ln(y)^2*al*gram^-3*y^2
+ 330*ln(y)^2*al*gram^-3*y^3
- 210*ln(y)^2*al*gram^-3*y^4
+ 30*ln(y)^2*al*gram^-3*y^5
+ 330*ln(y)^2*al*gram^-3*x*y^2
+ 180*ln(y)^2*al*gram^-3*x*y^3
- 30*ln(y)^2*al*gram^-3*x*y^4
+ 13/2*ln(y)^2*al*gram^-2*y
+ 137*ln(y)^2*al*gram^-2*y^2
- 47/2*ln(y)^2*al*gram^-2*y^3
+ 59/2*ln(y)^2*al*gram^-2*x*y
+ 49/2*ln(y)^2*al*gram^-2*x*y^2
+ 6*ln(y)^2*al*gram^-1*y
- 60*ln(y)^2*al^2*gram^-3*y^2
+ 120*ln(y)^2*al^2*gram^-3*y^3
- 60*ln(y)^2*al^2*gram^-3*y^4
+ 120*ln(y)^2*al^2*gram^-3*x*y^2
+ 120*ln(y)^2*al^2*gram^-3*x*y^3
+ 3*ln(y)^2*al^2*gram^-2*y
+ 54*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
+ 9*ln(y)^2*al^2*gram^-2*x*y
+ 8*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(y)^2*al^2*gram^-1*y
- 7/4*ln(y)*phi1(x,y)
+ 1130*ln(y)*phi1(x,y)*gram^-3*y^2
- 7450/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 4730/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 670/3*ln(y)*phi1(x,y)*gram^-3*y^5
- 6670/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 6020/3*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 1810/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 121/3*ln(y)*phi1(x,y)*gram^-2*y
- 1262*ln(y)*phi1(x,y)*gram^-2*y^2
+ 1027/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 82/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 309*ln(y)*phi1(x,y)*gram^-2*x*y
- 202*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 367/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 73/12*ln(y)*phi1(x,y)*gram^-1
- 208/3*ln(y)*phi1(x,y)*gram^-1*y
+ 419/12*ln(y)*phi1(x,y)*gram^-1*y^2
- 9/4*ln(y)*phi1(x,y)*gram^-1*x
- 5/4*ln(y)*phi1(x,y)*gram^-1*x*y
- 240*ln(y)*phi1(x,y)*al*gram^-3*y^2
+ 480*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 240*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 420*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
+ 600*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 60*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
- 9*ln(y)*phi1(x,y)*al*gram^-2*y
+ 255*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 45*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 75*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 1/4*ln(y)*phi1(x,y)*al*gram^-1
+ 13*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/4*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 1/4*ln(y)*phi1(x,y)*al*gram^-1*x
+ 11/4*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/4*ln(y)*phi1(x,y)*al
- 90*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 150*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 150*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 93*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 33*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 15*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 36*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 60*omega2(x^-1,x^-1*y)*gram^-3
- 225*omega2(x^-1,x^-1*y)*gram^-3*y
- 90*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 520*omega2(x^-1,x^-1*y)*gram^-3*y^3
- 170*omega2(x^-1,x^-1*y)*gram^-3*y^4
- 95*omega2(x^-1,x^-1*y)*gram^-3*y^5
- 60*omega2(x^-1,x^-1*y)*gram^-3*x
- 175*omega2(x^-1,x^-1*y)*gram^-3*x*y
+ 995*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
+ 1025*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
+ 95*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
- 335/6*omega2(x^-1,x^-1*y)*gram^-2
+ 379/6*omega2(x^-1,x^-1*y)*gram^-2*y
+ 1139/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 89*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 211/6*omega2(x^-1,x^-1*y)*gram^-2*x
+ 175/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 155/2*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 20/3*omega2(x^-1,x^-1*y)*gram^-1
+ 41/12*omega2(x^-1,x^-1*y)*gram^-1*y
- 41/12*omega2(x^-1,x^-1*y)*gram^-1*x
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y
+ 30*omega2(x^-1,x^-1*y)*al*gram^-3*y^2
- 90*omega2(x^-1,x^-1*y)*al*gram^-3*y^3
+ 30*omega2(x^-1,x^-1*y)*al*gram^-3*y^4
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^5
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y
- 165*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^2
- 165*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^4
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-2
- 17*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 115/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 16*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 1/2*omega2(x^-1,x^-1*y)*al*gram^-2*x
- 13/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 13/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
+ 9/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
- 60*omega2(x^-1*y,x^-1)*gram^-3
+ 15*omega2(x^-1*y,x^-1)*gram^-3*y
+ 440*omega2(x^-1*y,x^-1)*gram^-3*y^2
- 590*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 100*omega2(x^-1*y,x^-1)*gram^-3*y^4
+ 95*omega2(x^-1*y,x^-1)*gram^-3*y^5
+ 60*omega2(x^-1*y,x^-1)*gram^-3*x
+ 385*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 395*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
- 955*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
- 95*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 223/6*omega2(x^-1*y,x^-1)*gram^-2
+ 733/6*omega2(x^-1*y,x^-1)*gram^-2*y
- 922/3*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 96*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 323/6*omega2(x^-1*y,x^-1)*gram^-2*x
- 8/3*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 141/2*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 34/3*omega2(x^-1*y,x^-1)*gram^-1
+ 5/12*omega2(x^-1*y,x^-1)*gram^-1*y
+ 25/12*omega2(x^-1*y,x^-1)*gram^-1*x
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*y
- 60*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 60*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^5
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 135*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^4
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 45/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 19*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 1/2*omega2(x^-1*y,x^-1)*al*gram^-2*x
- 13/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 7/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 11/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 60*omega2(y^-1,x*y^-1)*gram^-3
+ 75*omega2(y^-1,x*y^-1)*gram^-3*y
- 330*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 580*omega2(y^-1,x*y^-1)*gram^-3*y^3
- 170*omega2(y^-1,x*y^-1)*gram^-3*y^4
- 95*omega2(y^-1,x*y^-1)*gram^-3*y^5
+ 60*omega2(y^-1,x*y^-1)*gram^-3*x
+ 325*omega2(y^-1,x*y^-1)*gram^-3*x*y
+ 855*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 1025*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
+ 95*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
+ 235/6*omega2(y^-1,x*y^-1)*gram^-2
+ 649/6*omega2(y^-1,x*y^-1)*gram^-2*y
+ 1043/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 89*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 311/6*omega2(y^-1,x*y^-1)*gram^-2*x
+ 223/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 155/2*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 31/3*omega2(y^-1,x*y^-1)*gram^-1
+ 17/12*omega2(y^-1,x*y^-1)*gram^-1*y
- 17/12*omega2(y^-1,x*y^-1)*gram^-1*x
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y
+ 30*omega2(y^-1,x*y^-1)*al*gram^-3*y^2
- 90*omega2(y^-1,x*y^-1)*al*gram^-3*y^3
+ 30*omega2(y^-1,x*y^-1)*al*gram^-3*y^4
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^5
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y
- 165*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^2
- 165*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^4
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-2
- 17*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 115/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 16*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 1/2*omega2(y^-1,x*y^-1)*al*gram^-2*x
- 13/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 13/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
+ 9/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
- 60*omega2(x*y^-1,y^-1)*gram^-3
+ 15*omega2(x*y^-1,y^-1)*gram^-3*y
+ 440*omega2(x*y^-1,y^-1)*gram^-3*y^2
- 590*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 100*omega2(x*y^-1,y^-1)*gram^-3*y^4
+ 95*omega2(x*y^-1,y^-1)*gram^-3*y^5
+ 60*omega2(x*y^-1,y^-1)*gram^-3*x
+ 385*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 395*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
- 955*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
- 95*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
+ 223/6*omega2(x*y^-1,y^-1)*gram^-2
+ 733/6*omega2(x*y^-1,y^-1)*gram^-2*y
- 922/3*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 96*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 323/6*omega2(x*y^-1,y^-1)*gram^-2*x
- 8/3*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 141/2*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 34/3*omega2(x*y^-1,y^-1)*gram^-1
+ 5/12*omega2(x*y^-1,y^-1)*gram^-1*y
+ 25/12*omega2(x*y^-1,y^-1)*gram^-1*x
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*y
- 60*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 60*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^5
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 135*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^4
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 45/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 19*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 1/2*omega2(x*y^-1,y^-1)*al*gram^-2*x
- 13/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 7/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- 11/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 60*omega2(x,y)*gram^-3
- 225*omega2(x,y)*gram^-3*y
- 90*omega2(x,y)*gram^-3*y^2
+ 520*omega2(x,y)*gram^-3*y^3
- 170*omega2(x,y)*gram^-3*y^4
- 95*omega2(x,y)*gram^-3*y^5
- 60*omega2(x,y)*gram^-3*x
- 175*omega2(x,y)*gram^-3*x*y
+ 995*omega2(x,y)*gram^-3*x*y^2
+ 1025*omega2(x,y)*gram^-3*x*y^3
+ 95*omega2(x,y)*gram^-3*x*y^4
- 335/6*omega2(x,y)*gram^-2
+ 379/6*omega2(x,y)*gram^-2*y
+ 1139/3*omega2(x,y)*gram^-2*y^2
+ 89*omega2(x,y)*gram^-2*y^3
- 211/6*omega2(x,y)*gram^-2*x
+ 175/3*omega2(x,y)*gram^-2*x*y
+ 155/2*omega2(x,y)*gram^-2*x*y^2
- 20/3*omega2(x,y)*gram^-1
+ 41/12*omega2(x,y)*gram^-1*y
- 41/12*omega2(x,y)*gram^-1*x
+ 15*omega2(x,y)*al*gram^-3*y
+ 30*omega2(x,y)*al*gram^-3*y^2
- 90*omega2(x,y)*al*gram^-3*y^3
+ 30*omega2(x,y)*al*gram^-3*y^4
+ 15*omega2(x,y)*al*gram^-3*y^5
- 15*omega2(x,y)*al*gram^-3*x*y
- 165*omega2(x,y)*al*gram^-3*x*y^2
- 165*omega2(x,y)*al*gram^-3*x*y^3
- 15*omega2(x,y)*al*gram^-3*x*y^4
+ 1/2*omega2(x,y)*al*gram^-2
- 17*omega2(x,y)*al*gram^-2*y
- 115/2*omega2(x,y)*al*gram^-2*y^2
- 16*omega2(x,y)*al*gram^-2*y^3
- 1/2*omega2(x,y)*al*gram^-2*x
- 13/2*omega2(x,y)*al*gram^-2*x*y
- 13/2*omega2(x,y)*al*gram^-2*x*y^2
+ 9/4*omega2(x,y)*al*gram^-1*y
+ 1/4*omega2(x,y)*al*gram^-1*x
- 60*omega2(y,x)*gram^-3
+ 75*omega2(y,x)*gram^-3*y
- 330*omega2(y,x)*gram^-3*y^2
+ 580*omega2(y,x)*gram^-3*y^3
- 170*omega2(y,x)*gram^-3*y^4
- 95*omega2(y,x)*gram^-3*y^5
+ 60*omega2(y,x)*gram^-3*x
+ 325*omega2(y,x)*gram^-3*x*y
+ 855*omega2(y,x)*gram^-3*x*y^2
+ 1025*omega2(y,x)*gram^-3*x*y^3
+ 95*omega2(y,x)*gram^-3*x*y^4
+ 235/6*omega2(y,x)*gram^-2
+ 649/6*omega2(y,x)*gram^-2*y
+ 1043/3*omega2(y,x)*gram^-2*y^2
+ 89*omega2(y,x)*gram^-2*y^3
+ 311/6*omega2(y,x)*gram^-2*x
+ 223/3*omega2(y,x)*gram^-2*x*y
+ 155/2*omega2(y,x)*gram^-2*x*y^2
+ 31/3*omega2(y,x)*gram^-1
+ 17/12*omega2(y,x)*gram^-1*y
- 17/12*omega2(y,x)*gram^-1*x
+ 15*omega2(y,x)*al*gram^-3*y
+ 30*omega2(y,x)*al*gram^-3*y^2
- 90*omega2(y,x)*al*gram^-3*y^3
+ 30*omega2(y,x)*al*gram^-3*y^4
+ 15*omega2(y,x)*al*gram^-3*y^5
- 15*omega2(y,x)*al*gram^-3*x*y
- 165*omega2(y,x)*al*gram^-3*x*y^2
- 165*omega2(y,x)*al*gram^-3*x*y^3
- 15*omega2(y,x)*al*gram^-3*x*y^4
+ 1/2*omega2(y,x)*al*gram^-2
- 17*omega2(y,x)*al*gram^-2*y
- 115/2*omega2(y,x)*al*gram^-2*y^2
- 16*omega2(y,x)*al*gram^-2*y^3
- 1/2*omega2(y,x)*al*gram^-2*x
- 13/2*omega2(y,x)*al*gram^-2*x*y
- 13/2*omega2(y,x)*al*gram^-2*x*y^2
+ 9/4*omega2(y,x)*al*gram^-1*y
+ 1/4*omega2(y,x)*al*gram^-1*x
+ 1/18*phi1(x,y)
- 120*phi1(x,y)*gram^-3*y
- 6140*phi1(x,y)*gram^-3*y^2
+ 31660/3*phi1(x,y)*gram^-3*y^3
- 6620/3*phi1(x,y)*gram^-3*y^4
- 6260/3*phi1(x,y)*gram^-3*y^5
+ 120*phi1(x,y)*gram^-3*x*y
+ 33460/3*phi1(x,y)*gram^-3*x*y^2
+ 62960/3*phi1(x,y)*gram^-3*x*y^3
+ 6260/3*phi1(x,y)*gram^-3*x*y^4
+ 60*phi1(x,y)*gram^-2
- 1025/3*phi1(x,y)*gram^-2*y
+ 21086/3*phi1(x,y)*gram^-2*y^2
+ 5803/3*phi1(x,y)*gram^-2*y^3
- 284/3*phi1(x,y)*gram^-2*y^4
- 60*phi1(x,y)*gram^-2*x
+ 4459/3*phi1(x,y)*gram^-2*x*y
+ 2263*phi1(x,y)*gram^-2*x*y^2
+ 284/3*phi1(x,y)*gram^-2*x*y^3
+ 307/18*phi1(x,y)*gram^-1
+ 647/2*phi1(x,y)*gram^-1*y
+ 538/9*phi1(x,y)*gram^-1*y^2
- 259/18*phi1(x,y)*gram^-1*x
- 49/2*phi1(x,y)*gram^-1*x*y
+ 1440*phi1(x,y)*al*gram^-3*y^2
- 2400*phi1(x,y)*al*gram^-3*y^3
+ 480*phi1(x,y)*al*gram^-3*y^4
+ 480*phi1(x,y)*al*gram^-3*y^5
- 2400*phi1(x,y)*al*gram^-3*x*y^2
- 4800*phi1(x,y)*al*gram^-3*x*y^3
- 480*phi1(x,y)*al*gram^-3*x*y^4
+ 24*phi1(x,y)*al*gram^-2*y
- 1458*phi1(x,y)*al*gram^-2*y^2
- 516*phi1(x,y)*al*gram^-2*y^3
+ 30*phi1(x,y)*al*gram^-2*y^4
- 210*phi1(x,y)*al*gram^-2*x*y
- 456*phi1(x,y)*al*gram^-2*x*y^2
- 30*phi1(x,y)*al*gram^-2*x*y^3
+ phi1(x,y)*al*gram^-1
- 83/2*phi1(x,y)*al*gram^-1*y
- 27/2*phi1(x,y)*al*gram^-1*y^2
- phi1(x,y)*al*gram^-1*x*y
- 3/2*phi1(x,y)*al
+ 360*phi1(x,y)*al^2*gram^-3*y^2
- 600*phi1(x,y)*al^2*gram^-3*y^3
+ 120*phi1(x,y)*al^2*gram^-3*y^4
+ 120*phi1(x,y)*al^2*gram^-3*y^5
- 600*phi1(x,y)*al^2*gram^-3*x*y^2
- 1200*phi1(x,y)*al^2*gram^-3*x*y^3
- 120*phi1(x,y)*al^2*gram^-3*x*y^4
+ 15*phi1(x,y)*al^2*gram^-2*y
- 378*phi1(x,y)*al^2*gram^-2*y^2
- 129*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*y^4
- 63*phi1(x,y)*al^2*gram^-2*x*y
- 153*phi1(x,y)*al^2*gram^-2*x*y^2
- 12*phi1(x,y)*al^2*gram^-2*x*y^3
- 37/2*phi1(x,y)*al^2*gram^-1*y
- 17/2*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*phi1(x,y)*al^2*gram^-1*x*y
+ 2*phi1(x,y)^2*gram^-1
- 4*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
- 2*phi1(x,y)^2*gram^-1*x
+ 2*phi1(x,y)^2*gram^-1*x*y
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 44*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 78*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 12*phi2(x^-1*y,x^-1)*gram^-3
- 124*phi2(x^-1*y,x^-1)*gram^-3*y
+ 352*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 108*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x
+ 56*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 228*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-2
+ 94*phi2(x^-1*y,x^-1)*gram^-2*y
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-2*x
+ 6*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 240*phi2(y^-1,x*y^-1)*gram^-3*y^-1
+ 200*phi2(y^-1,x*y^-1)*gram^-3
- 920*phi2(y^-1,x*y^-1)*gram^-3*y
+ 280*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 200*phi2(y^-1,x*y^-1)*gram^-3*y^3
- 240*phi2(y^-1,x*y^-1)*gram^-3*x*y^-1
- 2280*phi2(y^-1,x*y^-1)*gram^-3*x
- 1600*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 360*phi2(y^-1,x*y^-1)*gram^-3*x*y^2
- 118*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 924*phi2(y^-1,x*y^-1)*gram^-2
- 78*phi2(y^-1,x*y^-1)*gram^-2*y
- 366*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 370*phi2(y^-1,x*y^-1)*gram^-2*x
- 32*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 108*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 14*phi2(y^-1,x*y^-1)*gram^-1
- 16*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 1100*phi2(x,y)*gram^-3*y^2
+ 320*phi2(x,y)*gram^-3*y^3
- 3560*phi2(x,y)*gram^-3*y^4
+ 1760*phi2(x,y)*gram^-3*y^5
+ 380*phi2(x,y)*gram^-3*y^6
- 1580*phi2(x,y)*gram^-3*x*y^2
- 8100*phi2(x,y)*gram^-3*x*y^3
- 5940*phi2(x,y)*gram^-3*x*y^4
- 380*phi2(x,y)*gram^-3*x*y^5
+ 58*phi2(x,y)*gram^-2*y
- 1092*phi2(x,y)*gram^-2*y^2
- 2710*phi2(x,y)*gram^-2*y^3
- 256*phi2(x,y)*gram^-2*y^4
- 190*phi2(x,y)*gram^-2*x*y
- 938*phi2(x,y)*gram^-2*x*y^2
- 600*phi2(x,y)*gram^-2*x*y^3
- 8*phi2(x,y)*gram^-1
- 52*phi2(x,y)*gram^-1*y
- 122*phi2(x,y)*gram^-1*y^2
+ 2*phi2(x,y)*gram^-1*x
+ 18*phi2(x,y)*gram^-1*x*y
- 60*phi2(x,y)*al*gram^-3*y^2
- 240*phi2(x,y)*al*gram^-3*y^3
+ 600*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
- 60*phi2(x,y)*al*gram^-3*y^6
+ 60*phi2(x,y)*al*gram^-3*x*y^2
+ 900*phi2(x,y)*al*gram^-3*x*y^3
+ 900*phi2(x,y)*al*gram^-3*x*y^4
+ 60*phi2(x,y)*al*gram^-3*x*y^5
+ 60*phi2(x,y)*al*gram^-2*y^2
+ 360*phi2(x,y)*al*gram^-2*y^3
+ 60*phi2(x,y)*al*gram^-2*y^4
+ 60*phi2(x,y)*al*gram^-2*x*y^2
+ 60*phi2(x,y)*al*gram^-2*x*y^3
- 6*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_4 * (
- 2950/9*gram^-2*y
+ 6080/9*gram^-2*y^2
- 3130/9*gram^-2*y^3
+ 3310/9*gram^-2*x*y
+ 3130/9*gram^-2*x*y^2
- 223/12*gram^-1
+ 5515/36*gram^-1*y
+ 319/12*gram^-1*x
+ 360*z3*gram^-3*y^2
- 720*z3*gram^-3*y^3
+ 360*z3*gram^-3*y^4
- 1080*z3*gram^-3*x*y^2
- 360*z3*gram^-3*x*y^3
- 12*z3*gram^-2*y
- 416*z3*gram^-2*y^2
+ 68*z3*gram^-2*y^3
- 184*z3*gram^-2*x*y
- 68*z3*gram^-2*x*y^2
- 8*z3*gram^-1
- 33*z3*gram^-1*y
+ 3*z3*gram^-1*x
+ 80*al*gram^-2*y
- 160*al*gram^-2*y^2
+ 80*al*gram^-2*y^3
- 80*al*gram^-2*x*y
- 80*al*gram^-2*x*y^2
+ 1/2*al*gram^-1
- 65/2*al*gram^-1*y
- 1/2*al*gram^-1*x
- 360*al*z3*gram^-3*y^2
+ 720*al*z3*gram^-3*y^3
- 360*al*z3*gram^-3*y^4
+ 1080*al*z3*gram^-3*x*y^2
+ 360*al*z3*gram^-3*x*y^3
+ 48*al*z3*gram^-2*y
+ 348*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*y^3
+ 84*al*z3*gram^-2*x*y
+ 36*al*z3*gram^-2*x*y^2
+ 6*al*z3*gram^-1*y
+ 20*al^2*gram^-2*y
- 40*al^2*gram^-2*y^2
+ 20*al^2*gram^-2*y^3
- 20*al^2*gram^-2*x*y
- 20*al^2*gram^-2*x*y^2
+ 1/4*al^2*gram^-1
- 35/4*al^2*gram^-1*y
- 1/4*al^2*gram^-1*x
+ 120*ln(x)*gram^-3*y
+ 11800/3*ln(x)*gram^-3*y^2
- 24680/3*ln(x)*gram^-3*y^3
+ 12520/3*ln(x)*gram^-3*y^4
- 120*ln(x)*gram^-3*x*y
- 26120/3*ln(x)*gram^-3*x*y^2
- 25040/3*ln(x)*gram^-3*x*y^3
+ 24*ln(x)*gram^-2
- 406/9*ln(x)*gram^-2*y
- 39556/9*ln(x)*gram^-2*y^2
+ 1106/9*ln(x)*gram^-2*y^3
- 24*ln(x)*gram^-2*x
- 3721/3*ln(x)*gram^-2*x*y
- 2740/3*ln(x)*gram^-2*x*y^2
- 653/12*ln(x)*gram^-1
- 6901/36*ln(x)*gram^-1*y
+ 68/9*ln(x)*gram^-1*x
- 960*ln(x)*al*gram^-3*y^2
+ 1920*ln(x)*al*gram^-3*y^3
- 960*ln(x)*al*gram^-3*y^4
+ 1920*ln(x)*al*gram^-3*x*y^2
+ 1920*ln(x)*al*gram^-3*x*y^3
- 4*ln(x)*al*gram^-2*y
+ 968*ln(x)*al*gram^-2*y^2
- 4*ln(x)*al*gram^-2*y^3
+ 186*ln(x)*al*gram^-2*x*y
+ 184*ln(x)*al*gram^-2*x*y^2
+ 1/2*ln(x)*al*gram^-1
+ 53/2*ln(x)*al*gram^-1*y
- 240*ln(x)*al^2*gram^-3*y^2
+ 480*ln(x)*al^2*gram^-3*y^3
- 240*ln(x)*al^2*gram^-3*y^4
+ 480*ln(x)*al^2*gram^-3*x*y^2
+ 480*ln(x)*al^2*gram^-3*x*y^3
- 4*ln(x)*al^2*gram^-2*y
+ 248*ln(x)*al^2*gram^-2*y^2
- 4*ln(x)*al^2*gram^-2*y^3
+ 51*ln(x)*al^2*gram^-2*x*y
+ 48*ln(x)*al^2*gram^-2*x*y^2
+ 1/4*ln(x)*al^2*gram^-1
+ 33/4*ln(x)*al^2*gram^-1*y
- 160*ln(x)^2*gram^-3*y
- 2590/3*ln(x)^2*gram^-3*y^2
+ 6050/3*ln(x)^2*gram^-3*y^3
- 2410/3*ln(x)^2*gram^-3*y^4
- 190*ln(x)^2*gram^-3*y^5
+ 400*ln(x)^2*gram^-3*x*y
+ 7010/3*ln(x)^2*gram^-3*x*y^2
+ 9620/3*ln(x)^2*gram^-3*x*y^3
+ 190*ln(x)^2*gram^-3*x*y^4
- 31/2*ln(x)^2*gram^-2
+ 1319/9*ln(x)^2*gram^-2*y
+ 22621/18*ln(x)^2*gram^-2*y^2
+ 1310/9*ln(x)^2*gram^-2*y^3
+ 127/2*ln(x)^2*gram^-2*x
+ 6085/18*ln(x)^2*gram^-2*x*y
+ 3392/9*ln(x)^2*gram^-2*x*y^2
+ 101/4*ln(x)^2*gram^-1
+ 2461/36*ln(x)^2*gram^-1*y
+ 137/36*ln(x)^2*gram^-1*x
+ 270*ln(x)^2*al*gram^-3*y^2
- 510*ln(x)^2*al*gram^-3*y^3
+ 210*ln(x)^2*al*gram^-3*y^4
+ 30*ln(x)^2*al*gram^-3*y^5
- 510*ln(x)^2*al*gram^-3*x*y^2
- 660*ln(x)^2*al*gram^-3*x*y^3
- 30*ln(x)^2*al*gram^-3*x*y^4
+ 3*ln(x)^2*al*gram^-2*y
- 276*ln(x)^2*al*gram^-2*y^2
- 27*ln(x)^2*al*gram^-2*y^3
- 50*ln(x)^2*al*gram^-2*x*y
- 64*ln(x)^2*al*gram^-2*x*y^2
- 9*ln(x)^2*al*gram^-1*y
- 1/4*ln(x)^2*al*gram^-1*x
+ 60*ln(x)^2*al^2*gram^-3*y^2
- 120*ln(x)^2*al^2*gram^-3*y^3
+ 60*ln(x)^2*al^2*gram^-3*y^4
- 120*ln(x)^2*al^2*gram^-3*x*y^2
- 120*ln(x)^2*al^2*gram^-3*x*y^3
- ln(x)^2*al^2*gram^-2*y
- 58*ln(x)^2*al^2*gram^-2*y^2
- ln(x)^2*al^2*gram^-2*y^3
- 10*ln(x)^2*al^2*gram^-2*x*y
- 10*ln(x)^2*al^2*gram^-2*x*y^2
- ln(x)^2*al^2*gram^-1*y
+ 120*ln(x)*ln(y)*gram^-3*y
- 1100/3*ln(x)*ln(y)*gram^-3*y^2
+ 2260/3*ln(x)*ln(y)*gram^-3*y^3
- 2660/3*ln(x)*ln(y)*gram^-3*y^4
+ 380*ln(x)*ln(y)*gram^-3*y^5
- 120*ln(x)*ln(y)*gram^-3*x*y
+ 1020*ln(x)*ln(y)*gram^-3*x*y^2
- 5320/3*ln(x)*ln(y)*gram^-3*x*y^3
- 380*ln(x)*ln(y)*gram^-3*x*y^4
+ 24*ln(x)*ln(y)*gram^-2
+ 113/9*ln(x)*ln(y)*gram^-2*y
+ 581/18*ln(x)*ln(y)*gram^-2*y^2
- 2293/6*ln(x)*ln(y)*gram^-2*y^3
- 24*ln(x)*ln(y)*gram^-2*x
+ 590/9*ln(x)*ln(y)*gram^-2*x*y
- 1463/6*ln(x)*ln(y)*gram^-2*x*y^2
- 5/2*ln(x)*ln(y)*gram^-1
- 821/36*ln(x)*ln(y)*gram^-1*y
- 277/36*ln(x)*ln(y)*gram^-1*x
+ 30*ln(x)*ln(y)*al*gram^-3*y^2
- 120*ln(x)*ln(y)*al*gram^-3*y^3
+ 150*ln(x)*ln(y)*al*gram^-3*y^4
- 60*ln(x)*ln(y)*al*gram^-3*y^5
- 210*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 270*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 60*ln(x)*ln(y)*al*gram^-3*x*y^4
- 41/2*ln(x)*ln(y)*al*gram^-2*y
- 10*ln(x)*ln(y)*al*gram^-2*y^2
+ 121/2*ln(x)*ln(y)*al*gram^-2*y^3
- 25/2*ln(x)*ln(y)*al*gram^-2*x*y
+ 59/2*ln(x)*ln(y)*al*gram^-2*x*y^2
- 1/4*ln(x)*ln(y)*al*gram^-1
+ 15/4*ln(x)*ln(y)*al*gram^-1*y
+ 1/4*ln(x)*ln(y)*al*gram^-1*x
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^4
- 90*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^3
- 4*ln(x)*ln(y)*al^2*gram^-2*y
- 29*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^3
- 7*ln(x)*ln(y)*al^2*gram^-2*x*y
- 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)
+ 120*ln(x)*phi1(x,y)*gram^-3*y
+ 770/3*ln(x)*phi1(x,y)*gram^-3*y^2
+ 130/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 4010/3*ln(x)*phi1(x,y)*gram^-3*y^4
+ 2750/3*ln(x)*phi1(x,y)*gram^-3*y^5
- 120*ln(x)*phi1(x,y)*gram^-3*x*y
- 2810/3*ln(x)*phi1(x,y)*gram^-3*x*y^2
- 3780*ln(x)*phi1(x,y)*gram^-3*x*y^3
- 3890/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 24*ln(x)*phi1(x,y)*gram^-2
- 67*ln(x)*phi1(x,y)*gram^-2*y
- 569*ln(x)*phi1(x,y)*gram^-2*y^2
- 1027*ln(x)*phi1(x,y)*gram^-2*y^3
+ 317/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 24*ln(x)*phi1(x,y)*gram^-2*x
- 206*ln(x)*phi1(x,y)*gram^-2*x*y
- 710*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 602/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 18*ln(x)*phi1(x,y)*gram^-1
- 1891/24*ln(x)*phi1(x,y)*gram^-1*y
- 2333/24*ln(x)*phi1(x,y)*gram^-1*y^2
- 31/4*ln(x)*phi1(x,y)*gram^-1*x
- 123/8*ln(x)*phi1(x,y)*gram^-1*x*y
- 120*ln(x)*phi1(x,y)*al*gram^-3*y^2
+ 60*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 240*ln(x)*phi1(x,y)*al*gram^-3*y^4
- 180*ln(x)*phi1(x,y)*al*gram^-3*y^5
+ 120*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
+ 840*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
+ 240*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 27/2*ln(x)*phi1(x,y)*al*gram^-2*y
+ 129*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 405/2*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 27/2*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 255/2*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 33*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ 81/8*ln(x)*phi1(x,y)*al*gram^-1*y
+ 123/8*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 11/8*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 180*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 33*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 33*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 6260/3*ln(y)*gram^-3*y^2
+ 12520/3*ln(y)*gram^-3*y^3
- 6260/3*ln(y)*gram^-3*y^4
+ 6980/3*ln(y)*gram^-3*x*y^2
+ 6260*ln(y)*gram^-3*x*y^3
- 4699/18*ln(y)*gram^-2*y
+ 39487/18*ln(y)*gram^-2*y^2
+ 214*ln(y)*gram^-2*y^3
+ 5563/18*ln(y)*gram^-2*x*y
+ 5188/9*ln(y)*gram^-2*x*y^2
+ 1441/36*ln(y)*gram^-1*y
+ 480*ln(y)*al*gram^-3*y^2
- 960*ln(y)*al*gram^-3*y^3
+ 480*ln(y)*al*gram^-3*y^4
- 480*ln(y)*al*gram^-3*x*y^2
- 1440*ln(y)*al*gram^-3*x*y^3
+ 36*ln(y)*al*gram^-2*y
- 440*ln(y)*al*gram^-2*y^2
- 76*ln(y)*al*gram^-2*y^3
- 36*ln(y)*al*gram^-2*x*y
- 104*ln(y)*al*gram^-2*x*y^2
- 7/2*ln(y)*al*gram^-1*y
+ 120*ln(y)*al^2*gram^-3*y^2
- 240*ln(y)*al^2*gram^-3*y^3
+ 120*ln(y)*al^2*gram^-3*y^4
- 120*ln(y)*al^2*gram^-3*x*y^2
- 360*ln(y)*al^2*gram^-3*x*y^3
+ 17/2*ln(y)*al^2*gram^-2*y
- 221/2*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
- 17/2*ln(y)*al^2*gram^-2*x*y
- 26*ln(y)*al^2*gram^-2*x*y^2
- 5/4*ln(y)*al^2*gram^-1*y
+ 1640/3*ln(y)^2*gram^-3*y^2
- 3490/3*ln(y)^2*gram^-3*y^3
+ 2420/3*ln(y)^2*gram^-3*y^4
- 190*ln(y)^2*gram^-3*y^5
- 1640/3*ln(y)^2*gram^-3*x*y^2
- 550*ln(y)^2*gram^-3*x*y^3
+ 190*ln(y)^2*gram^-3*x*y^4
+ 71*ln(y)^2*gram^-2*y
- 7865/18*ln(y)^2*gram^-2*y^2
+ 2669/18*ln(y)^2*gram^-2*y^3
- 71*ln(y)^2*gram^-2*x*y
- 805/18*ln(y)^2*gram^-2*x*y^2
- 37/6*ln(y)^2*gram^-1*y
- 90*ln(y)^2*al*gram^-3*y^2
+ 210*ln(y)^2*al*gram^-3*y^3
- 150*ln(y)^2*al*gram^-3*y^4
+ 30*ln(y)^2*al*gram^-3*y^5
+ 90*ln(y)^2*al*gram^-3*x*y^2
+ 180*ln(y)^2*al*gram^-3*x*y^3
- 30*ln(y)^2*al*gram^-3*x*y^4
- 9*ln(y)^2*al*gram^-2*y
+ 163/2*ln(y)^2*al*gram^-2*y^2
- 25/2*ln(y)^2*al*gram^-2*y^3
+ 9*ln(y)^2*al*gram^-2*x*y
+ 27/2*ln(y)^2*al*gram^-2*x*y^2
+ 3/4*ln(y)^2*al*gram^-1*y
- 30*ln(y)^2*al^2*gram^-3*y^2
+ 60*ln(y)^2*al^2*gram^-3*y^3
- 30*ln(y)^2*al^2*gram^-3*y^4
+ 30*ln(y)^2*al^2*gram^-3*x*y^2
+ 90*ln(y)^2*al^2*gram^-3*x*y^3
- 3*ln(y)^2*al^2*gram^-2*y
+ 29*ln(y)^2*al^2*gram^-2*y^2
+ 4*ln(y)^2*al^2*gram^-2*y^3
+ 3*ln(y)^2*al^2*gram^-2*x*y
+ 7*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(y)^2*al^2*gram^-1*y
+ 1640/3*ln(y)*phi1(x,y)*gram^-3*y^2
- 3380/3*ln(y)*phi1(x,y)*gram^-3*y^3
+ 1840/3*ln(y)*phi1(x,y)*gram^-3*y^4
- 100/3*ln(y)*phi1(x,y)*gram^-3*y^5
- 1640/3*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 1680*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 1240/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 76*ln(y)*phi1(x,y)*gram^-2*y
- 1263/2*ln(y)*phi1(x,y)*gram^-2*y^2
+ 239/2*ln(y)*phi1(x,y)*gram^-2*y^3
- 52/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 76*ln(y)*phi1(x,y)*gram^-2*x*y
- 371/2*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 337/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 907/24*ln(y)*phi1(x,y)*gram^-1*y
+ 577/24*ln(y)*phi1(x,y)*gram^-1*y^2
+ 71/8*ln(y)*phi1(x,y)*gram^-1*x*y
- 90*ln(y)*phi1(x,y)*al*gram^-3*y^2
+ 150*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 30*ln(y)*phi1(x,y)*al*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al*gram^-3*y^5
+ 90*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
+ 420*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 30*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
- 9*ln(y)*phi1(x,y)*al*gram^-2*y
+ 105*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 27*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 9*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ 43/8*ln(y)*phi1(x,y)*al*gram^-1*y
- 7/8*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 7/8*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 180*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 33*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 33*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 50*omega2(x^-1,x^-1*y)*gram^-3*y
- 210*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 235*omega2(x^-1,x^-1*y)*gram^-3*y^3
+ 20*omega2(x^-1,x^-1*y)*gram^-3*y^4
- 95*omega2(x^-1,x^-1*y)*gram^-3*y^5
- 170*omega2(x^-1,x^-1*y)*gram^-3*x*y
+ 370*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
+ 645*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
+ 95*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
+ 7/4*omega2(x^-1,x^-1*y)*gram^-2
- 497/12*omega2(x^-1,x^-1*y)*gram^-2*y
+ 2393/12*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 319/4*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 103/4*omega2(x^-1,x^-1*y)*gram^-2*x
+ 155/6*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 307/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 21/4*omega2(x^-1,x^-1*y)*gram^-1
+ 283/24*omega2(x^-1,x^-1*y)*gram^-1*y
- 5/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 30*omega2(x^-1,x^-1*y)*al*gram^-3*y^2
- 45*omega2(x^-1,x^-1*y)*al*gram^-3*y^3
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^5
- 60*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^2
- 105*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^4
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 32*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 49/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 19/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 41/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 9/8*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 50*omega2(x^-1*y,x^-1)*gram^-3*y
+ 260*omega2(x^-1*y,x^-1)*gram^-3*y^2
- 215*omega2(x^-1*y,x^-1)*gram^-3*y^3
- 90*omega2(x^-1*y,x^-1)*gram^-3*y^4
+ 95*omega2(x^-1*y,x^-1)*gram^-3*y^5
+ 170*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 575*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
- 95*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
- 7/4*omega2(x^-1*y,x^-1)*gram^-2
+ 1237/12*omega2(x^-1*y,x^-1)*gram^-2*y
- 1621/12*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 347/4*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 103/4*omega2(x^-1*y,x^-1)*gram^-2*x
+ 59/6*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 279/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 33/4*omega2(x^-1*y,x^-1)*gram^-1
- 191/24*omega2(x^-1*y,x^-1)*gram^-1*y
+ 1/3*omega2(x^-1*y,x^-1)*gram^-1*x
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
+ 30*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^5
- 30*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 75*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^4
- 13/4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 61/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 9/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 29/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 5/8*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 50*omega2(y^-1,x*y^-1)*gram^-3*y
- 130*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 255*omega2(y^-1,x*y^-1)*gram^-3*y^3
+ 20*omega2(y^-1,x*y^-1)*gram^-3*y^4
- 95*omega2(y^-1,x*y^-1)*gram^-3*y^5
+ 170*omega2(y^-1,x*y^-1)*gram^-3*x*y
+ 270*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 645*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
+ 95*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
- 7/4*omega2(y^-1,x*y^-1)*gram^-2
+ 565/12*omega2(y^-1,x*y^-1)*gram^-2*y
+ 1985/12*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 319/4*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 103/4*omega2(y^-1,x*y^-1)*gram^-2*x
+ 263/6*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 307/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 33/4*omega2(y^-1,x*y^-1)*gram^-1
+ 235/24*omega2(y^-1,x*y^-1)*gram^-1*y
+ 1/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 30*omega2(y^-1,x*y^-1)*al*gram^-3*y^2
- 45*omega2(y^-1,x*y^-1)*al*gram^-3*y^3
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^5
- 60*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^2
- 105*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^4
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 32*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 49/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 19/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 41/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 9/8*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 50*omega2(x*y^-1,y^-1)*gram^-3*y
+ 260*omega2(x*y^-1,y^-1)*gram^-3*y^2
- 215*omega2(x*y^-1,y^-1)*gram^-3*y^3
- 90*omega2(x*y^-1,y^-1)*gram^-3*y^4
+ 95*omega2(x*y^-1,y^-1)*gram^-3*y^5
+ 170*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 575*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
- 95*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
- 7/4*omega2(x*y^-1,y^-1)*gram^-2
+ 1237/12*omega2(x*y^-1,y^-1)*gram^-2*y
- 1621/12*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 347/4*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 103/4*omega2(x*y^-1,y^-1)*gram^-2*x
+ 59/6*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 279/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 33/4*omega2(x*y^-1,y^-1)*gram^-1
- 191/24*omega2(x*y^-1,y^-1)*gram^-1*y
+ 1/3*omega2(x*y^-1,y^-1)*gram^-1*x
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
+ 30*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^5
- 30*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 75*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^4
- 13/4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 61/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 9/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 29/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 5/8*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 50*omega2(x,y)*gram^-3*y
- 210*omega2(x,y)*gram^-3*y^2
+ 235*omega2(x,y)*gram^-3*y^3
+ 20*omega2(x,y)*gram^-3*y^4
- 95*omega2(x,y)*gram^-3*y^5
- 170*omega2(x,y)*gram^-3*x*y
+ 370*omega2(x,y)*gram^-3*x*y^2
+ 645*omega2(x,y)*gram^-3*x*y^3
+ 95*omega2(x,y)*gram^-3*x*y^4
+ 7/4*omega2(x,y)*gram^-2
- 497/12*omega2(x,y)*gram^-2*y
+ 2393/12*omega2(x,y)*gram^-2*y^2
+ 319/4*omega2(x,y)*gram^-2*y^3
- 103/4*omega2(x,y)*gram^-2*x
+ 155/6*omega2(x,y)*gram^-2*x*y
+ 307/4*omega2(x,y)*gram^-2*x*y^2
- 21/4*omega2(x,y)*gram^-1
+ 283/24*omega2(x,y)*gram^-1*y
- 5/3*omega2(x,y)*gram^-1*x
+ 30*omega2(x,y)*al*gram^-3*y^2
- 45*omega2(x,y)*al*gram^-3*y^3
+ 15*omega2(x,y)*al*gram^-3*y^5
- 60*omega2(x,y)*al*gram^-3*x*y^2
- 105*omega2(x,y)*al*gram^-3*x*y^3
- 15*omega2(x,y)*al*gram^-3*x*y^4
- 3/4*omega2(x,y)*al*gram^-2*y
- 32*omega2(x,y)*al*gram^-2*y^2
- 49/4*omega2(x,y)*al*gram^-2*y^3
- 19/4*omega2(x,y)*al*gram^-2*x*y
- 41/4*omega2(x,y)*al*gram^-2*x*y^2
- 9/8*omega2(x,y)*al*gram^-1*y
- 50*omega2(y,x)*gram^-3*y
- 130*omega2(y,x)*gram^-3*y^2
+ 255*omega2(y,x)*gram^-3*y^3
+ 20*omega2(y,x)*gram^-3*y^4
- 95*omega2(y,x)*gram^-3*y^5
+ 170*omega2(y,x)*gram^-3*x*y
+ 270*omega2(y,x)*gram^-3*x*y^2
+ 645*omega2(y,x)*gram^-3*x*y^3
+ 95*omega2(y,x)*gram^-3*x*y^4
- 7/4*omega2(y,x)*gram^-2
+ 565/12*omega2(y,x)*gram^-2*y
+ 1985/12*omega2(y,x)*gram^-2*y^2
+ 319/4*omega2(y,x)*gram^-2*y^3
+ 103/4*omega2(y,x)*gram^-2*x
+ 263/6*omega2(y,x)*gram^-2*x*y
+ 307/4*omega2(y,x)*gram^-2*x*y^2
+ 33/4*omega2(y,x)*gram^-1
+ 235/24*omega2(y,x)*gram^-1*y
+ 1/3*omega2(y,x)*gram^-1*x
+ 30*omega2(y,x)*al*gram^-3*y^2
- 45*omega2(y,x)*al*gram^-3*y^3
+ 15*omega2(y,x)*al*gram^-3*y^5
- 60*omega2(y,x)*al*gram^-3*x*y^2
- 105*omega2(y,x)*al*gram^-3*x*y^3
- 15*omega2(y,x)*al*gram^-3*x*y^4
- 3/4*omega2(y,x)*al*gram^-2*y
- 32*omega2(y,x)*al*gram^-2*y^2
- 49/4*omega2(y,x)*al*gram^-2*y^3
- 19/4*omega2(y,x)*al*gram^-2*x*y
- 41/4*omega2(y,x)*al*gram^-2*x*y^2
- 9/8*omega2(y,x)*al*gram^-1*y
- 277/36*phi1(x,y)
- 6620/3*phi1(x,y)*gram^-3*y^2
+ 6980/3*phi1(x,y)*gram^-3*y^3
+ 5900/3*phi1(x,y)*gram^-3*y^4
- 6260/3*phi1(x,y)*gram^-3*y^5
+ 7340/3*phi1(x,y)*gram^-3*x*y^2
+ 12640*phi1(x,y)*gram^-3*x*y^3
+ 6260/3*phi1(x,y)*gram^-3*x*y^4
- 2497/6*phi1(x,y)*gram^-2*y
+ 8653/3*phi1(x,y)*gram^-2*y^2
+ 11519/6*phi1(x,y)*gram^-2*y^3
- 284/3*phi1(x,y)*gram^-2*y^4
+ 2065/6*phi1(x,y)*gram^-2*x*y
+ 10313/6*phi1(x,y)*gram^-2*x*y^2
+ 284/3*phi1(x,y)*gram^-2*x*y^3
- 497/36*phi1(x,y)*gram^-1
+ 893/4*phi1(x,y)*gram^-1*y
+ 673/9*phi1(x,y)*gram^-1*y^2
- 367/36*phi1(x,y)*gram^-1*x
- 49/2*phi1(x,y)*gram^-1*x*y
+ 480*phi1(x,y)*al*gram^-3*y^2
- 480*phi1(x,y)*al*gram^-3*y^3
- 480*phi1(x,y)*al*gram^-3*y^4
+ 480*phi1(x,y)*al*gram^-3*y^5
- 480*phi1(x,y)*al*gram^-3*x*y^2
- 2880*phi1(x,y)*al*gram^-3*x*y^3
- 480*phi1(x,y)*al*gram^-3*x*y^4
+ 51*phi1(x,y)*al*gram^-2*y
- 552*phi1(x,y)*al*gram^-2*y^2
- 489*phi1(x,y)*al*gram^-2*y^3
+ 30*phi1(x,y)*al*gram^-2*y^4
- 51*phi1(x,y)*al*gram^-2*x*y
- 339*phi1(x,y)*al*gram^-2*x*y^2
- 30*phi1(x,y)*al*gram^-2*x*y^3
- 31*phi1(x,y)*al*gram^-1*y
- 18*phi1(x,y)*al*gram^-1*y^2
+ 5/2*phi1(x,y)*al*gram^-1*x*y
+ 1/4*phi1(x,y)*al
+ 120*phi1(x,y)*al^2*gram^-3*y^2
- 120*phi1(x,y)*al^2*gram^-3*y^3
- 120*phi1(x,y)*al^2*gram^-3*y^4
+ 120*phi1(x,y)*al^2*gram^-3*y^5
- 120*phi1(x,y)*al^2*gram^-3*x*y^2
- 720*phi1(x,y)*al^2*gram^-3*x*y^3
- 120*phi1(x,y)*al^2*gram^-3*x*y^4
+ 27/2*phi1(x,y)*al^2*gram^-2*y
- 135*phi1(x,y)*al^2*gram^-2*y^2
- 261/2*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*y^4
- 27/2*phi1(x,y)*al^2*gram^-2*x*y
- 207/2*phi1(x,y)*al^2*gram^-2*x*y^2
- 12*phi1(x,y)*al^2*gram^-2*x*y^3
- 19/2*phi1(x,y)*al^2*gram^-1*y
- 17/2*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*phi1(x,y)*al^2*gram^-1*x*y
- 3*phi1(x,y)^2*gram^-1*y
+ 3*phi1(x,y)^2*gram^-1*y^2
+ phi1(x,y)^2*gram^-1*x*y
- 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 81*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 73*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 49*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 96*phi2(x^-1*y,x^-1)*gram^-3*y
+ 90*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 100*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 14*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 48*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 183*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 7*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 45*phi2(x^-1*y,x^-1)*gram^-2*y
+ 22*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 440*phi2(y^-1,x*y^-1)*gram^-3
- 760*phi2(y^-1,x*y^-1)*gram^-3*y
+ 200*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 120*phi2(y^-1,x*y^-1)*gram^-3*y^3
- 920*phi2(y^-1,x*y^-1)*gram^-3*x
- 1040*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 280*phi2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 55*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 554*phi2(y^-1,x*y^-1)*gram^-2
- 57*phi2(y^-1,x*y^-1)*gram^-2*y
- 4*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 151*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 279*phi2(y^-1,x*y^-1)*gram^-2*x
- 28*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 63*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 13*phi2(y^-1,x*y^-1)*gram^-1
- 14*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y^2
+ 900*phi2(x,y)*gram^-3*y^3
- 2140*phi2(x,y)*gram^-3*y^4
+ 620*phi2(x,y)*gram^-3*y^5
+ 380*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y^2
- 3340*phi2(x,y)*gram^-3*x*y^3
- 4040*phi2(x,y)*gram^-3*x*y^4
- 380*phi2(x,y)*gram^-3*x*y^5
+ 39*phi2(x,y)*gram^-2*y
- 177*phi2(x,y)*gram^-2*y^2
- 1623*phi2(x,y)*gram^-2*y^3
- 239*phi2(x,y)*gram^-2*y^4
- 39*phi2(x,y)*gram^-2*x*y
- 526*phi2(x,y)*gram^-2*x*y^2
- 577*phi2(x,y)*gram^-2*x*y^3
- 23*phi2(x,y)*gram^-1*y
- 140*phi2(x,y)*gram^-1*y^2
- 7*phi2(x,y)*gram^-1*x*y
- 180*phi2(x,y)*al*gram^-3*y^3
+ 300*phi2(x,y)*al*gram^-3*y^4
- 60*phi2(x,y)*al*gram^-3*y^5
- 60*phi2(x,y)*al*gram^-3*y^6
+ 300*phi2(x,y)*al*gram^-3*x*y^3
+ 600*phi2(x,y)*al*gram^-3*x*y^4
+ 60*phi2(x,y)*al*gram^-3*x*y^5
- 15*phi2(x,y)*al*gram^-2*y^2
+ 210*phi2(x,y)*al*gram^-2*y^3
+ 45*phi2(x,y)*al*gram^-2*y^4
+ 45*phi2(x,y)*al*gram^-2*x*y^2
+ 75*phi2(x,y)*al*gram^-2*x*y^3
+ 15*phi2(x,y)*al*gram^-1*y^2
+ phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_3 * (
- 20*gram^-2*y
+ 2950/9*gram^-2*y^2
- 3130/9*gram^-2*y^3
+ 20*gram^-2*x*y
+ 3130/9*gram^-2*x*y^2
- 2*gram^-1
+ 1046/9*gram^-1*y
+ 2*gram^-1*x
+ 360*z3*gram^-3*y^2
- 720*z3*gram^-3*y^3
+ 360*z3*gram^-3*y^4
- 360*z3*gram^-3*x*y^2
- 360*z3*gram^-3*x*y^3
+ 44*z3*gram^-2*y
- 348*z3*gram^-2*y^2
+ 68*z3*gram^-2*y^3
- 44*z3*gram^-2*x*y
- 68*z3*gram^-2*x*y^2
- 4*z3*gram^-1
- 30*z3*gram^-1*y
+ 4*z3*gram^-1*x
- 80*al*gram^-2*y^2
+ 80*al*gram^-2*y^3
- 80*al*gram^-2*x*y^2
- 19*al*gram^-1*y
- 360*al*z3*gram^-3*y^2
+ 720*al*z3*gram^-3*y^3
- 360*al*z3*gram^-3*y^4
+ 360*al*z3*gram^-3*x*y^2
+ 360*al*z3*gram^-3*x*y^3
- 12*al*z3*gram^-2*y
+ 276*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*y^3
+ 12*al*z3*gram^-2*x*y
+ 36*al*z3*gram^-2*x*y^2
+ 6*al*z3*gram^-1*y
- 20*al^2*gram^-2*y^2
+ 20*al^2*gram^-2*y^3
- 20*al^2*gram^-2*x*y^2
- 5*al^2*gram^-1*y
+ 6260/3*ln(x)*gram^-3*y^2
- 12520/3*ln(x)*gram^-3*y^3
+ 6260/3*ln(x)*gram^-3*y^4
- 6980/3*ln(x)*gram^-3*x*y^2
- 6260*ln(x)*gram^-3*x*y^3
+ 1712/9*ln(x)*gram^-2*y
- 21074/9*ln(x)*gram^-2*y^2
+ 194/3*ln(x)*gram^-2*y^3
- 2468/9*ln(x)*gram^-2*x*y
- 7696/9*ln(x)*gram^-2*x*y^2
- 59/3*ln(x)*gram^-1
- 1208/9*ln(x)*gram^-1*y
+ 41/3*ln(x)*gram^-1*x
- 480*ln(x)*al*gram^-3*y^2
+ 960*ln(x)*al*gram^-3*y^3
- 480*ln(x)*al*gram^-3*y^4
+ 480*ln(x)*al*gram^-3*x*y^2
+ 1440*ln(x)*al*gram^-3*x*y^3
- 25*ln(x)*al*gram^-2*y
+ 497*ln(x)*al*gram^-2*y^2
+ 8*ln(x)*al*gram^-2*y^3
+ 25*ln(x)*al*gram^-2*x*y
+ 172*ln(x)*al*gram^-2*x*y^2
+ 17*ln(x)*al*gram^-1*y
- 120*ln(x)*al^2*gram^-3*y^2
+ 240*ln(x)*al^2*gram^-3*y^3
- 120*ln(x)*al^2*gram^-3*y^4
+ 120*ln(x)*al^2*gram^-3*x*y^2
+ 360*ln(x)*al^2*gram^-3*x*y^3
- 7*ln(x)*al^2*gram^-2*y
+ 127*ln(x)*al^2*gram^-2*y^2
+ 7*ln(x)*al^2*gram^-2*x*y
+ 44*ln(x)*al^2*gram^-2*x*y^2
+ 5*ln(x)*al^2*gram^-1*y
- 120*ln(x)^2*gram^-3*y
- 650/3*ln(x)^2*gram^-3*y^2
+ 1810/3*ln(x)^2*gram^-3*y^3
- 230/3*ln(x)^2*gram^-3*y^4
- 190*ln(x)^2*gram^-3*y^5
+ 120*ln(x)^2*gram^-3*x*y
+ 1970/3*ln(x)^2*gram^-3*x*y^2
+ 2100*ln(x)^2*gram^-3*x*y^3
+ 190*ln(x)^2*gram^-3*x*y^4
- 12*ln(x)^2*gram^-2
+ 793/9*ln(x)^2*gram^-2*y
+ 4561/9*ln(x)^2*gram^-2*y^2
+ 1654/9*ln(x)^2*gram^-2*y^3
+ 12*ln(x)^2*gram^-2*x
+ 917/9*ln(x)^2*gram^-2*x*y
+ 956/3*ln(x)^2*gram^-2*x*y^2
+ 121/9*ln(x)^2*gram^-1
+ 337/9*ln(x)^2*gram^-1*y
+ 14/9*ln(x)^2*gram^-1*x
+ 120*ln(x)^2*al*gram^-3*y^2
- 210*ln(x)^2*al*gram^-3*y^3
+ 60*ln(x)^2*al*gram^-3*y^4
+ 30*ln(x)^2*al*gram^-3*y^5
- 120*ln(x)^2*al*gram^-3*x*y^2
- 450*ln(x)^2*al*gram^-3*x*y^3
- 30*ln(x)^2*al*gram^-3*x*y^4
+ 7*ln(x)^2*al*gram^-2*y
- 125*ln(x)^2*al*gram^-2*y^2
- 32*ln(x)^2*al*gram^-2*y^3
- 7*ln(x)^2*al*gram^-2*x*y
- 59*ln(x)^2*al*gram^-2*x*y^2
- 11/2*ln(x)^2*al*gram^-1*y
+ 30*ln(x)^2*al^2*gram^-3*y^2
- 60*ln(x)^2*al^2*gram^-3*y^3
+ 30*ln(x)^2*al^2*gram^-3*y^4
- 30*ln(x)^2*al^2*gram^-3*x*y^2
- 90*ln(x)^2*al^2*gram^-3*x*y^3
+ ln(x)^2*al^2*gram^-2*y
- 29*ln(x)^2*al^2*gram^-2*y^2
- 2*ln(x)^2*al^2*gram^-2*y^3
- ln(x)^2*al^2*gram^-2*x*y
- 9*ln(x)^2*al^2*gram^-2*x*y^2
- 1/2*ln(x)^2*al^2*gram^-1*y
- 1880/3*ln(x)*ln(y)*gram^-3*y^2
+ 4540/3*ln(x)*ln(y)*gram^-3*y^3
- 3800/3*ln(x)*ln(y)*gram^-3*y^4
+ 380*ln(x)*ln(y)*gram^-3*y^5
+ 1160/3*ln(x)*ln(y)*gram^-3*x*y^2
- 1900/3*ln(x)*ln(y)*gram^-3*x*y^3
- 380*ln(x)*ln(y)*gram^-3*x*y^4
- 683/9*ln(x)*ln(y)*gram^-2*y
+ 7403/18*ln(x)*ln(y)*gram^-2*y^2
- 2515/6*ln(x)*ln(y)*gram^-2*y^3
- 73/9*ln(x)*ln(y)*gram^-2*x*y
- 1001/6*ln(x)*ln(y)*gram^-2*x*y^2
- 5/9*ln(x)*ln(y)*gram^-1
+ 35/18*ln(x)*ln(y)*gram^-1*y
- 49/9*ln(x)*ln(y)*gram^-1*x
+ 90*ln(x)*ln(y)*al*gram^-3*y^2
- 240*ln(x)*ln(y)*al*gram^-3*y^3
+ 210*ln(x)*ln(y)*al*gram^-3*y^4
- 60*ln(x)*ln(y)*al*gram^-3*y^5
- 90*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 90*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 60*ln(x)*ln(y)*al*gram^-3*x*y^4
+ 3*ln(x)*ln(y)*al*gram^-2*y
- 127/2*ln(x)*ln(y)*al*gram^-2*y^2
+ 127/2*ln(x)*ln(y)*al*gram^-2*y^3
- 3*ln(x)*ln(y)*al*gram^-2*x*y
+ 53/2*ln(x)*ln(y)*al*gram^-2*x*y^2
+ ln(x)*ln(y)*al*gram^-1*y
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 30*ln(x)*ln(y)*al^2*gram^-3*y^4
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 30*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ ln(x)*ln(y)*al^2*gram^-2*y
- 23*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^3
- ln(x)*ln(y)*al^2*gram^-2*x*y
- 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)
+ 40*ln(x)*phi1(x,y)*gram^-3*y^2
+ 1940/3*ln(x)*phi1(x,y)*gram^-3*y^3
- 4240/3*ln(x)*phi1(x,y)*gram^-3*y^4
+ 2180/3*ln(x)*phi1(x,y)*gram^-3*y^5
- 280*ln(x)*phi1(x,y)*gram^-3*x*y^2
- 1680*ln(x)*phi1(x,y)*gram^-3*x*y^3
- 3320/3*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 2*ln(x)*phi1(x,y)*gram^-2*y
- 3*ln(x)*phi1(x,y)*gram^-2*y^2
- 2584/3*ln(x)*phi1(x,y)*gram^-2*y^3
+ 287/3*ln(x)*phi1(x,y)*gram^-2*y^4
- 86*ln(x)*phi1(x,y)*gram^-2*x*y
- 337*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 572/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 59/4*ln(x)*phi1(x,y)*gram^-1*y
- 1009/12*ln(x)*phi1(x,y)*gram^-1*y^2
- 6*ln(x)*phi1(x,y)*gram^-1*x
- 37/4*ln(x)*phi1(x,y)*gram^-1*x*y
- 150*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 300*ln(x)*phi1(x,y)*al*gram^-3*y^4
- 150*ln(x)*phi1(x,y)*al*gram^-3*y^5
+ 390*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
+ 210*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 9*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 177*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 63*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 33*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ 1/4*ln(x)*phi1(x,y)*al*gram^-1*y
+ 61/4*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 3/4*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 90*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
+ 33*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 120*ln(y)*gram^-3*y^2
+ 120*ln(y)*gram^-3*y^3
+ 120*ln(y)*gram^-3*x*y^2
+ 12520/3*ln(y)*gram^-3*x*y^3
- 12*ln(y)*gram^-2*y
+ 4628/9*ln(y)*gram^-2*y^2
+ 2450/9*ln(y)*gram^-2*y^3
+ 12*ln(y)*gram^-2*x*y
+ 4664/9*ln(y)*gram^-2*x*y^2
+ 8/9*ln(y)*gram^-1*y
- 960*ln(y)*al*gram^-3*x*y^3
- 88*ln(y)*al*gram^-2*y^2
- 88*ln(y)*al*gram^-2*y^3
- 92*ln(y)*al*gram^-2*x*y^2
- 240*ln(y)*al^2*gram^-3*x*y^3
- 22*ln(y)*al^2*gram^-2*y^2
- 22*ln(y)*al^2*gram^-2*y^3
- 22*ln(y)*al^2*gram^-2*x*y^2
- 510*ln(y)^2*gram^-3*y^3
+ 460*ln(y)^2*gram^-3*y^4
- 190*ln(y)^2*gram^-3*y^5
- 1750/3*ln(y)^2*gram^-3*x*y^3
+ 190*ln(y)^2*gram^-3*x*y^4
- 361/2*ln(y)^2*gram^-2*y^2
+ 2647/18*ln(y)^2*gram^-2*y^3
- 127/2*ln(y)^2*gram^-2*x*y^2
+ 30*ln(y)^2*al*gram^-3*y^3
- 60*ln(y)^2*al*gram^-3*y^4
+ 30*ln(y)^2*al*gram^-3*y^5
+ 150*ln(y)^2*al*gram^-3*x*y^3
- 30*ln(y)^2*al*gram^-3*x*y^4
+ 49/2*ln(y)^2*al*gram^-2*y^2
- 21/2*ln(y)^2*al*gram^-2*y^3
+ 23/2*ln(y)^2*al*gram^-2*x*y^2
+ 60*ln(y)^2*al^2*gram^-3*x*y^3
+ 6*ln(y)^2*al^2*gram^-2*y^2
+ 5*ln(y)^2*al^2*gram^-2*y^3
+ 6*ln(y)^2*al^2*gram^-2*x*y^2
+ 110/3*ln(y)*phi1(x,y)*gram^-3*y^3
- 580/3*ln(y)*phi1(x,y)*gram^-3*y^4
+ 470/3*ln(y)*phi1(x,y)*gram^-3*y^5
- 1130*ln(y)*phi1(x,y)*gram^-3*x*y^3
+ 670/3*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 111*ln(y)*phi1(x,y)*gram^-2*y^2
- 325/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 22/3*ln(y)*phi1(x,y)*gram^-2*y^4
- 143*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 307/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 15/4*ln(y)*phi1(x,y)*gram^-1*y
+ 131/12*ln(y)*phi1(x,y)*gram^-1*y^2
+ 11/4*ln(y)*phi1(x,y)*gram^-1*x*y
- 60*ln(y)*phi1(x,y)*al*gram^-3*y^3
+ 120*ln(y)*phi1(x,y)*al*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al*gram^-3*y^5
+ 240*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 54*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 27*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ 1/4*ln(y)*phi1(x,y)*al*gram^-1*y
- 3/4*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 1/4*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 90*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
+ 33*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 60*omega2(x^-1,x^-1*y)*gram^-3*y
- 265*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 65*omega2(x^-1,x^-1*y)*gram^-3*y^3
+ 115*omega2(x^-1,x^-1*y)*gram^-3*y^4
- 95*omega2(x^-1,x^-1*y)*gram^-3*y^5
- 60*omega2(x^-1,x^-1*y)*gram^-3*x*y
+ 105*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
+ 360*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
+ 95*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
+ 6*omega2(x^-1,x^-1*y)*gram^-2
- 425/6*omega2(x^-1,x^-1*y)*gram^-2*y
+ 236/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 89*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 6*omega2(x^-1,x^-1*y)*gram^-2*x
- 19/6*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 115/2*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 13/3*omega2(x^-1,x^-1*y)*gram^-1
+ 17/3*omega2(x^-1,x^-1*y)*gram^-1*y
- 5/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^2
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^4
+ 15*omega2(x^-1,x^-1*y)*al*gram^-3*y^5
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^2
- 60*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^3
- 15*omega2(x^-1,x^-1*y)*al*gram^-3*x*y^4
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 12*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 13*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 1/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
- 19/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
- 1/2*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 60*omega2(x^-1*y,x^-1)*gram^-3*y
+ 55*omega2(x^-1*y,x^-1)*gram^-3*y^2
- 25*omega2(x^-1*y,x^-1)*gram^-3*y^3
- 185*omega2(x^-1*y,x^-1)*gram^-3*y^4
+ 95*omega2(x^-1*y,x^-1)*gram^-3*y^5
+ 60*omega2(x^-1*y,x^-1)*gram^-3*x*y
+ 105*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
- 290*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
- 95*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
- 6*omega2(x^-1*y,x^-1)*gram^-2
+ 331/6*omega2(x^-1*y,x^-1)*gram^-2*y
- 67/3*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 96*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 6*omega2(x^-1*y,x^-1)*gram^-2*x
+ 113/6*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 101/2*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 17/3*omega2(x^-1*y,x^-1)*gram^-1
- 11/6*omega2(x^-1*y,x^-1)*gram^-1*y
+ 1/3*omega2(x^-1*y,x^-1)*gram^-1*x
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
- 45*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
+ 45*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*y^5
- 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 30*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 15*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^4
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 11*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 16*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 1/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 13/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 60*omega2(y^-1,x*y^-1)*gram^-3*y
+ 115*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 45*omega2(y^-1,x*y^-1)*gram^-3*y^3
+ 115*omega2(y^-1,x*y^-1)*gram^-3*y^4
- 95*omega2(y^-1,x*y^-1)*gram^-3*y^5
+ 60*omega2(y^-1,x*y^-1)*gram^-3*x*y
+ 45*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 360*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
+ 95*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
- 6*omega2(y^-1,x*y^-1)*gram^-2
+ 343/6*omega2(y^-1,x*y^-1)*gram^-2*y
+ 128/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 89*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 6*omega2(y^-1,x*y^-1)*gram^-2*x
+ 101/6*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 115/2*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 17/3*omega2(y^-1,x*y^-1)*gram^-1
+ 11/3*omega2(y^-1,x*y^-1)*gram^-1*y
+ 1/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^2
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^4
+ 15*omega2(y^-1,x*y^-1)*al*gram^-3*y^5
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^2
- 60*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^3
- 15*omega2(y^-1,x*y^-1)*al*gram^-3*x*y^4
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 12*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 13*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 1/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
- 19/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
- 1/2*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 60*omega2(x*y^-1,y^-1)*gram^-3*y
+ 55*omega2(x*y^-1,y^-1)*gram^-3*y^2
- 25*omega2(x*y^-1,y^-1)*gram^-3*y^3
- 185*omega2(x*y^-1,y^-1)*gram^-3*y^4
+ 95*omega2(x*y^-1,y^-1)*gram^-3*y^5
+ 60*omega2(x*y^-1,y^-1)*gram^-3*x*y
+ 105*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
- 290*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
- 95*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
- 6*omega2(x*y^-1,y^-1)*gram^-2
+ 331/6*omega2(x*y^-1,y^-1)*gram^-2*y
- 67/3*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 96*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 6*omega2(x*y^-1,y^-1)*gram^-2*x
+ 113/6*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 101/2*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 17/3*omega2(x*y^-1,y^-1)*gram^-1
- 11/6*omega2(x*y^-1,y^-1)*gram^-1*y
+ 1/3*omega2(x*y^-1,y^-1)*gram^-1*x
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
- 45*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
+ 45*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*y^5
- 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 30*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 15*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^4
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 11*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 16*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 1/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 13/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 60*omega2(x,y)*gram^-3*y
- 265*omega2(x,y)*gram^-3*y^2
+ 65*omega2(x,y)*gram^-3*y^3
+ 115*omega2(x,y)*gram^-3*y^4
- 95*omega2(x,y)*gram^-3*y^5
- 60*omega2(x,y)*gram^-3*x*y
+ 105*omega2(x,y)*gram^-3*x*y^2
+ 360*omega2(x,y)*gram^-3*x*y^3
+ 95*omega2(x,y)*gram^-3*x*y^4
+ 6*omega2(x,y)*gram^-2
- 425/6*omega2(x,y)*gram^-2*y
+ 236/3*omega2(x,y)*gram^-2*y^2
+ 89*omega2(x,y)*gram^-2*y^3
- 6*omega2(x,y)*gram^-2*x
- 19/6*omega2(x,y)*gram^-2*x*y
+ 115/2*omega2(x,y)*gram^-2*x*y^2
- 13/3*omega2(x,y)*gram^-1
+ 17/3*omega2(x,y)*gram^-1*y
- 5/3*omega2(x,y)*gram^-1*x
+ 15*omega2(x,y)*al*gram^-3*y^2
- 15*omega2(x,y)*al*gram^-3*y^3
- 15*omega2(x,y)*al*gram^-3*y^4
+ 15*omega2(x,y)*al*gram^-3*y^5
- 15*omega2(x,y)*al*gram^-3*x*y^2
- 60*omega2(x,y)*al*gram^-3*x*y^3
- 15*omega2(x,y)*al*gram^-3*x*y^4
+ 1/2*omega2(x,y)*al*gram^-2*y
- 12*omega2(x,y)*al*gram^-2*y^2
- 13*omega2(x,y)*al*gram^-2*y^3
- 1/2*omega2(x,y)*al*gram^-2*x*y
- 19/2*omega2(x,y)*al*gram^-2*x*y^2
- 1/2*omega2(x,y)*al*gram^-1*y
- 60*omega2(y,x)*gram^-3*y
+ 115*omega2(y,x)*gram^-3*y^2
+ 45*omega2(y,x)*gram^-3*y^3
+ 115*omega2(y,x)*gram^-3*y^4
- 95*omega2(y,x)*gram^-3*y^5
+ 60*omega2(y,x)*gram^-3*x*y
+ 45*omega2(y,x)*gram^-3*x*y^2
+ 360*omega2(y,x)*gram^-3*x*y^3
+ 95*omega2(y,x)*gram^-3*x*y^4
- 6*omega2(y,x)*gram^-2
+ 343/6*omega2(y,x)*gram^-2*y
+ 128/3*omega2(y,x)*gram^-2*y^2
+ 89*omega2(y,x)*gram^-2*y^3
+ 6*omega2(y,x)*gram^-2*x
+ 101/6*omega2(y,x)*gram^-2*x*y
+ 115/2*omega2(y,x)*gram^-2*x*y^2
+ 17/3*omega2(y,x)*gram^-1
+ 11/3*omega2(y,x)*gram^-1*y
+ 1/3*omega2(y,x)*gram^-1*x
+ 15*omega2(y,x)*al*gram^-3*y^2
- 15*omega2(y,x)*al*gram^-3*y^3
- 15*omega2(y,x)*al*gram^-3*y^4
+ 15*omega2(y,x)*al*gram^-3*y^5
- 15*omega2(y,x)*al*gram^-3*x*y^2
- 60*omega2(y,x)*al*gram^-3*x*y^3
- 15*omega2(y,x)*al*gram^-3*x*y^4
+ 1/2*omega2(y,x)*al*gram^-2*y
- 12*omega2(y,x)*al*gram^-2*y^2
- 13*omega2(y,x)*al*gram^-2*y^3
- 1/2*omega2(y,x)*al*gram^-2*x*y
- 19/2*omega2(y,x)*al*gram^-2*x*y^2
- 1/2*omega2(y,x)*al*gram^-1*y
- 49/9*phi1(x,y)
- 120*phi1(x,y)*gram^-3*y^2
- 5540/3*phi1(x,y)*gram^-3*y^3
+ 12160/3*phi1(x,y)*gram^-3*y^4
- 6260/3*phi1(x,y)*gram^-3*y^5
+ 120*phi1(x,y)*gram^-3*x*y^2
+ 6380*phi1(x,y)*gram^-3*x*y^3
+ 6260/3*phi1(x,y)*gram^-3*x*y^4
+ 48*phi1(x,y)*gram^-2*y
+ 306*phi1(x,y)*gram^-2*y^2
+ 6202/3*phi1(x,y)*gram^-2*y^3
- 284/3*phi1(x,y)*gram^-2*y^4
- 48*phi1(x,y)*gram^-2*x*y
+ 3038/3*phi1(x,y)*gram^-2*x*y^2
+ 284/3*phi1(x,y)*gram^-2*x*y^3
+ 6*phi1(x,y)*gram^-1
+ 17/2*phi1(x,y)*gram^-1*y
+ 619/9*phi1(x,y)*gram^-1*y^2
- 6*phi1(x,y)*gram^-1*x
- 7/2*phi1(x,y)*gram^-1*x*y
+ 480*phi1(x,y)*al*gram^-3*y^3
- 960*phi1(x,y)*al*gram^-3*y^4
+ 480*phi1(x,y)*al*gram^-3*y^5
- 1440*phi1(x,y)*al*gram^-3*x*y^3
- 480*phi1(x,y)*al*gram^-3*x*y^4
- 18*phi1(x,y)*al*gram^-2*y^2
- 492*phi1(x,y)*al*gram^-2*y^3
+ 30*phi1(x,y)*al*gram^-2*y^4
- 192*phi1(x,y)*al*gram^-2*x*y^2
- 30*phi1(x,y)*al*gram^-2*x*y^3
- 4*phi1(x,y)*al*gram^-1*y
- 35/2*phi1(x,y)*al*gram^-1*y^2
+ phi1(x,y)*al*gram^-1*x*y
+ 120*phi1(x,y)*al^2*gram^-3*y^3
- 240*phi1(x,y)*al^2*gram^-3*y^4
+ 120*phi1(x,y)*al^2*gram^-3*y^5
- 360*phi1(x,y)*al^2*gram^-3*x*y^3
- 120*phi1(x,y)*al^2*gram^-3*x*y^4
- 132*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*y^4
- 54*phi1(x,y)*al^2*gram^-2*x*y^2
- 12*phi1(x,y)*al^2*gram^-2*x*y^3
- 1/2*phi1(x,y)*al^2*gram^-1*y
- 17/2*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*phi1(x,y)*al^2*gram^-1*x*y
+ 4*phi1(x,y)^2*gram^-1*y^2
+ 144*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 240*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 88*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 288*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 104*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 144*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 24*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 240*phi2(y^-1,x*y^-1)*gram^-3
- 440*phi2(y^-1,x*y^-1)*gram^-3*y
+ 160*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 40*phi2(y^-1,x*y^-1)*gram^-3*y^3
- 240*phi2(y^-1,x*y^-1)*gram^-3*x
- 680*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 200*phi2(y^-1,x*y^-1)*gram^-3*x*y^2
+ 24*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 260*phi2(y^-1,x*y^-1)*gram^-2
- 36*phi2(y^-1,x*y^-1)*gram^-2*y
- 8*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 24*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 204*phi2(y^-1,x*y^-1)*gram^-2*x
- 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 24*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 12*phi2(y^-1,x*y^-1)*gram^-1
- 12*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 620*phi2(x,y)*gram^-3*y^3
- 860*phi2(x,y)*gram^-3*y^4
- 140*phi2(x,y)*gram^-3*y^5
+ 380*phi2(x,y)*gram^-3*y^6
- 1100*phi2(x,y)*gram^-3*x*y^3
- 2520*phi2(x,y)*gram^-3*x*y^4
- 380*phi2(x,y)*gram^-3*x*y^5
+ 60*phi2(x,y)*gram^-2*y^2
- 764*phi2(x,y)*gram^-2*y^3
- 296*phi2(x,y)*gram^-2*y^4
- 180*phi2(x,y)*gram^-2*x*y^2
- 480*phi2(x,y)*gram^-2*x*y^3
- 88*phi2(x,y)*gram^-1*y^2
- 60*phi2(x,y)*al*gram^-3*y^3
+ 60*phi2(x,y)*al*gram^-3*y^4
+ 60*phi2(x,y)*al*gram^-3*y^5
- 60*phi2(x,y)*al*gram^-3*y^6
+ 60*phi2(x,y)*al*gram^-3*x*y^3
+ 360*phi2(x,y)*al*gram^-3*x*y^4
+ 60*phi2(x,y)*al*gram^-3*x*y^5
- 12*phi2(x,y)*al*gram^-2*y^2
+ 84*phi2(x,y)*al*gram^-2*y^3
+ 48*phi2(x,y)*al*gram^-2*y^4
+ 12*phi2(x,y)*al*gram^-2*x*y^2
+ 72*phi2(x,y)*al*gram^-2*x*y^3
+ 12*phi2(x,y)*al*gram^-1*y^2
)

 + a^2*Cf*Ca*Sigma_2 * (
+ 13717/648
+ 295/18*gram^-1
- 304/9*gram^-1*y
+ 313/18*gram^-1*y^2
- 331/18*gram^-1*x
- 313/18*gram^-1*x*y
- 18*z3*gram^-2*y
+ 36*z3*gram^-2*y^2
- 18*z3*gram^-2*y^3
+ 54*z3*gram^-2*x*y
+ 18*z3*gram^-2*x*y^2
+ 15/2*z3*gram^-1
+ 17/2*z3*gram^-1*y
+ 2*z3*gram^-1*y^2
+ 1/2*z3*gram^-1*x
- 2*z3*gram^-1*x*y
- 13/2*z3
- 4*al*gram^-1
+ 8*al*gram^-1*y
- 4*al*gram^-1*y^2
+ 4*al*gram^-1*x
+ 4*al*gram^-1*x*y
- 25/4*al
+ 18*al*z3*gram^-2*y
- 36*al*z3*gram^-2*y^2
+ 18*al*z3*gram^-2*y^3
- 54*al*z3*gram^-2*x*y
- 18*al*z3*gram^-2*x*y^2
- 3*al*z3*gram^-1
- 15*al*z3*gram^-1*y
+ 3*al*z3
- al^2*gram^-1
+ 2*al^2*gram^-1*y
- al^2*gram^-1*y^2
+ al^2*gram^-1*x
+ al^2*gram^-1*x*y
- al^2
- 505/72*ln(x)
- 6*ln(x)*gram^-2
- 590/3*ln(x)*gram^-2*y
+ 1234/3*ln(x)*gram^-2*y^2
- 626/3*ln(x)*gram^-2*y^3
+ 6*ln(x)*gram^-2*x
+ 1306/3*ln(x)*gram^-2*x*y
+ 1252/3*ln(x)*gram^-2*x*y^2
+ 535/24*ln(x)*gram^-1
+ 2113/12*ln(x)*gram^-1*y
+ 391/24*ln(x)*gram^-1*y^2
+ 1903/72*ln(x)*gram^-1*x
+ 127/72*ln(x)*gram^-1*x*y
+ 48*ln(x)*al*gram^-2*y
- 96*ln(x)*al*gram^-2*y^2
+ 48*ln(x)*al*gram^-2*y^3
- 96*ln(x)*al*gram^-2*x*y
- 96*ln(x)*al*gram^-2*x*y^2
- 13/4*ln(x)*al*gram^-1
- 83/2*ln(x)*al*gram^-1*y
- 13/4*ln(x)*al*gram^-1*y^2
- 1/4*ln(x)*al*gram^-1*x
- 3/4*ln(x)*al*gram^-1*x*y
+ 4*ln(x)*al
+ 12*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 12*ln(x)*al^2*gram^-2*y^3
- 24*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
- 5/8*ln(x)*al^2*gram^-1
- 43/4*ln(x)*al^2*gram^-1*y
- 5/8*ln(x)*al^2*gram^-1*y^2
- 3/8*ln(x)*al^2*gram^-1*x
- 3/8*ln(x)*al^2*gram^-1*x*y
+ 7/8*ln(x)*al^2
+ 25/9*ln(x)^2
+ 8*ln(x)^2*gram^-2
+ 259/6*ln(x)^2*gram^-2*y
- 605/6*ln(x)^2*gram^-2*y^2
+ 241/6*ln(x)^2*gram^-2*y^3
+ 19/2*ln(x)^2*gram^-2*y^4
- 20*ln(x)^2*gram^-2*x
- 701/6*ln(x)^2*gram^-2*x*y
- 481/3*ln(x)^2*gram^-2*x*y^2
- 19/2*ln(x)^2*gram^-2*x*y^3
- 227/18*ln(x)^2*gram^-1
- 899/18*ln(x)^2*gram^-1*y
- 127/9*ln(x)^2*gram^-1*y^2
- 65/18*ln(x)^2*gram^-1*x
- 49/9*ln(x)^2*gram^-1*x*y
- 27/2*ln(x)^2*al*gram^-2*y
+ 51/2*ln(x)^2*al*gram^-2*y^2
- 21/2*ln(x)^2*al*gram^-2*y^3
- 3/2*ln(x)^2*al*gram^-2*y^4
+ 51/2*ln(x)^2*al*gram^-2*x*y
+ 33*ln(x)^2*al*gram^-2*x*y^2
+ 3/2*ln(x)^2*al*gram^-2*x*y^3
+ 7/8*ln(x)^2*al*gram^-1
+ 47/4*ln(x)^2*al*gram^-1*y
+ 19/8*ln(x)^2*al*gram^-1*y^2
+ 1/8*ln(x)^2*al*gram^-1*x
+ 7/8*ln(x)^2*al*gram^-1*x*y
- 7/8*ln(x)^2*al
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 1/4*ln(x)^2*al^2*gram^-1
+ 5/2*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*y^2
- 1/4*ln(x)^2*al^2
- 9/8*ln(x)*ln(y)
- 6*ln(x)*ln(y)*gram^-2
+ 55/3*ln(x)*ln(y)*gram^-2*y
- 113/3*ln(x)*ln(y)*gram^-2*y^2
+ 133/3*ln(x)*ln(y)*gram^-2*y^3
- 19*ln(x)*ln(y)*gram^-2*y^4
+ 6*ln(x)*ln(y)*gram^-2*x
- 51*ln(x)*ln(y)*gram^-2*x*y
+ 266/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 19*ln(x)*ln(y)*gram^-2*x*y^3
- 113/72*ln(x)*ln(y)*gram^-1
- 235/72*ln(x)*ln(y)*gram^-1*y
+ 41/2*ln(x)*ln(y)*gram^-1*y^2
- 119/72*ln(x)*ln(y)*gram^-1*x
+ 13/2*ln(x)*ln(y)*gram^-1*x*y
- 3/2*ln(x)*ln(y)*al*gram^-2*y
+ 6*ln(x)*ln(y)*al*gram^-2*y^2
- 15/2*ln(x)*ln(y)*al*gram^-2*y^3
+ 3*ln(x)*ln(y)*al*gram^-2*y^4
+ 21/2*ln(x)*ln(y)*al*gram^-2*x*y
- 27/2*ln(x)*ln(y)*al*gram^-2*x*y^2
- 3*ln(x)*ln(y)*al*gram^-2*x*y^3
+ 3/4*ln(x)*ln(y)*al*gram^-1
+ 3/4*ln(x)*ln(y)*al*gram^-1*y
- 3*ln(x)*ln(y)*al*gram^-1*y^2
- ln(x)*ln(y)*al*gram^-1*x*y
+ 1/8*ln(x)*ln(y)*al
- 3/2*ln(x)*ln(y)*al^2*gram^-2*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^2
- 3/2*ln(x)*ln(y)*al^2*gram^-2*y^3
+ 9/2*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 3/2*ln(x)*ln(y)*al^2*gram^-2*x*y^2
+ 1/4*ln(x)*ln(y)*al^2*gram^-1
+ 5/4*ln(x)*ln(y)*al^2*gram^-1*y
+ 1/4*ln(x)*phi1(x,y)
- 6*ln(x)*phi1(x,y)*gram^-2
- 77/6*ln(x)*phi1(x,y)*gram^-2*y
- 13/6*ln(x)*phi1(x,y)*gram^-2*y^2
+ 401/6*ln(x)*phi1(x,y)*gram^-2*y^3
- 275/6*ln(x)*phi1(x,y)*gram^-2*y^4
+ 6*ln(x)*phi1(x,y)*gram^-2*x
+ 281/6*ln(x)*phi1(x,y)*gram^-2*x*y
+ 189*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 389/6*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 91/24*ln(x)*phi1(x,y)*gram^-1
+ 109/4*ln(x)*phi1(x,y)*gram^-1*y
+ 381/8*ln(x)*phi1(x,y)*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*gram^-1*y^3
+ 113/24*ln(x)*phi1(x,y)*gram^-1*x
+ 377/24*ln(x)*phi1(x,y)*gram^-1*x*y
+ 27/4*ln(x)*phi1(x,y)*gram^-1*x*y^2
+ 15/8*ln(x)*phi1(x,y)*y
- 3/16*ln(x)*phi1(x,y)*x
+ 6*ln(x)*phi1(x,y)*al*gram^-2*y
- 3*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 6*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 42*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 12*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 23/4*ln(x)*phi1(x,y)*al*gram^-1*y
- 19/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 1/4*ln(x)*phi1(x,y)*al*gram^-1*y^3
- 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
- ln(x)*phi1(x,y)*al*gram^-1*x*y^2
- 1/4*ln(x)*phi1(x,y)*al*y
+ 1/16*ln(x)*phi1(x,y)*al*x
+ 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
+ 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 265/72*ln(y)
+ 313/3*ln(y)*gram^-2*y
- 626/3*ln(y)*gram^-2*y^2
+ 313/3*ln(y)*gram^-2*y^3
- 349/3*ln(y)*gram^-2*x*y
- 313*ln(y)*gram^-2*x*y^2
+ 149/18*ln(y)*gram^-1
- 2237/24*ln(y)*gram^-1*y
- 1613/72*ln(y)*gram^-1*y^2
- 149/18*ln(y)*gram^-1*x
+ 313/72*ln(y)*gram^-1*x*y
- 24*ln(y)*al*gram^-2*y
+ 48*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 24*ln(y)*al*gram^-2*x*y
+ 72*ln(y)*al*gram^-2*x*y^2
+ ln(y)*al*gram^-1
+ 73/4*ln(y)*al*gram^-1*y
+ 19/4*ln(y)*al*gram^-1*y^2
- ln(y)*al*gram^-1*x
- 3/4*ln(y)*al*gram^-1*x*y
- 1/2*ln(y)*al
- 6*ln(y)*al^2*gram^-2*y
+ 12*ln(y)*al^2*gram^-2*y^2
- 6*ln(y)*al^2*gram^-2*y^3
+ 6*ln(y)*al^2*gram^-2*x*y
+ 18*ln(y)*al^2*gram^-2*x*y^2
+ 1/4*ln(y)*al^2*gram^-1
+ 37/8*ln(y)*al^2*gram^-1*y
+ 9/8*ln(y)*al^2*gram^-1*y^2
- 1/4*ln(y)*al^2*gram^-1*x
- 1/8*ln(y)*al^2*gram^-1*x*y
- 1/8*ln(y)*al^2
+ 19/24*ln(y)^2
- 82/3*ln(y)^2*gram^-2*y
+ 349/6*ln(y)^2*gram^-2*y^2
- 121/3*ln(y)^2*gram^-2*y^3
+ 19/2*ln(y)^2*gram^-2*y^4
+ 82/3*ln(y)^2*gram^-2*x*y
+ 55/2*ln(y)^2*gram^-2*x*y^2
- 19/2*ln(y)^2*gram^-2*x*y^3
- 11/6*ln(y)^2*gram^-1
+ 713/36*ln(y)^2*gram^-1*y
- 115/18*ln(y)^2*gram^-1*y^2
+ 11/6*ln(y)^2*gram^-1*x
- 19/18*ln(y)^2*gram^-1*x*y
+ 9/2*ln(y)^2*al*gram^-2*y
- 21/2*ln(y)^2*al*gram^-2*y^2
+ 15/2*ln(y)^2*al*gram^-2*y^3
- 3/2*ln(y)^2*al*gram^-2*y^4
- 9/2*ln(y)^2*al*gram^-2*x*y
- 9*ln(y)^2*al*gram^-2*x*y^2
+ 3/2*ln(y)^2*al*gram^-2*x*y^3
- 29/8*ln(y)^2*al*gram^-1*y
+ 5/8*ln(y)^2*al*gram^-1*y^2
+ 1/8*ln(y)^2*al*gram^-1*x*y
+ 3/2*ln(y)^2*al^2*gram^-2*y
- 3*ln(y)^2*al^2*gram^-2*y^2
+ 3/2*ln(y)^2*al^2*gram^-2*y^3
- 3/2*ln(y)^2*al^2*gram^-2*x*y
- 9/2*ln(y)^2*al^2*gram^-2*x*y^2
- 5/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*y^2
+ 1/8*ln(y)*phi1(x,y)
- 82/3*ln(y)*phi1(x,y)*gram^-2*y
+ 169/3*ln(y)*phi1(x,y)*gram^-2*y^2
- 92/3*ln(y)*phi1(x,y)*gram^-2*y^3
+ 5/3*ln(y)*phi1(x,y)*gram^-2*y^4
+ 82/3*ln(y)*phi1(x,y)*gram^-2*x*y
+ 84*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 62/3*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 25/12*ln(y)*phi1(x,y)*gram^-1
+ 237/8*ln(y)*phi1(x,y)*gram^-1*y
- 55/8*ln(y)*phi1(x,y)*gram^-1*y^2
+ 2*ln(y)*phi1(x,y)*gram^-1*y^3
+ 25/12*ln(y)*phi1(x,y)*gram^-1*x
+ 59/24*ln(y)*phi1(x,y)*gram^-1*x*y
- 27/4*ln(y)*phi1(x,y)*gram^-1*x*y^2
- 15/8*ln(y)*phi1(x,y)*y
+ 3/16*ln(y)*phi1(x,y)*x
+ 9/2*ln(y)*phi1(x,y)*al*gram^-2*y
- 15/2*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 3/2*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 9/2*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 21*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 19/4*ln(y)*phi1(x,y)*al*gram^-1*y
- ln(y)*phi1(x,y)*al*gram^-1*y^2
- 1/4*ln(y)*phi1(x,y)*al*gram^-1*y^3
- 3/4*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ ln(y)*phi1(x,y)*al*gram^-1*x*y^2
+ 1/4*ln(y)*phi1(x,y)*al*y
- 1/16*ln(y)*phi1(x,y)*al*x
+ 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
+ 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 9*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 3/16*omega2(x^-1,x^-1*y)
- 5/2*omega2(x^-1,x^-1*y)*gram^-2
+ 21/2*omega2(x^-1,x^-1*y)*gram^-2*y
- 47/4*omega2(x^-1,x^-1*y)*gram^-2*y^2
- omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 19/4*omega2(x^-1,x^-1*y)*gram^-2*y^4
+ 17/2*omega2(x^-1,x^-1*y)*gram^-2*x
- 37/2*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 129/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 19/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^3
+ 49/48*omega2(x^-1,x^-1*y)*gram^-1
- 91/12*omega2(x^-1,x^-1*y)*gram^-1*y
- 81/16*omega2(x^-1,x^-1*y)*gram^-1*y^2
+ 13/48*omega2(x^-1,x^-1*y)*gram^-1*x
- 27/16*omega2(x^-1,x^-1*y)*gram^-1*x*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 9/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^4
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 21/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^3
+ 3/16*omega2(x^-1,x^-1*y)*al*gram^-1
+ 5/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 13/16*omega2(x^-1,x^-1*y)*al*gram^-1*y^2
- 1/16*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 3/16*omega2(x^-1,x^-1*y)*al*gram^-1*x*y
- 1/16*omega2(x^-1,x^-1*y)*al
- 3/16*omega2(x^-1*y,x^-1)
+ 5/2*omega2(x^-1*y,x^-1)*gram^-2
- 13*omega2(x^-1*y,x^-1)*gram^-2*y
+ 43/4*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 9/2*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 19/4*omega2(x^-1*y,x^-1)*gram^-2*y^4
- 17/2*omega2(x^-1*y,x^-1)*gram^-2*x
+ 115/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 19/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^3
- 185/48*omega2(x^-1*y,x^-1)*gram^-1
+ 31/6*omega2(x^-1*y,x^-1)*gram^-1*y
+ 81/16*omega2(x^-1*y,x^-1)*gram^-1*y^2
- 53/48*omega2(x^-1*y,x^-1)*gram^-1*x
+ 27/16*omega2(x^-1*y,x^-1)*gram^-1*x*y
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^4
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 15/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^3
+ 1/16*omega2(x^-1*y,x^-1)*al*gram^-1
- 13/16*omega2(x^-1*y,x^-1)*al*gram^-1*y^2
+ 1/16*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 3/16*omega2(x^-1*y,x^-1)*al*gram^-1*x*y
+ 1/16*omega2(x^-1*y,x^-1)*al
+ 3/16*omega2(y^-1,x*y^-1)
+ 5/2*omega2(y^-1,x*y^-1)*gram^-2
+ 13/2*omega2(y^-1,x*y^-1)*gram^-2*y
- 51/4*omega2(y^-1,x*y^-1)*gram^-2*y^2
- omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 19/4*omega2(y^-1,x*y^-1)*gram^-2*y^4
- 17/2*omega2(y^-1,x*y^-1)*gram^-2*x
- 27/2*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 129/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 19/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^3
- 191/48*omega2(y^-1,x*y^-1)*gram^-1
- 35/6*omega2(y^-1,x*y^-1)*gram^-1*y
- 81/16*omega2(y^-1,x*y^-1)*gram^-1*y^2
- 23/48*omega2(y^-1,x*y^-1)*gram^-1*x
- 27/16*omega2(y^-1,x*y^-1)*gram^-1*x*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 9/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^4
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 21/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^3
+ 3/16*omega2(y^-1,x*y^-1)*al*gram^-1
+ 5/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 13/16*omega2(y^-1,x*y^-1)*al*gram^-1*y^2
- 1/16*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 3/16*omega2(y^-1,x*y^-1)*al*gram^-1*x*y
- 1/16*omega2(y^-1,x*y^-1)*al
- 3/16*omega2(x*y^-1,y^-1)
+ 5/2*omega2(x*y^-1,y^-1)*gram^-2
- 13*omega2(x*y^-1,y^-1)*gram^-2*y
+ 43/4*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 9/2*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 19/4*omega2(x*y^-1,y^-1)*gram^-2*y^4
- 17/2*omega2(x*y^-1,y^-1)*gram^-2*x
+ 115/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 19/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^3
- 185/48*omega2(x*y^-1,y^-1)*gram^-1
+ 31/6*omega2(x*y^-1,y^-1)*gram^-1*y
+ 81/16*omega2(x*y^-1,y^-1)*gram^-1*y^2
- 53/48*omega2(x*y^-1,y^-1)*gram^-1*x
+ 27/16*omega2(x*y^-1,y^-1)*gram^-1*x*y
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^4
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 15/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^3
+ 1/16*omega2(x*y^-1,y^-1)*al*gram^-1
- 13/16*omega2(x*y^-1,y^-1)*al*gram^-1*y^2
+ 1/16*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 3/16*omega2(x*y^-1,y^-1)*al*gram^-1*x*y
+ 1/16*omega2(x*y^-1,y^-1)*al
+ 3/16*omega2(x,y)
- 5/2*omega2(x,y)*gram^-2
+ 21/2*omega2(x,y)*gram^-2*y
- 47/4*omega2(x,y)*gram^-2*y^2
- omega2(x,y)*gram^-2*y^3
+ 19/4*omega2(x,y)*gram^-2*y^4
+ 17/2*omega2(x,y)*gram^-2*x
- 37/2*omega2(x,y)*gram^-2*x*y
- 129/4*omega2(x,y)*gram^-2*x*y^2
- 19/4*omega2(x,y)*gram^-2*x*y^3
+ 49/48*omega2(x,y)*gram^-1
- 91/12*omega2(x,y)*gram^-1*y
- 81/16*omega2(x,y)*gram^-1*y^2
+ 13/48*omega2(x,y)*gram^-1*x
- 27/16*omega2(x,y)*gram^-1*x*y
- 3/2*omega2(x,y)*al*gram^-2*y
+ 9/4*omega2(x,y)*al*gram^-2*y^2
- 3/4*omega2(x,y)*al*gram^-2*y^4
+ 3*omega2(x,y)*al*gram^-2*x*y
+ 21/4*omega2(x,y)*al*gram^-2*x*y^2
+ 3/4*omega2(x,y)*al*gram^-2*x*y^3
+ 3/16*omega2(x,y)*al*gram^-1
+ 5/4*omega2(x,y)*al*gram^-1*y
+ 13/16*omega2(x,y)*al*gram^-1*y^2
- 1/16*omega2(x,y)*al*gram^-1*x
+ 3/16*omega2(x,y)*al*gram^-1*x*y
- 1/16*omega2(x,y)*al
+ 3/16*omega2(y,x)
+ 5/2*omega2(y,x)*gram^-2
+ 13/2*omega2(y,x)*gram^-2*y
- 51/4*omega2(y,x)*gram^-2*y^2
- omega2(y,x)*gram^-2*y^3
+ 19/4*omega2(y,x)*gram^-2*y^4
- 17/2*omega2(y,x)*gram^-2*x
- 27/2*omega2(y,x)*gram^-2*x*y
- 129/4*omega2(y,x)*gram^-2*x*y^2
- 19/4*omega2(y,x)*gram^-2*x*y^3
- 191/48*omega2(y,x)*gram^-1
- 35/6*omega2(y,x)*gram^-1*y
- 81/16*omega2(y,x)*gram^-1*y^2
- 23/48*omega2(y,x)*gram^-1*x
- 27/16*omega2(y,x)*gram^-1*x*y
- 3/2*omega2(y,x)*al*gram^-2*y
+ 9/4*omega2(y,x)*al*gram^-2*y^2
- 3/4*omega2(y,x)*al*gram^-2*y^4
+ 3*omega2(y,x)*al*gram^-2*x*y
+ 21/4*omega2(y,x)*al*gram^-2*x*y^2
+ 3/4*omega2(y,x)*al*gram^-2*x*y^3
+ 3/16*omega2(y,x)*al*gram^-1
+ 5/4*omega2(y,x)*al*gram^-1*y
+ 13/16*omega2(y,x)*al*gram^-1*y^2
- 1/16*omega2(y,x)*al*gram^-1*x
+ 3/16*omega2(y,x)*al*gram^-1*x*y
- 1/16*omega2(y,x)*al
+ 17/36*phi1(x,y)
+ 331/3*phi1(x,y)*gram^-2*y
- 349/3*phi1(x,y)*gram^-2*y^2
- 295/3*phi1(x,y)*gram^-2*y^3
+ 313/3*phi1(x,y)*gram^-2*y^4
- 367/3*phi1(x,y)*gram^-2*x*y
- 632*phi1(x,y)*gram^-2*x*y^2
- 313/3*phi1(x,y)*gram^-2*x*y^3
+ 89/6*phi1(x,y)*gram^-1
- 143*phi1(x,y)*gram^-1*y
- 161/2*phi1(x,y)*gram^-1*y^2
- 6*phi1(x,y)*gram^-1*y^3
- 53/6*phi1(x,y)*gram^-1*x
- 877/36*phi1(x,y)*gram^-1*x*y
+ 6*phi1(x,y)*gram^-1*x*y^2
+ 51/8*phi1(x,y)*y
- 11/8*phi1(x,y)*x
- 24*phi1(x,y)*al*gram^-2*y
+ 24*phi1(x,y)*al*gram^-2*y^2
+ 24*phi1(x,y)*al*gram^-2*y^3
- 24*phi1(x,y)*al*gram^-2*y^4
+ 24*phi1(x,y)*al*gram^-2*x*y
+ 144*phi1(x,y)*al*gram^-2*x*y^2
+ 24*phi1(x,y)*al*gram^-2*x*y^3
+ 1/4*phi1(x,y)*al*gram^-1
+ 49/2*phi1(x,y)*al*gram^-1*y
+ 89/4*phi1(x,y)*al*gram^-1*y^2
+ phi1(x,y)*al*gram^-1*y^3
- 1/4*phi1(x,y)*al*gram^-1*x
+ 19/4*phi1(x,y)*al*gram^-1*x*y
- phi1(x,y)*al*gram^-1*x*y^2
- 3/8*phi1(x,y)*al
- 7/8*phi1(x,y)*al*y
+ 1/8*phi1(x,y)*al*x
- 6*phi1(x,y)*al^2*gram^-2*y
+ 6*phi1(x,y)*al^2*gram^-2*y^2
+ 6*phi1(x,y)*al^2*gram^-2*y^3
- 6*phi1(x,y)*al^2*gram^-2*y^4
+ 6*phi1(x,y)*al^2*gram^-2*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*phi1(x,y)*al^2*gram^-2*x*y^3
+ 6*phi1(x,y)*al^2*gram^-1*y
+ 6*phi1(x,y)*al^2*gram^-1*y^2
+ 9/4*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*phi1(x,y)^2
- 1/2*phi1(x,y)^2*y
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 5/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 27/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 11*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 3/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
- 3*phi2(x^-1*y,x^-1)*gram^-3
- 14*phi2(x^-1*y,x^-1)*gram^-3*y
- 3*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 13*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 6*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*y^5
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x
+ 11/2*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 5/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 1/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-2
- 2*phi2(x^-1*y,x^-1)*gram^-2*y
+ 6*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ phi2(x^-1*y,x^-1)*gram^-2*y^3
+ 3/2*phi2(x^-1*y,x^-1)*gram^-2*x
- 19/2*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 1/2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
- 3/2*phi2(x^-1*y,x^-1)*gram^-1
- 3/2*phi2(x^-1*y,x^-1)*gram^-1*y
- 22*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 38*phi2(y^-1,x*y^-1)*gram^-2
- 10*phi2(y^-1,x*y^-1)*gram^-2*y
- 6*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 46*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 52*phi2(y^-1,x*y^-1)*gram^-2*x
+ 14*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 45/2*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 5*phi2(y^-1,x*y^-1)*gram^-1
+ 1/2*phi2(y^-1,x*y^-1)*gram^-1*y
+ 10*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 3/2*phi2(y^-1,x*y^-1)*gram^-1*x
+ phi2(y^-1,x*y^-1)*y^-1
- 1/2*phi2(x,y)
- 12*phi2(x,y)*gram^-2*y
- 45*phi2(x,y)*gram^-2*y^2
+ 107*phi2(x,y)*gram^-2*y^3
- 31*phi2(x,y)*gram^-2*y^4
- 19*phi2(x,y)*gram^-2*y^5
+ 12*phi2(x,y)*gram^-2*x*y
+ 167*phi2(x,y)*gram^-2*x*y^2
+ 202*phi2(x,y)*gram^-2*x*y^3
+ 19*phi2(x,y)*gram^-2*x*y^4
- 3/2*phi2(x,y)*gram^-1
+ 27/2*phi2(x,y)*gram^-1*y
+ 141/2*phi2(x,y)*gram^-1*y^2
+ 35/2*phi2(x,y)*gram^-1*y^3
+ 3/2*phi2(x,y)*gram^-1*x
+ 11*phi2(x,y)*gram^-1*x*y
+ 19*phi2(x,y)*gram^-1*x*y^2
+ 2*phi2(x,y)*y
+ 9*phi2(x,y)*al*gram^-2*y^2
- 15*phi2(x,y)*al*gram^-2*y^3
+ 3*phi2(x,y)*al*gram^-2*y^4
+ 3*phi2(x,y)*al*gram^-2*y^5
- 15*phi2(x,y)*al*gram^-2*x*y^2
- 30*phi2(x,y)*al*gram^-2*x*y^3
- 3*phi2(x,y)*al*gram^-2*x*y^4
- 9*phi2(x,y)*al*gram^-1*y^2
- 3*phi2(x,y)*al*gram^-1*y^3
- 1/2*phi2(x,y)*al*gram^-1*x*y
- 5/2*phi2(x,y)*al*gram^-1*x*y^2
)

 + a^2*Cf*Ca*Sigma_1 * (
- 18901/648
+ gram^-1
- 295/18*gram^-1*y
+ 313/18*gram^-1*y^2
- gram^-1*x
- 313/18*gram^-1*x*y
- 18*z3*gram^-2*y
+ 36*z3*gram^-2*y^2
- 18*z3*gram^-2*y^3
+ 18*z3*gram^-2*x*y
+ 18*z3*gram^-2*x*y^2
- 5/2*z3*gram^-1
+ 21/2*z3*gram^-1*y
+ 2*z3*gram^-1*y^2
+ 5/2*z3*gram^-1*x
- 2*z3*gram^-1*x*y
+ 9/2*z3
+ 4*al*gram^-1*y
- 4*al*gram^-1*y^2
+ 4*al*gram^-1*x*y
+ 1/4*al
+ 18*al*z3*gram^-2*y
- 36*al*z3*gram^-2*y^2
+ 18*al*z3*gram^-2*y^3
- 18*al*z3*gram^-2*x*y
- 18*al*z3*gram^-2*x*y^2
- 15*al*z3*gram^-1*y
+ al^2*gram^-1*y
- al^2*gram^-1*y^2
+ al^2*gram^-1*x*y
+ 1/8*al^2
+ 283/18*ln(x)
- 313/3*ln(x)*gram^-2*y
+ 626/3*ln(x)*gram^-2*y^2
- 313/3*ln(x)*gram^-2*y^3
+ 349/3*ln(x)*gram^-2*x*y
+ 313*ln(x)*gram^-2*x*y^2
- 265/24*ln(x)*gram^-1
+ 4253/36*ln(x)*gram^-1*y
- 199/72*ln(x)*gram^-1*y^2
+ 337/24*ln(x)*gram^-1*x
+ 1499/72*ln(x)*gram^-1*x*y
+ 24*ln(x)*al*gram^-2*y
- 48*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 24*ln(x)*al*gram^-2*x*y
- 72*ln(x)*al*gram^-2*x*y^2
+ 1/4*ln(x)*al*gram^-1
- 51/2*ln(x)*al*gram^-1*y
+ 5/4*ln(x)*al*gram^-1*y^2
- 1/4*ln(x)*al*gram^-1*x
- 21/4*ln(x)*al*gram^-1*x*y
+ 6*ln(x)*al^2*gram^-2*y
- 12*ln(x)*al^2*gram^-2*y^2
+ 6*ln(x)*al^2*gram^-2*y^3
- 6*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
+ 1/8*ln(x)*al^2*gram^-1
- 13/2*ln(x)*al^2*gram^-1*y
+ 3/8*ln(x)*al^2*gram^-1*y^2
- 1/8*ln(x)*al^2*gram^-1*x
- 11/8*ln(x)*al^2*gram^-1*x*y
- 149/72*ln(x)^2
+ 6*ln(x)^2*gram^-2
+ 65/6*ln(x)^2*gram^-2*y
- 181/6*ln(x)^2*gram^-2*y^2
+ 23/6*ln(x)^2*gram^-2*y^3
+ 19/2*ln(x)^2*gram^-2*y^4
- 6*ln(x)^2*gram^-2*x
- 197/6*ln(x)^2*gram^-2*x*y
- 105*ln(x)^2*gram^-2*x*y^2
- 19/2*ln(x)^2*gram^-2*x*y^3
- 85/18*ln(x)^2*gram^-1
- 212/9*ln(x)^2*gram^-1*y
- 181/18*ln(x)^2*gram^-1*y^2
- 127/36*ln(x)^2*gram^-1*x
- 11*ln(x)^2*gram^-1*x*y
- 6*ln(x)^2*al*gram^-2*y
+ 21/2*ln(x)^2*al*gram^-2*y^2
- 3*ln(x)^2*al*gram^-2*y^3
- 3/2*ln(x)^2*al*gram^-2*y^4
+ 6*ln(x)^2*al*gram^-2*x*y
+ 45/2*ln(x)^2*al*gram^-2*x*y^2
+ 3/2*ln(x)^2*al*gram^-2*x*y^3
- 1/8*ln(x)^2*al*gram^-1
+ 25/4*ln(x)^2*al*gram^-1*y
+ 11/8*ln(x)^2*al*gram^-1*y^2
+ 1/8*ln(x)^2*al*gram^-1*x
+ 19/8*ln(x)^2*al*gram^-1*x*y
+ 1/8*ln(x)^2*al
- 3/2*ln(x)^2*al^2*gram^-2*y
+ 3*ln(x)^2*al^2*gram^-2*y^2
- 3/2*ln(x)^2*al^2*gram^-2*y^3
+ 3/2*ln(x)^2*al^2*gram^-2*x*y
+ 9/2*ln(x)^2*al^2*gram^-2*x*y^2
+ 3/2*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*x*y
- 3/8*ln(x)*ln(y)
+ 94/3*ln(x)*ln(y)*gram^-2*y
- 227/3*ln(x)*ln(y)*gram^-2*y^2
+ 190/3*ln(x)*ln(y)*gram^-2*y^3
- 19*ln(x)*ln(y)*gram^-2*y^4
- 58/3*ln(x)*ln(y)*gram^-2*x*y
+ 95/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 19*ln(x)*ln(y)*gram^-2*x*y^3
+ 209/72*ln(x)*ln(y)*gram^-1
- 1477/72*ln(x)*ln(y)*gram^-1*y
+ 41/2*ln(x)*ln(y)*gram^-1*y^2
+ 7/72*ln(x)*ln(y)*gram^-1*x
+ 19/2*ln(x)*ln(y)*gram^-1*x*y
- 9/2*ln(x)*ln(y)*al*gram^-2*y
+ 12*ln(x)*ln(y)*al*gram^-2*y^2
- 21/2*ln(x)*ln(y)*al*gram^-2*y^3
+ 3*ln(x)*ln(y)*al*gram^-2*y^4
+ 9/2*ln(x)*ln(y)*al*gram^-2*x*y
- 9/2*ln(x)*ln(y)*al*gram^-2*x*y^2
- 3*ln(x)*ln(y)*al*gram^-2*x*y^3
+ 15/4*ln(x)*ln(y)*al*gram^-1*y
- 3*ln(x)*ln(y)*al*gram^-1*y^2
- 2*ln(x)*ln(y)*al*gram^-1*x*y
- 1/8*ln(x)*ln(y)*al
- 3/2*ln(x)*ln(y)*al^2*gram^-2*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^2
- 3/2*ln(x)*ln(y)*al^2*gram^-2*y^3
+ 3/2*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 3/2*ln(x)*ln(y)*al^2*gram^-2*x*y^2
+ 5/4*ln(x)*ln(y)*al^2*gram^-1*y
+ 3/8*ln(x)*phi1(x,y)
- 2*ln(x)*phi1(x,y)*gram^-2*y
- 97/3*ln(x)*phi1(x,y)*gram^-2*y^2
+ 212/3*ln(x)*phi1(x,y)*gram^-2*y^3
- 109/3*ln(x)*phi1(x,y)*gram^-2*y^4
+ 14*ln(x)*phi1(x,y)*gram^-2*x*y
+ 84*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 166/3*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 3/8*ln(x)*phi1(x,y)*gram^-1
+ 25/12*ln(x)*phi1(x,y)*gram^-1*y
+ 315/8*ln(x)*phi1(x,y)*gram^-1*y^2
- 11/4*ln(x)*phi1(x,y)*gram^-1*y^3
+ 27/8*ln(x)*phi1(x,y)*gram^-1*x
+ 305/24*ln(x)*phi1(x,y)*gram^-1*x*y
+ 15/2*ln(x)*phi1(x,y)*gram^-1*x*y^2
+ 39/16*ln(x)*phi1(x,y)*y
+ 15/2*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 15*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 15/2*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 39/2*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 21/2*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y
- 17/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y^3
- 11/4*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 5/4*ln(x)*phi1(x,y)*al*gram^-1*x*y^2
- 7/16*ln(x)*phi1(x,y)*al*y
+ 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
+ 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
- 9/2*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3/2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 6*ln(y)*gram^-2*y
- 6*ln(y)*gram^-2*y^2
- 6*ln(y)*gram^-2*x*y
- 626/3*ln(y)*gram^-2*x*y^2
- 315/8*ln(y)*gram^-1*y
- 241/72*ln(y)*gram^-1*y^2
- 353/24*ln(y)*gram^-1*x*y
+ 48*ln(y)*al*gram^-2*x*y^2
+ 13/4*ln(y)*al*gram^-1*y
+ 1/4*ln(y)*al*gram^-1*y^2
+ 15/4*ln(y)*al*gram^-1*x*y
+ 12*ln(y)*al^2*gram^-2*x*y^2
+ 7/8*ln(y)*al^2*gram^-1*y
+ 1/8*ln(y)*al^2*gram^-1*y^2
+ 7/8*ln(y)*al^2*gram^-1*x*y
+ 51/2*ln(y)^2*gram^-2*y^2
- 23*ln(y)^2*gram^-2*y^3
+ 19/2*ln(y)^2*gram^-2*y^4
+ 175/6*ln(y)^2*gram^-2*x*y^2
- 19/2*ln(y)^2*gram^-2*x*y^3
+ 32/3*ln(y)^2*gram^-1*y
- 94/9*ln(y)^2*gram^-1*y^2
+ 3/2*ln(y)^2*gram^-1*x*y
- 3/2*ln(y)^2*al*gram^-2*y^2
+ 3*ln(y)^2*al*gram^-2*y^3
- 3/2*ln(y)^2*al*gram^-2*y^4
- 15/2*ln(y)^2*al*gram^-2*x*y^2
+ 3/2*ln(y)^2*al*gram^-2*x*y^3
- 9/8*ln(y)^2*al*gram^-1*y
+ 13/8*ln(y)^2*al*gram^-1*y^2
- 3/8*ln(y)^2*al*gram^-1*x*y
- 3*ln(y)^2*al^2*gram^-2*x*y^2
- 1/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*x*y
- 11/6*ln(y)*phi1(x,y)*gram^-2*y^2
+ 29/3*ln(y)*phi1(x,y)*gram^-2*y^3
- 47/6*ln(y)*phi1(x,y)*gram^-2*y^4
+ 113/2*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 67/6*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 173/24*ln(y)*phi1(x,y)*gram^-1*y
+ 11/8*ln(y)*phi1(x,y)*gram^-1*y^2
+ 11/4*ln(y)*phi1(x,y)*gram^-1*y^3
+ 131/24*ln(y)*phi1(x,y)*gram^-1*x*y
- 15/2*ln(y)*phi1(x,y)*gram^-1*x*y^2
- 39/16*ln(y)*phi1(x,y)*y
+ 3*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 6*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 3*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 12*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y^3
- ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 5/4*ln(y)*phi1(x,y)*al*gram^-1*x*y^2
+ 7/16*ln(y)*phi1(x,y)*al*y
+ 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
+ 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
- 9/2*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3/2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 3*omega2(x^-1,x^-1*y)*gram^-2
+ 53/4*omega2(x^-1,x^-1*y)*gram^-2*y
- 13/4*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 23/4*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 19/4*omega2(x^-1,x^-1*y)*gram^-2*y^4
+ 3*omega2(x^-1,x^-1*y)*gram^-2*x
- 21/4*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 18*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
- 19/4*omega2(x^-1,x^-1*y)*gram^-2*x*y^3
+ 41/12*omega2(x^-1,x^-1*y)*gram^-1
- 151/48*omega2(x^-1,x^-1*y)*gram^-1*y
- 81/16*omega2(x^-1,x^-1*y)*gram^-1*y^2
- 1/24*omega2(x^-1,x^-1*y)*gram^-1*x
- 39/16*omega2(x^-1,x^-1*y)*gram^-1*x*y
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^3
- 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*y^4
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^2
+ 3/4*omega2(x^-1,x^-1*y)*al*gram^-2*x*y^3
+ 9/16*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 13/16*omega2(x^-1,x^-1*y)*al*gram^-1*y^2
+ 7/16*omega2(x^-1,x^-1*y)*al*gram^-1*x*y
+ 3*omega2(x^-1*y,x^-1)*gram^-2
- 11/4*omega2(x^-1*y,x^-1)*gram^-2*y
+ 5/4*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 37/4*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 19/4*omega2(x^-1*y,x^-1)*gram^-2*y^4
- 3*omega2(x^-1*y,x^-1)*gram^-2*x
- 21/4*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 29/2*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 19/4*omega2(x^-1*y,x^-1)*gram^-2*x*y^3
- 31/12*omega2(x^-1*y,x^-1)*gram^-1
+ 35/48*omega2(x^-1*y,x^-1)*gram^-1*y
+ 81/16*omega2(x^-1*y,x^-1)*gram^-1*y^2
- 19/24*omega2(x^-1*y,x^-1)*gram^-1*x
+ 39/16*omega2(x^-1*y,x^-1)*gram^-1*x*y
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 9/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 9/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*y^4
+ 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 3/4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^3
+ 11/16*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 13/16*omega2(x^-1*y,x^-1)*al*gram^-1*y^2
- 7/16*omega2(x^-1*y,x^-1)*al*gram^-1*x*y
+ 3*omega2(y^-1,x*y^-1)*gram^-2
- 23/4*omega2(y^-1,x*y^-1)*gram^-2*y
- 9/4*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 23/4*omega2(y^-1,x*y^-1)*gram^-2*y^3
+ 19/4*omega2(y^-1,x*y^-1)*gram^-2*y^4
- 3*omega2(y^-1,x*y^-1)*gram^-2*x
- 9/4*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 18*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 19/4*omega2(y^-1,x*y^-1)*gram^-2*x*y^3
- 31/12*omega2(y^-1,x*y^-1)*gram^-1
- 67/48*omega2(y^-1,x*y^-1)*gram^-1*y
- 81/16*omega2(y^-1,x*y^-1)*gram^-1*y^2
- 19/24*omega2(y^-1,x*y^-1)*gram^-1*x
- 39/16*omega2(y^-1,x*y^-1)*gram^-1*x*y
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^3
- 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*y^4
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^2
+ 3/4*omega2(y^-1,x*y^-1)*al*gram^-2*x*y^3
+ 9/16*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 13/16*omega2(y^-1,x*y^-1)*al*gram^-1*y^2
+ 7/16*omega2(y^-1,x*y^-1)*al*gram^-1*x*y
+ 3*omega2(x*y^-1,y^-1)*gram^-2
- 11/4*omega2(x*y^-1,y^-1)*gram^-2*y
+ 5/4*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 37/4*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 19/4*omega2(x*y^-1,y^-1)*gram^-2*y^4
- 3*omega2(x*y^-1,y^-1)*gram^-2*x
- 21/4*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 29/2*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
+ 19/4*omega2(x*y^-1,y^-1)*gram^-2*x*y^3
- 31/12*omega2(x*y^-1,y^-1)*gram^-1
+ 35/48*omega2(x*y^-1,y^-1)*gram^-1*y
+ 81/16*omega2(x*y^-1,y^-1)*gram^-1*y^2
- 19/24*omega2(x*y^-1,y^-1)*gram^-1*x
+ 39/16*omega2(x*y^-1,y^-1)*gram^-1*x*y
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 9/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 9/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*y^4
+ 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- 3/4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^3
+ 11/16*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 13/16*omega2(x*y^-1,y^-1)*al*gram^-1*y^2
- 7/16*omega2(x*y^-1,y^-1)*al*gram^-1*x*y
- 3*omega2(x,y)*gram^-2
+ 53/4*omega2(x,y)*gram^-2*y
- 13/4*omega2(x,y)*gram^-2*y^2
- 23/4*omega2(x,y)*gram^-2*y^3
+ 19/4*omega2(x,y)*gram^-2*y^4
+ 3*omega2(x,y)*gram^-2*x
- 21/4*omega2(x,y)*gram^-2*x*y
- 18*omega2(x,y)*gram^-2*x*y^2
- 19/4*omega2(x,y)*gram^-2*x*y^3
+ 41/12*omega2(x,y)*gram^-1
- 151/48*omega2(x,y)*gram^-1*y
- 81/16*omega2(x,y)*gram^-1*y^2
- 1/24*omega2(x,y)*gram^-1*x
- 39/16*omega2(x,y)*gram^-1*x*y
- 3/4*omega2(x,y)*al*gram^-2*y
+ 3/4*omega2(x,y)*al*gram^-2*y^2
+ 3/4*omega2(x,y)*al*gram^-2*y^3
- 3/4*omega2(x,y)*al*gram^-2*y^4
+ 3/4*omega2(x,y)*al*gram^-2*x*y
+ 3*omega2(x,y)*al*gram^-2*x*y^2
+ 3/4*omega2(x,y)*al*gram^-2*x*y^3
+ 9/16*omega2(x,y)*al*gram^-1*y
+ 13/16*omega2(x,y)*al*gram^-1*y^2
+ 7/16*omega2(x,y)*al*gram^-1*x*y
+ 3*omega2(y,x)*gram^-2
- 23/4*omega2(y,x)*gram^-2*y
- 9/4*omega2(y,x)*gram^-2*y^2
- 23/4*omega2(y,x)*gram^-2*y^3
+ 19/4*omega2(y,x)*gram^-2*y^4
- 3*omega2(y,x)*gram^-2*x
- 9/4*omega2(y,x)*gram^-2*x*y
- 18*omega2(y,x)*gram^-2*x*y^2
- 19/4*omega2(y,x)*gram^-2*x*y^3
- 31/12*omega2(y,x)*gram^-1
- 67/48*omega2(y,x)*gram^-1*y
- 81/16*omega2(y,x)*gram^-1*y^2
- 19/24*omega2(y,x)*gram^-1*x
- 39/16*omega2(y,x)*gram^-1*x*y
- 3/4*omega2(y,x)*al*gram^-2*y
+ 3/4*omega2(y,x)*al*gram^-2*y^2
+ 3/4*omega2(y,x)*al*gram^-2*y^3
- 3/4*omega2(y,x)*al*gram^-2*y^4
+ 3/4*omega2(y,x)*al*gram^-2*x*y
+ 3*omega2(y,x)*al*gram^-2*x*y^2
+ 3/4*omega2(y,x)*al*gram^-2*x*y^3
+ 9/16*omega2(y,x)*al*gram^-1*y
+ 13/16*omega2(y,x)*al*gram^-1*y^2
+ 7/16*omega2(y,x)*al*gram^-1*x*y
+ 17/36*phi1(x,y)
+ 6*phi1(x,y)*gram^-2*y
+ 277/3*phi1(x,y)*gram^-2*y^2
- 608/3*phi1(x,y)*gram^-2*y^3
+ 313/3*phi1(x,y)*gram^-2*y^4
- 6*phi1(x,y)*gram^-2*x*y
- 319*phi1(x,y)*gram^-2*x*y^2
- 313/3*phi1(x,y)*gram^-2*x*y^3
- 3*phi1(x,y)*gram^-1
- 161/6*phi1(x,y)*gram^-1*y
- 161/2*phi1(x,y)*gram^-1*y^2
- 6*phi1(x,y)*gram^-1*y^3
+ 3*phi1(x,y)*gram^-1*x
- 1453/36*phi1(x,y)*gram^-1*x*y
+ 6*phi1(x,y)*gram^-1*x*y^2
+ 59/8*phi1(x,y)*y
- 3/8*phi1(x,y)*x
- 24*phi1(x,y)*al*gram^-2*y^2
+ 48*phi1(x,y)*al*gram^-2*y^3
- 24*phi1(x,y)*al*gram^-2*y^4
+ 72*phi1(x,y)*al*gram^-2*x*y^2
+ 24*phi1(x,y)*al*gram^-2*x*y^3
+ 3/4*phi1(x,y)*al*gram^-1*y
+ 89/4*phi1(x,y)*al*gram^-1*y^2
+ phi1(x,y)*al*gram^-1*y^3
+ 31/4*phi1(x,y)*al*gram^-1*x*y
- phi1(x,y)*al*gram^-1*x*y^2
+ 1/8*phi1(x,y)*al
- 9/8*phi1(x,y)*al*y
- 1/8*phi1(x,y)*al*x
- 6*phi1(x,y)*al^2*gram^-2*y^2
+ 12*phi1(x,y)*al^2*gram^-2*y^3
- 6*phi1(x,y)*al^2*gram^-2*y^4
+ 18*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*phi1(x,y)*al^2*gram^-2*x*y^3
+ 6*phi1(x,y)*al^2*gram^-1*y^2
+ 9/4*phi1(x,y)*al^2*gram^-1*x*y
- 1/2*phi1(x,y)^2*y
- 7*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 5*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
+ 14*phi2(x^-1*y,x^-1)*gram^-3*y
+ 39*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 33*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 9*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*y^5
- 7*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 25/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 1/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 14*phi2(x^-1*y,x^-1)*gram^-2*y
+ 5*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ phi2(x^-1*y,x^-1)*gram^-2*y^3
- 7*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 1/2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
- 3/2*phi2(x^-1*y,x^-1)*gram^-1*y
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 22*phi2(y^-1,x*y^-1)*gram^-2
- 8*phi2(y^-1,x*y^-1)*gram^-2*y
- 2*phi2(y^-1,x*y^-1)*gram^-2*y^2
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 34*phi2(y^-1,x*y^-1)*gram^-2*x
+ 10*phi2(y^-1,x*y^-1)*gram^-2*x*y
+ 11*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 5/2*phi2(y^-1,x*y^-1)*gram^-1
+ 1/2*phi2(y^-1,x*y^-1)*gram^-1*y
+ 17/2*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 3/2*phi2(y^-1,x*y^-1)*gram^-1*x
+ phi2(y^-1,x*y^-1)*y^-1
- 31*phi2(x,y)*gram^-2*y^2
+ 43*phi2(x,y)*gram^-2*y^3
+ 7*phi2(x,y)*gram^-2*y^4
- 19*phi2(x,y)*gram^-2*y^5
+ 55*phi2(x,y)*gram^-2*x*y^2
+ 126*phi2(x,y)*gram^-2*x*y^3
+ 19*phi2(x,y)*gram^-2*x*y^4
- 3/2*phi2(x,y)*gram^-1*y
+ 71/2*phi2(x,y)*gram^-1*y^2
+ 16*phi2(x,y)*gram^-1*y^3
+ 8*phi2(x,y)*gram^-1*x*y
+ 47/2*phi2(x,y)*gram^-1*x*y^2
+ 7/2*phi2(x,y)*y
+ 3*phi2(x,y)*al*gram^-2*y^2
- 3*phi2(x,y)*al*gram^-2*y^3
- 3*phi2(x,y)*al*gram^-2*y^4
+ 3*phi2(x,y)*al*gram^-2*y^5
- 3*phi2(x,y)*al*gram^-2*x*y^2
- 18*phi2(x,y)*al*gram^-2*x*y^3
- 3*phi2(x,y)*al*gram^-2*x*y^4
+ 1/2*phi2(x,y)*al*gram^-1*y
- 4*phi2(x,y)*al*gram^-1*y^2
- 5/2*phi2(x,y)*al*gram^-1*y^3
- 1/2*phi2(x,y)*al*gram^-1*x*y
- 4*phi2(x,y)*al*gram^-1*x*y^2
- 1/2*phi2(x,y)*al*y
)

 + a^2*Cf^2*Sigma_10 * (
+ 185/18*gram^-1
- 185/18*gram^-1*y
+ 185/18*gram^-1*x
+ 72*z3*gram^-2
- 144*z3*gram^-2*y
+ 72*z3*gram^-2*y^2
- 72*z3*gram^-2*x
- 72*z3*gram^-2*x*y
- 12*z3*gram^-1
- 5/2*al*gram^-1
+ 5/2*al*gram^-1*y
- 5/2*al*gram^-1*x
+ 1/2*al^2*gram^-1
- 1/2*al^2*gram^-1*y
+ 1/2*al^2*gram^-1*x
+ 185/3*ln(x)*gram^-2
- 370/3*ln(x)*gram^-2*y
+ 185/3*ln(x)*gram^-2*y^2
- 185/3*ln(x)*gram^-2*x
- 185*ln(x)*gram^-2*x*y
- 479/9*ln(x)*gram^-1
- 76/9*ln(x)*gram^-1*y
- 79/6*ln(x)*gram^-1*x
- 15*ln(x)*al*gram^-2
+ 30*ln(x)*al*gram^-2*y
- 15*ln(x)*al*gram^-2*y^2
+ 15*ln(x)*al*gram^-2*x
+ 45*ln(x)*al*gram^-2*x*y
+ 10*ln(x)*al*gram^-1
+ 5*ln(x)*al*gram^-1*y
- 1/2*ln(x)*al*gram^-1*x
+ 3*ln(x)*al^2*gram^-2
- 6*ln(x)*al^2*gram^-2*y
+ 3*ln(x)*al^2*gram^-2*y^2
- 3*ln(x)*al^2*gram^-2*x
- 9*ln(x)*al^2*gram^-2*x*y
- 2*ln(x)*al^2*gram^-1
- ln(x)*al^2*gram^-1*y
+ 1/2*ln(x)*al^2*gram^-1*x
+ 15*ln(x)^2*gram^-2
- 30*ln(x)^2*gram^-2*y
+ 15*ln(x)^2*gram^-2*y^2
- 27*ln(x)^2*gram^-2*x
- 33*ln(x)^2*gram^-2*x*y
- 13*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
+ 13/2*ln(x)^2*gram^-1*x
- 3*ln(x)*ln(y)*gram^-2
+ 6*ln(x)*ln(y)*gram^-2*y
- 3*ln(x)*ln(y)*gram^-2*y^2
+ 3*ln(x)*ln(y)*gram^-2*x
+ 3*ln(x)*ln(y)*gram^-2*x*y
+ 17/2*ln(x)*ln(y)*gram^-1
- 5*ln(x)*ln(y)*gram^-1*y
- 7*ln(x)*ln(y)*gram^-1*x
- 3/2*ln(x)*phi1(x,y)
- 6*ln(x)*phi1(x,y)*gram^-2
+ 3*ln(x)*phi1(x,y)*gram^-2*y
+ 12*ln(x)*phi1(x,y)*gram^-2*y^2
- 9*ln(x)*phi1(x,y)*gram^-2*y^3
+ 6*ln(x)*phi1(x,y)*gram^-2*x
+ 45*ln(x)*phi1(x,y)*gram^-2*x*y
+ 9*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 21/2*ln(x)*phi1(x,y)*gram^-1
+ 3/2*ln(x)*phi1(x,y)*gram^-1*y
+ 3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 7/2*ln(x)*phi1(x,y)*gram^-1*x
- 3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 370/3*ln(y)*gram^-2*x*y
+ 235/18*ln(y)*gram^-1
+ 100/9*ln(y)*gram^-1*y
+ 21/2*ln(y)*gram^-1*x
- 30*ln(y)*al*gram^-2*x*y
- 13/2*ln(y)*al*gram^-1
- 6*ln(y)*al*gram^-1*y
+ 3/2*ln(y)*al*gram^-1*x
+ 6*ln(y)*al^2*gram^-2*x*y
+ 3/2*ln(y)*al^2*gram^-1
+ ln(y)*al^2*gram^-1*y
- 1/2*ln(y)*al^2*gram^-1*x
- 6*ln(y)^2*gram^-2*y
+ 6*ln(y)^2*gram^-2*y^2
+ 12*ln(y)^2*gram^-2*x*y
+ 3/2*ln(y)^2*gram^-1
+ 7*ln(y)^2*gram^-1*y
+ 1/2*ln(y)^2*gram^-1*x
+ 3/2*ln(y)*phi1(x,y)
- 9*ln(y)*phi1(x,y)*gram^-2*y
+ 18*ln(y)*phi1(x,y)*gram^-2*y^2
- 9*ln(y)*phi1(x,y)*gram^-2*y^3
+ 15*ln(y)*phi1(x,y)*gram^-2*x*y
+ 9*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 3/2*ln(y)*phi1(x,y)*gram^-1
+ 15/2*ln(y)*phi1(x,y)*gram^-1*y
- 3*ln(y)*phi1(x,y)*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*gram^-1*x
+ 3*ln(y)*phi1(x,y)*gram^-1*x*y
- 6*omega2(x^-1,x^-1*y)*gram^-2
+ 9*omega2(x^-1,x^-1*y)*gram^-2*y
- 3*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 12*omega2(x^-1,x^-1*y)*gram^-2*x
+ 3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 2*omega2(x^-1,x^-1*y)*gram^-1
+ 3/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 3/2*omega2(x^-1,x^-1*y)*gram^-1*x
- 6*omega2(x^-1*y,x^-1)*gram^-2
+ 9*omega2(x^-1*y,x^-1)*gram^-2*y
- 3*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 3*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*gram^-2*y
- 3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 6*omega2(y^-1,x*y^-1)*gram^-2*x
+ 3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 4*omega2(y^-1,x*y^-1)*gram^-1
+ 3/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 3/2*omega2(y^-1,x*y^-1)*gram^-1*x
- 6*omega2(x*y^-1,y^-1)*gram^-2
+ 9*omega2(x*y^-1,y^-1)*gram^-2*y
- 3*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 3*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*x
- 6*omega2(x,y)*gram^-2
+ 9*omega2(x,y)*gram^-2*y
- 3*omega2(x,y)*gram^-2*y^2
+ 12*omega2(x,y)*gram^-2*x
+ 3*omega2(x,y)*gram^-2*x*y
+ 2*omega2(x,y)*gram^-1
+ 3/2*omega2(x,y)*gram^-1*y
+ 3/2*omega2(x,y)*gram^-1*x
+ 3*omega2(y,x)*gram^-2*y
- 3*omega2(y,x)*gram^-2*y^2
- 6*omega2(y,x)*gram^-2*x
+ 3*omega2(y,x)*gram^-2*x*y
- 4*omega2(y,x)*gram^-1
+ 3/2*omega2(y,x)*gram^-1*y
+ 3/2*omega2(y,x)*gram^-1*x
- 6*phi1(x,y)
- 185/3*phi1(x,y)*gram^-2*y
+ 370/3*phi1(x,y)*gram^-2*y^2
- 185/3*phi1(x,y)*gram^-2*y^3
+ 185*phi1(x,y)*gram^-2*x*y
+ 185/3*phi1(x,y)*gram^-2*x*y^2
+ 149/18*phi1(x,y)*gram^-1
+ 1063/18*phi1(x,y)*gram^-1*y
- 17/3*phi1(x,y)*gram^-1*y^2
+ 473/18*phi1(x,y)*gram^-1*x
+ 17/3*phi1(x,y)*gram^-1*x*y
+ 15*phi1(x,y)*al*gram^-2*y
- 30*phi1(x,y)*al*gram^-2*y^2
+ 15*phi1(x,y)*al*gram^-2*y^3
- 45*phi1(x,y)*al*gram^-2*x*y
- 15*phi1(x,y)*al*gram^-2*x*y^2
- 4*phi1(x,y)*al*gram^-1
- 12*phi1(x,y)*al*gram^-1*y
+ phi1(x,y)*al*gram^-1*y^2
- phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al*gram^-1*x*y
+ phi1(x,y)*al
- 3*phi1(x,y)*al^2*gram^-2*y
+ 6*phi1(x,y)*al^2*gram^-2*y^2
- 3*phi1(x,y)*al^2*gram^-2*y^3
+ 9*phi1(x,y)*al^2*gram^-2*x*y
+ 3*phi1(x,y)*al^2*gram^-2*x*y^2
+ phi1(x,y)*al^2*gram^-1
+ 2*phi1(x,y)*al^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1
- 4*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
- 2*phi1(x,y)^2*gram^-1*x
- 2*phi1(x,y)^2*gram^-1*x*y
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3
- 16*phi2(x^-1*y,x^-1)*gram^-3*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*y
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 24*phi2(y^-1,x*y^-1)*gram^-2
- 12*phi2(y^-1,x*y^-1)*gram^-2*y
+ 36*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x
+ 16*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 4*phi2(y^-1,x*y^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 12*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_9 * (
- 185/18*gram^-1
- 185/18*gram^-1*y
+ 185/18*gram^-1*x
- 72*z3*gram^-2*y
+ 72*z3*gram^-2*y^2
- 72*z3*gram^-2*x*y
- 12*z3*gram^-1
+ 5/2*al*gram^-1
+ 5/2*al*gram^-1*y
- 5/2*al*gram^-1*x
- 1/2*al^2*gram^-1
- 1/2*al^2*gram^-1*y
+ 1/2*al^2*gram^-1*x
- 370/3*ln(x)*gram^-2*x*y
- 181/18*ln(x)*gram^-1
- 27/2*ln(x)*gram^-1*y
- 73/9*ln(x)*gram^-1*x
+ 30*ln(x)*al*gram^-2*x*y
+ 1/2*ln(x)*al*gram^-1
+ 9/2*ln(x)*al*gram^-1*y
- 6*ln(x)*al^2*gram^-2*x*y
- 1/2*ln(x)*al^2*gram^-1
- 1/2*ln(x)*al^2*gram^-1*y
+ 6*ln(x)^2*gram^-2
- 12*ln(x)^2*gram^-2*y
+ 6*ln(x)^2*gram^-2*y^2
- 6*ln(x)^2*gram^-2*x
- 24*ln(x)^2*gram^-2*x*y
- 11/2*ln(x)^2*gram^-1
- 5/2*ln(x)^2*gram^-1*y
- ln(x)^2*gram^-1*x
+ 3*ln(x)*ln(y)*gram^-2*y
- 3*ln(x)*ln(y)*gram^-2*y^2
+ 3*ln(x)*ln(y)*gram^-2*x*y
+ 5/2*ln(x)*ln(y)*gram^-1
+ 3*ln(x)*ln(y)*gram^-1*y
+ ln(x)*ln(y)*gram^-1*x
+ 1/2*ln(x)*phi1(x,y)
- 9*ln(x)*phi1(x,y)*gram^-2*y
+ 18*ln(x)*phi1(x,y)*gram^-2*y^2
- 9*ln(x)*phi1(x,y)*gram^-2*y^3
+ 21*ln(x)*phi1(x,y)*gram^-2*x*y
+ 9*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 1/2*ln(x)*phi1(x,y)*gram^-1
+ 19/2*ln(x)*phi1(x,y)*gram^-1*y
- ln(x)*phi1(x,y)*gram^-1*y^2
+ 7/2*ln(x)*phi1(x,y)*gram^-1*x
+ ln(x)*phi1(x,y)*gram^-1*x*y
- 185/3*ln(y)*gram^-2*y
+ 185/3*ln(y)*gram^-2*y^2
+ 185/3*ln(y)*gram^-2*x*y
- 49/9*ln(y)*gram^-1
+ 97/6*ln(y)*gram^-1*y
+ 49/9*ln(y)*gram^-1*x
+ 15*ln(y)*al*gram^-2*y
- 15*ln(y)*al*gram^-2*y^2
- 15*ln(y)*al*gram^-2*x*y
- ln(y)*al*gram^-1
- 11/2*ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x
- 3*ln(y)*al^2*gram^-2*y
+ 3*ln(y)*al^2*gram^-2*y^2
+ 3*ln(y)*al^2*gram^-2*x*y
+ 1/2*ln(y)*al^2*gram^-1*y
- 3*ln(y)^2*gram^-2*y
+ 15*ln(y)^2*gram^-2*y^2
+ 3*ln(y)^2*gram^-2*x*y
- 1/2*ln(y)^2*gram^-1*y
- 1/2*ln(y)*phi1(x,y)
- 3*ln(y)*phi1(x,y)*gram^-2*y
+ 12*ln(y)*phi1(x,y)*gram^-2*y^2
- 9*ln(y)*phi1(x,y)*gram^-2*y^3
+ 3*ln(y)*phi1(x,y)*gram^-2*x*y
+ 9*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 1/2*ln(y)*phi1(x,y)*gram^-1
- 1/2*ln(y)*phi1(x,y)*gram^-1*y
+ ln(y)*phi1(x,y)*gram^-1*y^2
- 1/2*ln(y)*phi1(x,y)*gram^-1*x
- ln(y)*phi1(x,y)*gram^-1*x*y
- 3*omega2(x^-1,x^-1*y)*gram^-2
+ 12*omega2(x^-1,x^-1*y)*gram^-2*y
- 3*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 3*omega2(x^-1,x^-1*y)*gram^-2*x
+ 3*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 4*omega2(x^-1,x^-1*y)*gram^-1
- 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 1/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 3*omega2(x^-1*y,x^-1)*gram^-2
+ 6*omega2(x^-1*y,x^-1)*gram^-2*y
- 3*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 3*omega2(x^-1*y,x^-1)*gram^-2*x
+ 3*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 2*omega2(x^-1*y,x^-1)*gram^-1
+ 1/2*omega2(x^-1*y,x^-1)*gram^-1*y
+ 1/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 3*omega2(y^-1,x*y^-1)*gram^-2
- 6*omega2(y^-1,x*y^-1)*gram^-2*y
- 3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 3*omega2(y^-1,x*y^-1)*gram^-2*x
+ 3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 2*omega2(y^-1,x*y^-1)*gram^-1
- 1/2*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 3*omega2(x*y^-1,y^-1)*gram^-2
+ 6*omega2(x*y^-1,y^-1)*gram^-2*y
- 3*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 3*omega2(x*y^-1,y^-1)*gram^-2*x
+ 3*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 2*omega2(x*y^-1,y^-1)*gram^-1
+ 1/2*omega2(x*y^-1,y^-1)*gram^-1*y
+ 1/2*omega2(x*y^-1,y^-1)*gram^-1*x
- 3*omega2(x,y)*gram^-2
+ 12*omega2(x,y)*gram^-2*y
- 3*omega2(x,y)*gram^-2*y^2
+ 3*omega2(x,y)*gram^-2*x
+ 3*omega2(x,y)*gram^-2*x*y
+ 4*omega2(x,y)*gram^-1
- 1/2*omega2(x,y)*gram^-1*y
- 1/2*omega2(x,y)*gram^-1*x
+ 3*omega2(y,x)*gram^-2
- 6*omega2(y,x)*gram^-2*y
- 3*omega2(y,x)*gram^-2*y^2
- 3*omega2(y,x)*gram^-2*x
+ 3*omega2(y,x)*gram^-2*x*y
- 2*omega2(y,x)*gram^-1
- 1/2*omega2(y,x)*gram^-1*y
- 1/2*omega2(y,x)*gram^-1*x
+ 11/3*phi1(x,y)
- 185/3*phi1(x,y)*gram^-2*y
+ 370/3*phi1(x,y)*gram^-2*y^2
- 185/3*phi1(x,y)*gram^-2*y^3
+ 185/3*phi1(x,y)*gram^-2*x*y
+ 185/3*phi1(x,y)*gram^-2*x*y^2
- 197/18*phi1(x,y)*gram^-1
+ 787/18*phi1(x,y)*gram^-1*y
- 17/3*phi1(x,y)*gram^-1*y^2
+ 197/18*phi1(x,y)*gram^-1*x
+ 17/3*phi1(x,y)*gram^-1*x*y
+ 15*phi1(x,y)*al*gram^-2*y
- 30*phi1(x,y)*al*gram^-2*y^2
+ 15*phi1(x,y)*al*gram^-2*y^3
- 15*phi1(x,y)*al*gram^-2*x*y
- 15*phi1(x,y)*al*gram^-2*x*y^2
- phi1(x,y)*al*gram^-1
- 10*phi1(x,y)*al*gram^-1*y
+ phi1(x,y)*al*gram^-1*y^2
+ phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al*gram^-1*x*y
- 3*phi1(x,y)*al^2*gram^-2*y
+ 6*phi1(x,y)*al^2*gram^-2*y^2
- 3*phi1(x,y)*al^2*gram^-2*y^3
+ 3*phi1(x,y)*al^2*gram^-2*x*y
+ 3*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*phi1(x,y)*al^2*gram^-1*y
- 2*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
- 2*phi1(x,y)^2*gram^-1*x*y
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 24*phi2(x^-1*y,x^-1)*gram^-3*y
+ 48*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 24*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 12*phi2(x^-1*y,x^-1)*gram^-2*y
- 12*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 24*phi2(y^-1,x*y^-1)*gram^-2
- 12*phi2(y^-1,x*y^-1)*gram^-2*y
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 12*phi2(y^-1,x*y^-1)*gram^-2*x
+ 12*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 4*phi2(y^-1,x*y^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 4*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_8 * (
+ 3280/9*gram^-2
- 3760/9*gram^-2*y
- 2320/9*gram^-2*y^2
+ 2800/9*gram^-2*y^3
- 4240/9*gram^-2*x
- 1920*gram^-2*x*y
- 2800/9*gram^-2*x*y^2
- 3328/9*gram^-1
- 2752/9*gram^-1*y
- 454/3*gram^-1*x
- 7200*z3*gram^-3*y
+ 12000*z3*gram^-3*y^2
- 2400*z3*gram^-3*y^3
- 2400*z3*gram^-3*y^4
+ 12000*z3*gram^-3*x*y
+ 24000*z3*gram^-3*x*y^2
+ 2400*z3*gram^-3*x*y^3
- 368*z3*gram^-2
+ 7696*z3*gram^-2*y
+ 2512*z3*gram^-2*y^2
- 240*z3*gram^-2*y^3
+ 1248*z3*gram^-2*x
+ 3344*z3*gram^-2*x*y
+ 240*z3*gram^-2*x*y^2
+ 400*z3*gram^-1
+ 208*z3*gram^-1*y
+ 8*z3*gram^-1*x
- 1910/9*al*gram^-2
+ 1910/9*al*gram^-2*y
+ 1910/9*al*gram^-2*y^2
- 1910/9*al*gram^-2*y^3
+ 1910/9*al*gram^-2*x
+ 3820/3*al*gram^-2*x*y
+ 1910/9*al*gram^-2*x*y^2
+ 1910/9*al*gram^-1
+ 1910/9*al*gram^-1*y
+ 332/3*al*gram^-1*x
+ 4320*al*z3*gram^-3*y
- 7200*al*z3*gram^-3*y^2
+ 1440*al*z3*gram^-3*y^3
+ 1440*al*z3*gram^-3*y^4
- 7200*al*z3*gram^-3*x*y
- 14400*al*z3*gram^-3*x*y^2
- 1440*al*z3*gram^-3*x*y^3
+ 336*al*z3*gram^-2
- 4848*al*z3*gram^-2*y
- 1392*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*y^3
- 864*al*z3*gram^-2*x
- 2352*al*z3*gram^-2*x*y
- 144*al*z3*gram^-2*x*y^2
- 336*al*z3*gram^-1
- 144*al*z3*gram^-1*y
- 24*al*z3*gram^-1*x
+ 10*al^2*gram^-2
- 10*al^2*gram^-2*y
- 10*al^2*gram^-2*y^2
+ 10*al^2*gram^-2*y^3
- 10*al^2*gram^-2*x
- 60*al^2*gram^-2*x*y
- 10*al^2*gram^-2*x*y^2
- 10*al^2*gram^-1
- 10*al^2*gram^-1*y
- 2*al^2*gram^-1*x
- 320*ln(x)*gram^-3
- 23360/3*ln(x)*gram^-3*y
+ 27200/3*ln(x)*gram^-3*y^2
+ 19520/3*ln(x)*gram^-3*y^3
- 22400/3*ln(x)*gram^-3*y^4
+ 320*ln(x)*gram^-3*x
+ 14400*ln(x)*gram^-3*x*y
+ 116800/3*ln(x)*gram^-3*x*y^2
+ 11200*ln(x)*gram^-3*x*y^3
- 4616/9*ln(x)*gram^-2
+ 84128/9*ln(x)*gram^-2*y
+ 73112/9*ln(x)*gram^-2*y^2
- 6704/9*ln(x)*gram^-2*y^3
+ 5776/3*ln(x)*gram^-2*x
+ 62800/9*ln(x)*gram^-2*x*y
+ 4384/3*ln(x)*gram^-2*x*y^2
+ 7496/9*ln(x)*gram^-1
+ 6704/9*ln(x)*gram^-1*y
+ 1372/9*ln(x)*gram^-1*x
+ 15280/3*ln(x)*al*gram^-3*y
- 15280/3*ln(x)*al*gram^-3*y^2
- 15280/3*ln(x)*al*gram^-3*y^3
+ 15280/3*ln(x)*al*gram^-3*y^4
- 7640*ln(x)*al*gram^-3*x*y
- 76400/3*ln(x)*al*gram^-3*x*y^2
- 7640*ln(x)*al*gram^-3*x*y^3
+ 4972/9*ln(x)*al*gram^-2
- 51028/9*ln(x)*al*gram^-2*y
- 50380/9*ln(x)*al*gram^-2*y^2
+ 4756/9*ln(x)*al*gram^-2*y^3
- 3130/3*ln(x)*al*gram^-2*x
- 43484/9*ln(x)*al*gram^-2*x*y
- 2986/3*ln(x)*al*gram^-2*x*y^2
- 4972/9*ln(x)*al*gram^-1
- 4756/9*ln(x)*al*gram^-1*y
- 362/3*ln(x)*al*gram^-1*x
- 240*ln(x)*al^2*gram^-3*y
+ 240*ln(x)*al^2*gram^-3*y^2
+ 240*ln(x)*al^2*gram^-3*y^3
- 240*ln(x)*al^2*gram^-3*y^4
+ 360*ln(x)*al^2*gram^-3*x*y
+ 1200*ln(x)*al^2*gram^-3*x*y^2
+ 360*ln(x)*al^2*gram^-3*x*y^3
- 24*ln(x)*al^2*gram^-2
+ 264*ln(x)*al^2*gram^-2*y
+ 264*ln(x)*al^2*gram^-2*y^2
- 24*ln(x)*al^2*gram^-2*y^3
+ 46*ln(x)*al^2*gram^-2*x
+ 220*ln(x)*al^2*gram^-2*x*y
+ 46*ln(x)*al^2*gram^-2*x*y^2
+ 24*ln(x)*al^2*gram^-1
+ 24*ln(x)*al^2*gram^-1*y
+ 2*ln(x)*al^2*gram^-1*x
+ 1120*ln(x)^2*gram^-3
- 480*ln(x)^2*gram^-3*y
+ 80*ln(x)^2*gram^-3*y^2
- 2960*ln(x)^2*gram^-3*y^3
+ 2000*ln(x)^2*gram^-3*y^4
+ 240*ln(x)^2*gram^-3*y^5
- 1760*ln(x)^2*gram^-3*x
- 6040*ln(x)^2*gram^-3*x*y
- 9120*ln(x)^2*gram^-3*x*y^2
- 5240*ln(x)^2*gram^-3*x*y^3
- 240*ln(x)^2*gram^-3*x*y^4
- 2776/3*ln(x)^2*gram^-2
- 5504/3*ln(x)^2*gram^-2*y
- 8744/3*ln(x)^2*gram^-2*y^2
+ 224/3*ln(x)^2*gram^-2*y^3
- 2546/3*ln(x)^2*gram^-2*x
- 1740*ln(x)^2*gram^-2*x*y
- 2546/3*ln(x)^2*gram^-2*x*y^2
- 584/3*ln(x)^2*gram^-1
- 944/3*ln(x)^2*gram^-1*y
- 38*ln(x)^2*gram^-1*x
- 640*ln(x)^2*al*gram^-3*y
+ 640*ln(x)^2*al*gram^-3*y^2
+ 640*ln(x)^2*al*gram^-3*y^3
- 640*ln(x)^2*al*gram^-3*y^4
+ 960*ln(x)^2*al*gram^-3*x*y
+ 3200*ln(x)^2*al*gram^-3*x*y^2
+ 960*ln(x)^2*al*gram^-3*x*y^3
- 184/3*ln(x)^2*al*gram^-2
+ 2104/3*ln(x)^2*al*gram^-2*y
+ 2104/3*ln(x)^2*al*gram^-2*y^2
- 184/3*ln(x)^2*al*gram^-2*y^3
+ 120*ln(x)^2*al*gram^-2*x
+ 1712/3*ln(x)^2*al*gram^-2*x*y
+ 120*ln(x)^2*al*gram^-2*x*y^2
+ 184/3*ln(x)^2*al*gram^-1
+ 184/3*ln(x)^2*al*gram^-1*y
+ 32/3*ln(x)^2*al*gram^-1*x
+ 240*ln(x)^2*al^2*gram^-3*y
- 240*ln(x)^2*al^2*gram^-3*y^2
- 240*ln(x)^2*al^2*gram^-3*y^3
+ 240*ln(x)^2*al^2*gram^-3*y^4
- 360*ln(x)^2*al^2*gram^-3*x*y
- 1200*ln(x)^2*al^2*gram^-3*x*y^2
- 360*ln(x)^2*al^2*gram^-3*x*y^3
+ 20*ln(x)^2*al^2*gram^-2
- 260*ln(x)^2*al^2*gram^-2*y
- 260*ln(x)^2*al^2*gram^-2*y^2
+ 20*ln(x)^2*al^2*gram^-2*y^3
- 42*ln(x)^2*al^2*gram^-2*x
- 196*ln(x)^2*al^2*gram^-2*x*y
- 42*ln(x)^2*al^2*gram^-2*x*y^2
- 20*ln(x)^2*al^2*gram^-1
- 20*ln(x)^2*al^2*gram^-1*y
- 2*ln(x)^2*al^2*gram^-1*x
- 320*ln(x)*ln(y)*gram^-3
+ 980*ln(x)*ln(y)*gram^-3*y
- 3500*ln(x)*ln(y)*gram^-3*y^2
+ 4860*ln(x)*ln(y)*gram^-3*y^3
- 1540*ln(x)*ln(y)*gram^-3*y^4
- 480*ln(x)*ln(y)*gram^-3*y^5
+ 320*ln(x)*ln(y)*gram^-3*x
+ 500*ln(x)*ln(y)*gram^-3*x*y
+ 3720*ln(x)*ln(y)*gram^-3*x*y^2
+ 6820*ln(x)*ln(y)*gram^-3*x*y^3
+ 480*ln(x)*ln(y)*gram^-3*x*y^4
+ 656/3*ln(x)*ln(y)*gram^-2
- 1454/3*ln(x)*ln(y)*gram^-2*y
+ 9280/3*ln(x)*ln(y)*gram^-2*y^2
+ 398/3*ln(x)*ln(y)*gram^-2*y^3
+ 670/3*ln(x)*ln(y)*gram^-2*x
+ 1084*ln(x)*ln(y)*gram^-2*x*y
+ 3490/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 232/3*ln(x)*ln(y)*gram^-1
+ 1066/3*ln(x)*ln(y)*gram^-1*y
+ 29*ln(x)*ln(y)*gram^-1*x
- 480*ln(x)*ln(y)*al*gram^-3*y
+ 800*ln(x)*ln(y)*al*gram^-3*y^2
- 160*ln(x)*ln(y)*al*gram^-3*y^3
- 160*ln(x)*ln(y)*al*gram^-3*y^4
+ 800*ln(x)*ln(y)*al*gram^-3*x*y
+ 1600*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^3
- 46/3*ln(x)*ln(y)*al*gram^-2
+ 1544/3*ln(x)*ln(y)*al*gram^-2*y
+ 410/3*ln(x)*ln(y)*al*gram^-2*y^2
+ 4*ln(x)*ln(y)*al*gram^-2*y^3
+ 74*ln(x)*ln(y)*al*gram^-2*x
+ 406/3*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 50/3*ln(x)*ln(y)*al*gram^-1
- 16/3*ln(x)*ln(y)*al*gram^-1*y
- 14/3*ln(x)*ln(y)*al*gram^-1*x
+ 180*ln(x)*ln(y)*al^2*gram^-3*y
- 300*ln(x)*ln(y)*al^2*gram^-3*y^2
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^4
- 300*ln(x)*ln(y)*al^2*gram^-3*x*y
- 600*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 14*ln(x)*ln(y)*al^2*gram^-2
- 202*ln(x)*ln(y)*al^2*gram^-2*y
- 58*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^3
- 36*ln(x)*ln(y)*al^2*gram^-2*x
- 98*ln(x)*ln(y)*al^2*gram^-2*x*y
- 6*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 14*ln(x)*ln(y)*al^2*gram^-1
- 6*ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*ln(y)*al^2*gram^-1*x
+ 23/3*ln(x)*phi1(x,y)
- 320*ln(x)*phi1(x,y)*gram^-3
- 940*ln(x)*phi1(x,y)*gram^-3*y
+ 400*ln(x)*phi1(x,y)*gram^-3*y^2
+ 2040*ln(x)*phi1(x,y)*gram^-3*y^3
+ 80*ln(x)*phi1(x,y)*gram^-3*y^4
- 1260*ln(x)*phi1(x,y)*gram^-3*y^5
+ 320*ln(x)*phi1(x,y)*gram^-3*x
+ 4140*ln(x)*phi1(x,y)*gram^-3*x*y
+ 7540*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 8660*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 1740*ln(x)*phi1(x,y)*gram^-3*x*y^4
+ 98*ln(x)*phi1(x,y)*gram^-2
+ 1612*ln(x)*phi1(x,y)*gram^-2*y
+ 2820*ln(x)*phi1(x,y)*gram^-2*y^2
+ 1292*ln(x)*phi1(x,y)*gram^-2*y^3
- 222*ln(x)*phi1(x,y)*gram^-2*y^4
+ 702*ln(x)*phi1(x,y)*gram^-2*x
+ 1590*ln(x)*phi1(x,y)*gram^-2*x*y
+ 2190*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 342*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 213*ln(x)*phi1(x,y)*gram^-1
+ 430*ln(x)*phi1(x,y)*gram^-1*y
+ 213*ln(x)*phi1(x,y)*gram^-1*y^2
+ 51*ln(x)*phi1(x,y)*gram^-1*x
+ 107*ln(x)*phi1(x,y)*gram^-1*x*y
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y
+ 640*ln(x)*phi1(x,y)*al*gram^-3*y^2
- 1600*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 640*ln(x)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^5
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y
- 2400*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
- 2400*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
+ 16*ln(x)*phi1(x,y)*al*gram^-2
- 68*ln(x)*phi1(x,y)*al*gram^-2*y
- 1176*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 68*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 16*ln(x)*phi1(x,y)*al*gram^-2*x
- 456*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 456*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 15*ln(x)*phi1(x,y)*al*gram^-1
- 126*ln(x)*phi1(x,y)*al*gram^-1*y
- 15*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 11*ln(x)*phi1(x,y)*al*gram^-1*x
- 11*ln(x)*phi1(x,y)*al*gram^-1*x*y
- ln(x)*phi1(x,y)*al
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y
- 240*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 600*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
- 240*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y
+ 900*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 900*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(x)*phi1(x,y)*al^2*gram^-2
+ 24*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 444*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x
+ 174*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 174*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 6*ln(x)*phi1(x,y)*al^2*gram^-1
+ 48*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 7520/3*ln(y)*gram^-3*y
+ 1760/3*ln(y)*gram^-3*y^2
- 26080/3*ln(y)*gram^-3*y^3
+ 5600*ln(y)*gram^-3*y^4
- 9440/3*ln(y)*gram^-3*x*y
- 59840/3*ln(y)*gram^-3*x*y^2
- 28000/3*ln(y)*gram^-3*x*y^3
+ 422/3*ln(y)*gram^-2
- 20392/9*ln(y)*gram^-2*y
- 58534/9*ln(y)*gram^-2*y^2
+ 4700/9*ln(y)*gram^-2*y^3
- 422/3*ln(y)*gram^-2*x
- 30266/9*ln(y)*gram^-2*x*y
- 3716/3*ln(y)*gram^-2*x*y^2
- 1288/9*ln(y)*gram^-1
- 4822/9*ln(y)*gram^-1*y
- 704/9*ln(y)*gram^-1*x
- 3820/3*ln(y)*al*gram^-3*y
- 3820/3*ln(y)*al*gram^-3*y^2
+ 19100/3*ln(y)*al*gram^-3*y^3
- 3820*ln(y)*al*gram^-3*y^4
+ 3820/3*ln(y)*al*gram^-3*x*y
+ 38200/3*ln(y)*al*gram^-3*x*y^2
+ 19100/3*ln(y)*al*gram^-3*x*y^3
- 338/3*ln(y)*al*gram^-2
+ 10358/9*ln(y)*al*gram^-2*y
+ 39626/9*ln(y)*al*gram^-2*y^2
- 3130/9*ln(y)*al*gram^-2*y^3
+ 338/3*ln(y)*al*gram^-2*x
+ 19690/9*ln(y)*al*gram^-2*x*y
+ 2444/3*ln(y)*al*gram^-2*x*y^2
+ 322/3*ln(y)*al*gram^-1
+ 3178/9*ln(y)*al*gram^-1*y
+ 145/3*ln(y)*al*gram^-1*x
+ 60*ln(y)*al^2*gram^-3*y
+ 60*ln(y)*al^2*gram^-3*y^2
- 300*ln(y)*al^2*gram^-3*y^3
+ 180*ln(y)*al^2*gram^-3*y^4
- 60*ln(y)*al^2*gram^-3*x*y
- 600*ln(y)*al^2*gram^-3*x*y^2
- 300*ln(y)*al^2*gram^-3*x*y^3
- 4*ln(y)*al^2*gram^-2
- 54*ln(y)*al^2*gram^-2*y
- 180*ln(y)*al^2*gram^-2*y^2
- 2*ln(y)*al^2*gram^-2*y^3
+ 4*ln(y)*al^2*gram^-2*x
- 20*ln(y)*al^2*gram^-2*x*y
- 20*ln(y)*al^2*gram^-2*x*y^2
+ 4*ln(y)*al^2*gram^-1
+ 2*ln(y)*al^2*gram^-1*y
+ 5*ln(y)*al^2*gram^-1*x
- 540*ln(y)^2*gram^-3*y
+ 1460*ln(y)^2*gram^-3*y^2
- 1060*ln(y)^2*gram^-3*y^3
- 100*ln(y)^2*gram^-3*y^4
+ 240*ln(y)^2*gram^-3*y^5
+ 540*ln(y)^2*gram^-3*x*y
+ 1320*ln(y)^2*gram^-3*x*y^2
- 1940*ln(y)^2*gram^-3*x*y^3
- 240*ln(y)^2*gram^-3*x*y^4
- 52/3*ln(y)^2*gram^-2
+ 1834/3*ln(y)^2*gram^-2*y
- 1508/3*ln(y)^2*gram^-2*y^2
- 514/3*ln(y)^2*gram^-2*y^3
+ 52/3*ln(y)^2*gram^-2*x
+ 44*ln(y)^2*gram^-2*x*y
- 1052/3*ln(y)^2*gram^-2*x*y^2
+ 22/3*ln(y)^2*gram^-1
- 224/3*ln(y)^2*gram^-1*y
+ ln(y)^2*gram^-1*x
+ 160*ln(y)^2*al*gram^-3*y
+ 160*ln(y)^2*al*gram^-3*y^2
- 800*ln(y)^2*al*gram^-3*y^3
+ 480*ln(y)^2*al*gram^-3*y^4
- 160*ln(y)^2*al*gram^-3*x*y
- 1600*ln(y)^2*al*gram^-3*x*y^2
- 800*ln(y)^2*al*gram^-3*x*y^3
+ 6*ln(y)^2*al*gram^-2
- 440/3*ln(y)^2*al*gram^-2*y
- 1574/3*ln(y)^2*al*gram^-2*y^2
+ 76/3*ln(y)^2*al*gram^-2*y^3
- 6*ln(y)^2*al*gram^-2*x
- 586/3*ln(y)^2*al*gram^-2*x*y
- 84*ln(y)^2*al*gram^-2*x*y^2
- 14/3*ln(y)^2*al*gram^-1
- 80/3*ln(y)^2*al*gram^-1*y
+ 2/3*ln(y)^2*al*gram^-1*x
- 60*ln(y)^2*al^2*gram^-3*y
- 60*ln(y)^2*al^2*gram^-3*y^2
+ 300*ln(y)^2*al^2*gram^-3*y^3
- 180*ln(y)^2*al^2*gram^-3*y^4
+ 60*ln(y)^2*al^2*gram^-3*x*y
+ 600*ln(y)^2*al^2*gram^-3*x*y^2
+ 300*ln(y)^2*al^2*gram^-3*x*y^3
- 6*ln(y)^2*al^2*gram^-2
+ 58*ln(y)^2*al^2*gram^-2*y
+ 202*ln(y)^2*al^2*gram^-2*y^2
- 14*ln(y)^2*al^2*gram^-2*y^3
+ 6*ln(y)^2*al^2*gram^-2*x
+ 98*ln(y)^2*al^2*gram^-2*x*y
+ 36*ln(y)^2*al^2*gram^-2*x*y^2
+ 6*ln(y)^2*al^2*gram^-1
+ 14*ln(y)^2*al^2*gram^-1*y
+ ln(y)^2*al^2*gram^-1*x
- 11/3*ln(y)*phi1(x,y)
- 540*ln(y)*phi1(x,y)*gram^-3*y
+ 880*ln(y)*phi1(x,y)*gram^-3*y^2
+ 760*ln(y)*phi1(x,y)*gram^-3*y^3
- 2000*ln(y)*phi1(x,y)*gram^-3*y^4
+ 900*ln(y)*phi1(x,y)*gram^-3*y^5
+ 540*ln(y)*phi1(x,y)*gram^-3*x*y
+ 2980*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 2780*ln(y)*phi1(x,y)*gram^-3*x*y^3
- 1380*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 54*ln(y)*phi1(x,y)*gram^-2
+ 748*ln(y)*phi1(x,y)*gram^-2*y
+ 132*ln(y)*phi1(x,y)*gram^-2*y^2
- 1172*ln(y)*phi1(x,y)*gram^-2*y^3
+ 186*ln(y)*phi1(x,y)*gram^-2*y^4
+ 54*ln(y)*phi1(x,y)*gram^-2*x
+ 342*ln(y)*phi1(x,y)*gram^-2*x*y
- 1122*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 306*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 49*ln(y)*phi1(x,y)*gram^-1
- 118*ln(y)*phi1(x,y)*gram^-1*y
- 179*ln(y)*phi1(x,y)*gram^-1*y^2
+ 11*ln(y)*phi1(x,y)*gram^-1*x
- 81*ln(y)*phi1(x,y)*gram^-1*x*y
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y
+ 640*ln(y)*phi1(x,y)*al*gram^-3*y^2
- 1600*ln(y)*phi1(x,y)*al*gram^-3*y^3
+ 640*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^5
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y
- 2400*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
- 2400*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
+ 16*ln(y)*phi1(x,y)*al*gram^-2
- 68*ln(y)*phi1(x,y)*al*gram^-2*y
- 1176*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 68*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 16*ln(y)*phi1(x,y)*al*gram^-2*x
- 456*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 456*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 15*ln(y)*phi1(x,y)*al*gram^-1
- 126*ln(y)*phi1(x,y)*al*gram^-1*y
- 15*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 11*ln(y)*phi1(x,y)*al*gram^-1*x
- 11*ln(y)*phi1(x,y)*al*gram^-1*x*y
- ln(y)*phi1(x,y)*al
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y
- 240*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 600*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
- 240*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y
+ 900*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 900*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(y)*phi1(x,y)*al^2*gram^-2
+ 24*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 444*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x
+ 174*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 174*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 6*ln(y)*phi1(x,y)*al^2*gram^-1
+ 48*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*x
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 480*omega2(x^-1,x^-1*y)*gram^-3
+ 1200*omega2(x^-1,x^-1*y)*gram^-3*y
- 200*omega2(x^-1,x^-1*y)*gram^-3*y^2
- 1160*omega2(x^-1,x^-1*y)*gram^-3*y^3
+ 520*omega2(x^-1,x^-1*y)*gram^-3*y^4
+ 120*omega2(x^-1,x^-1*y)*gram^-3*y^5
+ 800*omega2(x^-1,x^-1*y)*gram^-3*x
+ 800*omega2(x^-1,x^-1*y)*gram^-3*x*y
- 2200*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
- 1840*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
- 120*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
+ 1300/3*omega2(x^-1,x^-1*y)*gram^-2
- 212/3*omega2(x^-1,x^-1*y)*gram^-2*y
- 2924/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 28*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 224*omega2(x^-1,x^-1*y)*gram^-2*x
- 952/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 296*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 106/3*omega2(x^-1,x^-1*y)*gram^-1
- 278/3*omega2(x^-1,x^-1*y)*gram^-1*y
- 4/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 480*omega2(x^-1*y,x^-1)*gram^-3
- 280*omega2(x^-1*y,x^-1)*gram^-3*y
- 1440*omega2(x^-1*y,x^-1)*gram^-3*y^2
+ 1680*omega2(x^-1*y,x^-1)*gram^-3*y^3
- 320*omega2(x^-1*y,x^-1)*gram^-3*y^4
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^5
- 800*omega2(x^-1*y,x^-1)*gram^-3*x
- 2760*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 1640*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
- 416*omega2(x^-1*y,x^-1)*gram^-2
- 896*omega2(x^-1*y,x^-1)*gram^-2*y
+ 784*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 48*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 432*omega2(x^-1*y,x^-1)*gram^-2*x
+ 20*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 276*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 78*omega2(x^-1*y,x^-1)*gram^-1
+ 74*omega2(x^-1*y,x^-1)*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*gram^-1*x
- 360*omega2(x^-1*y,x^-1)*al*gram^-3*y
+ 600*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
+ 600*omega2(x^-1*y,x^-1)*al*gram^-3*x*y
+ 1200*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
- 28*omega2(x^-1*y,x^-1)*al*gram^-2
+ 404*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 116*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 72*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 196*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 28*omega2(x^-1*y,x^-1)*al*gram^-1
+ 12*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 480*omega2(y^-1,x*y^-1)*gram^-3
- 720*omega2(y^-1,x*y^-1)*gram^-3*y
+ 760*omega2(y^-1,x*y^-1)*gram^-3*y^2
- 1160*omega2(y^-1,x*y^-1)*gram^-3*y^3
+ 520*omega2(y^-1,x*y^-1)*gram^-3*y^4
+ 120*omega2(y^-1,x*y^-1)*gram^-3*y^5
- 800*omega2(y^-1,x*y^-1)*gram^-3*x
- 1440*omega2(y^-1,x*y^-1)*gram^-3*x*y
- 2200*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
- 1840*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
- 120*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
- 1268/3*omega2(y^-1,x*y^-1)*gram^-2
- 740/3*omega2(y^-1,x*y^-1)*gram^-2*y
- 2708/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 28*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 264*omega2(y^-1,x*y^-1)*gram^-2*x
- 1168/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 296*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 146/3*omega2(y^-1,x*y^-1)*gram^-1
- 266/3*omega2(y^-1,x*y^-1)*gram^-1*y
- 16/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 480*omega2(x*y^-1,y^-1)*gram^-3
- 280*omega2(x*y^-1,y^-1)*gram^-3*y
- 1440*omega2(x*y^-1,y^-1)*gram^-3*y^2
+ 1680*omega2(x*y^-1,y^-1)*gram^-3*y^3
- 320*omega2(x*y^-1,y^-1)*gram^-3*y^4
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^5
- 800*omega2(x*y^-1,y^-1)*gram^-3*x
- 2760*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
+ 1640*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
+ 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
- 416*omega2(x*y^-1,y^-1)*gram^-2
- 896*omega2(x*y^-1,y^-1)*gram^-2*y
+ 784*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 48*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 432*omega2(x*y^-1,y^-1)*gram^-2*x
+ 20*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 276*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 78*omega2(x*y^-1,y^-1)*gram^-1
+ 74*omega2(x*y^-1,y^-1)*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*gram^-1*x
- 360*omega2(x*y^-1,y^-1)*al*gram^-3*y
+ 600*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
+ 600*omega2(x*y^-1,y^-1)*al*gram^-3*x*y
+ 1200*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
- 28*omega2(x*y^-1,y^-1)*al*gram^-2
+ 404*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 116*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 72*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 196*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 28*omega2(x*y^-1,y^-1)*al*gram^-1
+ 12*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 480*omega2(x,y)*gram^-3
+ 1200*omega2(x,y)*gram^-3*y
- 200*omega2(x,y)*gram^-3*y^2
- 1160*omega2(x,y)*gram^-3*y^3
+ 520*omega2(x,y)*gram^-3*y^4
+ 120*omega2(x,y)*gram^-3*y^5
+ 800*omega2(x,y)*gram^-3*x
+ 800*omega2(x,y)*gram^-3*x*y
- 2200*omega2(x,y)*gram^-3*x*y^2
- 1840*omega2(x,y)*gram^-3*x*y^3
- 120*omega2(x,y)*gram^-3*x*y^4
+ 1300/3*omega2(x,y)*gram^-2
- 212/3*omega2(x,y)*gram^-2*y
- 2924/3*omega2(x,y)*gram^-2*y^2
- 28*omega2(x,y)*gram^-2*y^3
+ 224*omega2(x,y)*gram^-2*x
- 952/3*omega2(x,y)*gram^-2*x*y
- 296*omega2(x,y)*gram^-2*x*y^2
+ 106/3*omega2(x,y)*gram^-1
- 278/3*omega2(x,y)*gram^-1*y
- 4/3*omega2(x,y)*gram^-1*x
+ 480*omega2(y,x)*gram^-3
- 720*omega2(y,x)*gram^-3*y
+ 760*omega2(y,x)*gram^-3*y^2
- 1160*omega2(y,x)*gram^-3*y^3
+ 520*omega2(y,x)*gram^-3*y^4
+ 120*omega2(y,x)*gram^-3*y^5
- 800*omega2(y,x)*gram^-3*x
- 1440*omega2(y,x)*gram^-3*x*y
- 2200*omega2(y,x)*gram^-3*x*y^2
- 1840*omega2(y,x)*gram^-3*x*y^3
- 120*omega2(y,x)*gram^-3*x*y^4
- 1268/3*omega2(y,x)*gram^-2
- 740/3*omega2(y,x)*gram^-2*y
- 2708/3*omega2(y,x)*gram^-2*y^2
- 28*omega2(y,x)*gram^-2*y^3
- 264*omega2(y,x)*gram^-2*x
- 1168/3*omega2(y,x)*gram^-2*x*y
- 296*omega2(y,x)*gram^-2*x*y^2
- 146/3*omega2(y,x)*gram^-1
- 266/3*omega2(y,x)*gram^-1*y
- 16/3*omega2(y,x)*gram^-1*x
+ 11*phi1(x,y)
+ 8480/3*phi1(x,y)*gram^-3*y
+ 17600/3*phi1(x,y)*gram^-3*y^2
- 55040/3*phi1(x,y)*gram^-3*y^3
+ 23360/3*phi1(x,y)*gram^-3*y^4
+ 5600/3*phi1(x,y)*gram^-3*y^5
- 10400/3*phi1(x,y)*gram^-3*x*y
- 31200*phi1(x,y)*gram^-3*x*y^2
- 28320*phi1(x,y)*gram^-3*x*y^3
- 5600/3*phi1(x,y)*gram^-3*x*y^4
+ 392/3*phi1(x,y)*gram^-2
- 5284/3*phi1(x,y)*gram^-2*y
- 14000*phi1(x,y)*gram^-2*y^2
- 1876/3*phi1(x,y)*gram^-2*y^3
+ 128/3*phi1(x,y)*gram^-2*y^4
+ 568/3*phi1(x,y)*gram^-2*x
- 5832*phi1(x,y)*gram^-2*x*y
- 4368*phi1(x,y)*gram^-2*x*y^2
- 128/3*phi1(x,y)*gram^-2*x*y^3
- 337/3*phi1(x,y)*gram^-1
- 4042/3*phi1(x,y)*gram^-1*y
- 121/3*phi1(x,y)*gram^-1*y^2
- 247/3*phi1(x,y)*gram^-1*x
+ 71/3*phi1(x,y)*gram^-1*x*y
- 3820/3*phi1(x,y)*al*gram^-3*y
- 15280/3*phi1(x,y)*al*gram^-3*y^2
+ 38200/3*phi1(x,y)*al*gram^-3*y^3
- 15280/3*phi1(x,y)*al*gram^-3*y^4
- 3820/3*phi1(x,y)*al*gram^-3*y^5
+ 3820/3*phi1(x,y)*al*gram^-3*x*y
+ 19100*phi1(x,y)*al*gram^-3*x*y^2
+ 19100*phi1(x,y)*al*gram^-3*x*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^4
- 598/3*phi1(x,y)*al*gram^-2
+ 1280/3*phi1(x,y)*al*gram^-2*y
+ 9804*phi1(x,y)*al*gram^-2*y^2
+ 848/3*phi1(x,y)*al*gram^-2*y^3
- 382/3*phi1(x,y)*al*gram^-2*y^4
+ 598/3*phi1(x,y)*al*gram^-2*x
+ 4434*phi1(x,y)*al*gram^-2*x*y
+ 4074*phi1(x,y)*al*gram^-2*x*y^2
+ 382/3*phi1(x,y)*al*gram^-2*x*y^3
+ 1576/9*phi1(x,y)*al*gram^-1
+ 11644/9*phi1(x,y)*al*gram^-1*y
+ 928/9*phi1(x,y)*al*gram^-1*y^2
+ 1592/9*phi1(x,y)*al*gram^-1*x
+ 1214/9*phi1(x,y)*al*gram^-1*x*y
+ 206/9*phi1(x,y)*al
+ 60*phi1(x,y)*al^2*gram^-3*y
+ 240*phi1(x,y)*al^2*gram^-3*y^2
- 600*phi1(x,y)*al^2*gram^-3*y^3
+ 240*phi1(x,y)*al^2*gram^-3*y^4
+ 60*phi1(x,y)*al^2*gram^-3*y^5
- 60*phi1(x,y)*al^2*gram^-3*x*y
- 900*phi1(x,y)*al^2*gram^-3*x*y^2
- 900*phi1(x,y)*al^2*gram^-3*x*y^3
- 60*phi1(x,y)*al^2*gram^-3*x*y^4
+ 6*phi1(x,y)*al^2*gram^-2
- 36*phi1(x,y)*al^2*gram^-2*y
- 420*phi1(x,y)*al^2*gram^-2*y^2
- 36*phi1(x,y)*al^2*gram^-2*y^3
+ 6*phi1(x,y)*al^2*gram^-2*y^4
- 6*phi1(x,y)*al^2*gram^-2*x
- 150*phi1(x,y)*al^2*gram^-2*x*y
- 150*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*phi1(x,y)*al^2*gram^-2*x*y^3
- 7*phi1(x,y)*al^2*gram^-1
- 34*phi1(x,y)*al^2*gram^-1*y
- 7*phi1(x,y)*al^2*gram^-1*y^2
- phi1(x,y)*al^2*gram^-1*x
- phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)*al^2
+ 8*phi1(x,y)^2*gram^-1*x
- 8*phi1(x,y)^2*gram^-1*x*y
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 128*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 32*phi2(x^-1*y,x^-1)*gram^-3
+ 544*phi2(x^-1*y,x^-1)*gram^-3*y
- 608*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 96*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x
- 608*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 48*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 32*phi2(x^-1*y,x^-1)*gram^-2
- 192*phi2(x^-1*y,x^-1)*gram^-2*y
- 48*phi2(x^-1*y,x^-1)*gram^-2*x
- 2560*phi2(y^-1,x*y^-1)*gram^-3*y^-1
+ 2560*phi2(y^-1,x*y^-1)*gram^-3
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*y
- 2560*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 3840*phi2(y^-1,x*y^-1)*gram^-3*x*y^-1
+ 12800*phi2(y^-1,x*y^-1)*gram^-3*x
+ 3840*phi2(y^-1,x*y^-1)*gram^-3*x*y
+ 1984*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 3712*phi2(y^-1,x*y^-1)*gram^-2
- 576*phi2(y^-1,x*y^-1)*gram^-2*y
+ 2432*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 1152*phi2(y^-1,x*y^-1)*gram^-2*x
+ 576*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 64*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y
- 1440*phi2(x,y)*gram^-3*y^2
- 2400*phi2(x,y)*gram^-3*y^3
+ 7680*phi2(x,y)*gram^-3*y^4
- 3600*phi2(x,y)*gram^-3*y^5
- 480*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y
- 240*phi2(x,y)*gram^-3*x*y^2
+ 13200*phi2(x,y)*gram^-3*x*y^3
+ 9840*phi2(x,y)*gram^-3*x*y^4
+ 480*phi2(x,y)*gram^-3*x*y^5
+ 24*phi2(x,y)*gram^-2
- 432*phi2(x,y)*gram^-2*y
+ 576*phi2(x,y)*gram^-2*y^2
+ 5808*phi2(x,y)*gram^-2*y^3
- 216*phi2(x,y)*gram^-2*y^4
- 24*phi2(x,y)*gram^-2*x
- 168*phi2(x,y)*gram^-2*x*y
+ 3144*phi2(x,y)*gram^-2*x*y^2
+ 1752*phi2(x,y)*gram^-2*x*y^3
- 24*phi2(x,y)*gram^-1
+ 144*phi2(x,y)*gram^-1*y
+ 696*phi2(x,y)*gram^-1*y^2
- 16*phi2(x,y)*gram^-1*x
+ 128*phi2(x,y)*gram^-1*x*y
- 240*phi2(x,y)*al*gram^-3*y
- 960*phi2(x,y)*al*gram^-3*y^2
+ 2400*phi2(x,y)*al*gram^-3*y^3
- 960*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
+ 240*phi2(x,y)*al*gram^-3*x*y
+ 3600*phi2(x,y)*al*gram^-3*x*y^2
+ 3600*phi2(x,y)*al*gram^-3*x*y^3
+ 240*phi2(x,y)*al*gram^-3*x*y^4
- 24*phi2(x,y)*al*gram^-2
+ 96*phi2(x,y)*al*gram^-2*y
+ 1776*phi2(x,y)*al*gram^-2*y^2
+ 96*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*y^4
+ 24*phi2(x,y)*al*gram^-2*x
+ 696*phi2(x,y)*al*gram^-2*x*y
+ 696*phi2(x,y)*al*gram^-2*x*y^2
+ 24*phi2(x,y)*al*gram^-2*x*y^3
+ 24*phi2(x,y)*al*gram^-1
+ 192*phi2(x,y)*al*gram^-1*y
+ 24*phi2(x,y)*al*gram^-1*y^2
+ 16*phi2(x,y)*al*gram^-1*x
+ 16*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_7 * (
+ 160/3*gram^-2
+ 1840/9*gram^-2*y
- 5120/9*gram^-2*y^2
+ 2800/9*gram^-2*y^3
- 160/3*gram^-2*x
- 2960/3*gram^-2*x*y
- 2800/9*gram^-2*x*y^2
- 427/6*gram^-1
- 4895/18*gram^-1*y
- 703/6*gram^-1*x
- 2400*z3*gram^-3*y
+ 2400*z3*gram^-3*y^2
+ 2400*z3*gram^-3*y^3
- 2400*z3*gram^-3*y^4
+ 2400*z3*gram^-3*x*y
+ 14400*z3*gram^-3*x*y^2
+ 2400*z3*gram^-3*x*y^3
- 296*z3*gram^-2
+ 2752*z3*gram^-2*y
+ 2584*z3*gram^-2*y^2
- 240*z3*gram^-2*y^3
+ 296*z3*gram^-2*x
+ 2312*z3*gram^-2*x*y
+ 240*z3*gram^-2*x*y^2
+ 212*z3*gram^-1
+ 208*z3*gram^-1*y
+ 8*z3*gram^-1*x
- 1910/9*al*gram^-2*y
+ 3820/9*al*gram^-2*y^2
- 1910/9*al*gram^-2*y^3
+ 1910/3*al*gram^-2*x*y
+ 1910/9*al*gram^-2*x*y^2
+ 299/18*al*gram^-1
+ 3521/18*al*gram^-1*y
+ 469/6*al*gram^-1*x
+ 1440*al*z3*gram^-3*y
- 1440*al*z3*gram^-3*y^2
- 1440*al*z3*gram^-3*y^3
+ 1440*al*z3*gram^-3*y^4
- 1440*al*z3*gram^-3*x*y
- 8640*al*z3*gram^-3*x*y^2
- 1440*al*z3*gram^-3*x*y^3
+ 192*al*z3*gram^-2
- 1680*al*z3*gram^-2*y
- 1536*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*y^3
- 192*al*z3*gram^-2*x
- 1632*al*z3*gram^-2*x*y
- 144*al*z3*gram^-2*x*y^2
- 168*al*z3*gram^-1
- 144*al*z3*gram^-1*y
- 24*al*z3*gram^-1*x
+ 10*al^2*gram^-2*y
- 20*al^2*gram^-2*y^2
+ 10*al^2*gram^-2*y^3
- 30*al^2*gram^-2*x*y
- 10*al^2*gram^-2*x*y^2
- 3/2*al^2*gram^-1
- 17/2*al^2*gram^-1*y
- 3/2*al^2*gram^-1*x
- 7520/3*ln(x)*gram^-3*y
- 1760/3*ln(x)*gram^-3*y^2
+ 26080/3*ln(x)*gram^-3*y^3
- 5600*ln(x)*gram^-3*y^4
+ 9440/3*ln(x)*gram^-3*x*y
+ 59840/3*ln(x)*gram^-3*x*y^2
+ 28000/3*ln(x)*gram^-3*x*y^3
- 3641/9*ln(x)*gram^-2
+ 23998/9*ln(x)*gram^-2*y
+ 58447/9*ln(x)*gram^-2*y^2
- 1948/3*ln(x)*gram^-2*y^3
+ 5081/9*ln(x)*gram^-2*x
+ 38519/9*ln(x)*gram^-2*x*y
+ 12292/9*ln(x)*gram^-2*x*y^2
+ 3493/9*ln(x)*gram^-1
+ 5992/9*ln(x)*gram^-1*y
+ 2065/18*ln(x)*gram^-1*x
+ 3820/3*ln(x)*al*gram^-3*y
+ 3820/3*ln(x)*al*gram^-3*y^2
- 19100/3*ln(x)*al*gram^-3*y^3
+ 3820*ln(x)*al*gram^-3*y^4
- 3820/3*ln(x)*al*gram^-3*x*y
- 38200/3*ln(x)*al*gram^-3*x*y^2
- 19100/3*ln(x)*al*gram^-3*x*y^3
+ 1903/9*ln(x)*al*gram^-2
- 11072/9*ln(x)*al*gram^-2*y
- 40865/9*ln(x)*al*gram^-2*y^2
+ 466*ln(x)*al*gram^-2*y^3
- 1903/9*ln(x)*al*gram^-2*x
- 25549/9*ln(x)*al*gram^-2*x*y
- 8396/9*ln(x)*al*gram^-2*x*y^2
- 1876/9*ln(x)*al*gram^-1
- 469*ln(x)*al*gram^-1*y
- 1759/18*ln(x)*al*gram^-1*x
- 60*ln(x)*al^2*gram^-3*y
- 60*ln(x)*al^2*gram^-3*y^2
+ 300*ln(x)*al^2*gram^-3*y^3
- 180*ln(x)*al^2*gram^-3*y^4
+ 60*ln(x)*al^2*gram^-3*x*y
+ 600*ln(x)*al^2*gram^-3*x*y^2
+ 300*ln(x)*al^2*gram^-3*x*y^3
- 5*ln(x)*al^2*gram^-2
+ 48*ln(x)*al^2*gram^-2*y
+ 219*ln(x)*al^2*gram^-2*y^2
- 22*ln(x)*al^2*gram^-2*y^3
+ 5*ln(x)*al^2*gram^-2*x
+ 119*ln(x)*al^2*gram^-2*x*y
+ 44*ln(x)*al^2*gram^-2*x*y^2
+ 6*ln(x)*al^2*gram^-1
+ 21*ln(x)*al^2*gram^-1*y
+ 3/2*ln(x)*al^2*gram^-1*x
+ 320*ln(x)^2*gram^-3
+ 140*ln(x)^2*gram^-3*y
+ 220*ln(x)^2*gram^-3*y^2
- 1900*ln(x)^2*gram^-3*y^3
+ 980*ln(x)^2*gram^-3*y^4
+ 240*ln(x)^2*gram^-3*y^5
- 320*ln(x)^2*gram^-3*x
- 2700*ln(x)^2*gram^-3*x*y
- 4200*ln(x)^2*gram^-3*x*y^2
- 3740*ln(x)^2*gram^-3*x*y^3
- 240*ln(x)^2*gram^-3*x*y^4
- 189*ln(x)^2*gram^-2
- 2380/3*ln(x)^2*gram^-2*y
- 5479/3*ln(x)^2*gram^-2*y^2
+ 26/3*ln(x)^2*gram^-2*y^3
- 503*ln(x)^2*gram^-2*x
- 981*ln(x)^2*gram^-2*x*y
- 2204/3*ln(x)^2*gram^-2*x*y^2
- 133*ln(x)^2*gram^-1
- 740/3*ln(x)^2*gram^-1*y
- 53/2*ln(x)^2*gram^-1*x
- 160*ln(x)^2*al*gram^-3*y
- 160*ln(x)^2*al*gram^-3*y^2
+ 800*ln(x)^2*al*gram^-3*y^3
- 480*ln(x)^2*al*gram^-3*y^4
+ 160*ln(x)^2*al*gram^-3*x*y
+ 1600*ln(x)^2*al*gram^-3*x*y^2
+ 800*ln(x)^2*al*gram^-3*x*y^3
- 70/3*ln(x)^2*al*gram^-2
+ 452/3*ln(x)^2*al*gram^-2*y
+ 1706/3*ln(x)^2*al*gram^-2*y^2
- 56*ln(x)^2*al*gram^-2*y^3
+ 70/3*ln(x)^2*al*gram^-2*x
+ 1018/3*ln(x)^2*al*gram^-2*x*y
+ 344/3*ln(x)^2*al*gram^-2*x*y^2
+ 70/3*ln(x)^2*al*gram^-1
+ 56*ln(x)^2*al*gram^-1*y
+ 28/3*ln(x)^2*al*gram^-1*x
+ 60*ln(x)^2*al^2*gram^-3*y
+ 60*ln(x)^2*al^2*gram^-3*y^2
- 300*ln(x)^2*al^2*gram^-3*y^3
+ 180*ln(x)^2*al^2*gram^-3*y^4
- 60*ln(x)^2*al^2*gram^-3*x*y
- 600*ln(x)^2*al^2*gram^-3*x*y^2
- 300*ln(x)^2*al^2*gram^-3*x*y^3
+ 8*ln(x)^2*al^2*gram^-2
- 58*ln(x)^2*al^2*gram^-2*y
- 208*ln(x)^2*al^2*gram^-2*y^2
+ 18*ln(x)^2*al^2*gram^-2*y^3
- 8*ln(x)^2*al^2*gram^-2*x
- 116*ln(x)^2*al^2*gram^-2*x*y
- 40*ln(x)^2*al^2*gram^-2*x*y^2
- 8*ln(x)^2*al^2*gram^-1
- 18*ln(x)^2*al^2*gram^-1*y
- 2*ln(x)^2*al^2*gram^-1*x
+ 60*ln(x)*ln(y)*gram^-3*y
- 1180*ln(x)*ln(y)*gram^-3*y^2
+ 1700*ln(x)*ln(y)*gram^-3*y^3
- 100*ln(x)*ln(y)*gram^-3*y^4
- 480*ln(x)*ln(y)*gram^-3*y^5
+ 580*ln(x)*ln(y)*gram^-3*x*y
+ 440*ln(x)*ln(y)*gram^-3*x*y^2
+ 4420*ln(x)*ln(y)*gram^-3*x*y^3
+ 480*ln(x)*ln(y)*gram^-3*x*y^4
+ 13*ln(x)*ln(y)*gram^-2
- 820/3*ln(x)*ln(y)*gram^-2*y
+ 4535/3*ln(x)*ln(y)*gram^-2*y^2
+ 686/3*ln(x)*ln(y)*gram^-2*y^3
+ 147*ln(x)*ln(y)*gram^-2*x
+ 423*ln(x)*ln(y)*gram^-2*x*y
+ 2914/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 89/2*ln(x)*ln(y)*gram^-1
+ 757/3*ln(x)*ln(y)*gram^-1*y
+ 18*ln(x)*ln(y)*gram^-1*x
- 160*ln(x)*ln(y)*al*gram^-3*y
+ 160*ln(x)*ln(y)*al*gram^-3*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*y^3
- 160*ln(x)*ln(y)*al*gram^-3*y^4
+ 160*ln(x)*ln(y)*al*gram^-3*x*y
+ 960*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^3
- 70/3*ln(x)*ln(y)*al*gram^-2
+ 632/3*ln(x)*ln(y)*al*gram^-2*y
+ 386/3*ln(x)*ln(y)*al*gram^-2*y^2
+ 4*ln(x)*ln(y)*al*gram^-2*y^3
+ 70/3*ln(x)*ln(y)*al*gram^-2*x
+ 358/3*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 52/3*ln(x)*ln(y)*al*gram^-1
- 10/3*ln(x)*ln(y)*al*gram^-1*y
- 8/3*ln(x)*ln(y)*al*gram^-1*x
+ 60*ln(x)*ln(y)*al^2*gram^-3*y
- 60*ln(x)*ln(y)*al^2*gram^-3*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^4
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y
- 360*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 8*ln(x)*ln(y)*al^2*gram^-2
- 70*ln(x)*ln(y)*al^2*gram^-2*y
- 64*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^3
- 8*ln(x)*ln(y)*al^2*gram^-2*x
- 68*ln(x)*ln(y)*al^2*gram^-2*x*y
- 6*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 7*ln(x)*ln(y)*al^2*gram^-1
- 6*ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*ln(y)*al^2*gram^-1*x
+ 31/6*ln(x)*phi1(x,y)
- 800*ln(x)*phi1(x,y)*gram^-3*y
+ 620*ln(x)*phi1(x,y)*gram^-3*y^2
+ 140*ln(x)*phi1(x,y)*gram^-3*y^3
+ 1060*ln(x)*phi1(x,y)*gram^-3*y^4
- 1020*ln(x)*phi1(x,y)*gram^-3*y^5
+ 1440*ln(x)*phi1(x,y)*gram^-3*x*y
+ 3340*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 4920*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 1500*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 146*ln(x)*phi1(x,y)*gram^-2
+ 883*ln(x)*phi1(x,y)*gram^-2*y
+ 1054*ln(x)*phi1(x,y)*gram^-2*y^2
+ 1207*ln(x)*phi1(x,y)*gram^-2*y^3
- 198*ln(x)*phi1(x,y)*gram^-2*y^4
+ 306*ln(x)*phi1(x,y)*gram^-2*x
+ 877*ln(x)*phi1(x,y)*gram^-2*x*y
+ 1411*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 318*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 857/6*ln(x)*phi1(x,y)*gram^-1
+ 1309/6*ln(x)*phi1(x,y)*gram^-1*y
+ 192*ln(x)*phi1(x,y)*gram^-1*y^2
+ 251/6*ln(x)*phi1(x,y)*gram^-1*x
+ 80*ln(x)*phi1(x,y)*gram^-1*x*y
+ 480*ln(x)*phi1(x,y)*al*gram^-3*y^2
- 800*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^5
- 800*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
- 1600*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
+ 80*ln(x)*phi1(x,y)*al*gram^-2*y
- 624*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 112*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 180*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 348*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 81*ln(x)*phi1(x,y)*al*gram^-1*y
- 15*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 6*ln(x)*phi1(x,y)*al*gram^-1*x
- 11*ln(x)*phi1(x,y)*al*gram^-1*x*y
- ln(x)*phi1(x,y)*al
- 180*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 600*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 30*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 234*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 42*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 66*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 132*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 30*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*x
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 320*ln(y)*gram^-3*y
+ 9280/3*ln(y)*gram^-3*y^2
- 21440/3*ln(y)*gram^-3*y^3
+ 11200/3*ln(y)*gram^-3*y^4
- 320*ln(y)*gram^-3*x*y
- 25280/3*ln(y)*gram^-3*x*y^2
- 22400/3*ln(y)*gram^-3*x*y^3
+ 512/3*ln(y)*gram^-2*y
- 13952/3*ln(y)*gram^-2*y^2
+ 1280/3*ln(y)*gram^-2*y^3
- 1742*ln(y)*gram^-2*x*y
- 10288/9*ln(y)*gram^-2*x*y^2
- 227/18*ln(y)*gram^-1
- 4198/9*ln(y)*gram^-1*y
- 97/2*ln(y)*gram^-1*x
- 7640/3*ln(y)*al*gram^-3*y^2
+ 15280/3*ln(y)*al*gram^-3*y^3
- 7640/3*ln(y)*al*gram^-3*y^4
+ 15280/3*ln(y)*al*gram^-3*x*y^2
+ 15280/3*ln(y)*al*gram^-3*x*y^3
- 856/3*ln(y)*al*gram^-2*y
+ 9352/3*ln(y)*al*gram^-2*y^2
- 856/3*ln(y)*al*gram^-2*y^3
+ 3238/3*ln(y)*al*gram^-2*x*y
+ 6770/9*ln(y)*al*gram^-2*x*y^2
+ 227/18*ln(y)*al*gram^-1
+ 302*ln(y)*al*gram^-1*y
+ 619/18*ln(y)*al*gram^-1*x
+ 120*ln(y)*al^2*gram^-3*y^2
- 240*ln(y)*al^2*gram^-3*y^3
+ 120*ln(y)*al^2*gram^-3*y^4
- 240*ln(y)*al^2*gram^-3*x*y^2
- 240*ln(y)*al^2*gram^-3*x*y^3
- 4*ln(y)*al^2*gram^-2*y
- 112*ln(y)*al^2*gram^-2*y^2
- 4*ln(y)*al^2*gram^-2*y^3
- 6*ln(y)*al^2*gram^-2*x*y
- 18*ln(y)*al^2*gram^-2*x*y^2
- 1/2*ln(y)*al^2*gram^-1
+ 3*ln(y)*al^2*gram^-1*y
+ 7/2*ln(y)*al^2*gram^-1*x
- 40*ln(y)^2*gram^-3*y^2
+ 320*ln(y)^2*gram^-3*y^3
- 520*ln(y)^2*gram^-3*y^4
+ 240*ln(y)^2*gram^-3*y^5
+ 1120*ln(y)^2*gram^-3*x*y^2
- 1040*ln(y)^2*gram^-3*x*y^3
- 240*ln(y)^2*gram^-3*x*y^4
+ 470/3*ln(y)^2*gram^-2*y
- 82/3*ln(y)^2*gram^-2*y^2
- 604/3*ln(y)^2*gram^-2*y^3
+ 108*ln(y)^2*gram^-2*x*y
- 818/3*ln(y)^2*gram^-2*x*y^2
+ 11/2*ln(y)^2*gram^-1
- 119/3*ln(y)^2*gram^-1*y
+ 1/2*ln(y)^2*gram^-1*x
+ 320*ln(y)^2*al*gram^-3*y^2
- 640*ln(y)^2*al*gram^-3*y^3
+ 320*ln(y)^2*al*gram^-3*y^4
- 640*ln(y)^2*al*gram^-3*x*y^2
- 640*ln(y)^2*al*gram^-3*x*y^3
+ 20*ln(y)^2*al*gram^-2*y
- 360*ln(y)^2*al*gram^-2*y^2
+ 20*ln(y)^2*al*gram^-2*y^3
- 100*ln(y)^2*al*gram^-2*x*y
- 236/3*ln(y)^2*al*gram^-2*x*y^2
- 2*ln(y)^2*al*gram^-1
- 70/3*ln(y)^2*al*gram^-1*y
- 120*ln(y)^2*al^2*gram^-3*y^2
+ 240*ln(y)^2*al^2*gram^-3*y^3
- 120*ln(y)^2*al^2*gram^-3*y^4
+ 240*ln(y)^2*al^2*gram^-3*x*y^2
+ 240*ln(y)^2*al^2*gram^-3*x*y^3
- 12*ln(y)^2*al^2*gram^-2*y
+ 144*ln(y)^2*al^2*gram^-2*y^2
- 12*ln(y)^2*al^2*gram^-2*y^3
+ 48*ln(y)^2*al^2*gram^-2*x*y
+ 34*ln(y)^2*al^2*gram^-2*x*y^2
+ ln(y)^2*al^2*gram^-1
+ 12*ln(y)^2*al^2*gram^-1*y
+ ln(y)^2*al^2*gram^-1*x
- 7/6*ln(y)*phi1(x,y)
- 580*ln(y)*phi1(x,y)*gram^-3*y^2
+ 1820*ln(y)*phi1(x,y)*gram^-3*y^3
- 1900*ln(y)*phi1(x,y)*gram^-3*y^4
+ 660*ln(y)*phi1(x,y)*gram^-3*y^5
+ 1660*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 840*ln(y)*phi1(x,y)*gram^-3*x*y^3
- 1140*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 51*ln(y)*phi1(x,y)*gram^-2*y
+ 704*ln(y)*phi1(x,y)*gram^-2*y^2
- 997*ln(y)*phi1(x,y)*gram^-2*y^3
+ 162*ln(y)*phi1(x,y)*gram^-2*y^4
+ 287*ln(y)*phi1(x,y)*gram^-2*x*y
- 577*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 282*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 67/6*ln(y)*phi1(x,y)*gram^-1
+ 53/6*ln(y)*phi1(x,y)*gram^-1*y
- 158*ln(y)*phi1(x,y)*gram^-1*y^2
+ 55/6*ln(y)*phi1(x,y)*gram^-1*x
- 54*ln(y)*phi1(x,y)*gram^-1*x*y
+ 480*ln(y)*phi1(x,y)*al*gram^-3*y^2
- 800*ln(y)*phi1(x,y)*al*gram^-3*y^3
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^5
- 800*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
- 1600*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
+ 80*ln(y)*phi1(x,y)*al*gram^-2*y
- 624*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 112*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 180*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 348*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 81*ln(y)*phi1(x,y)*al*gram^-1*y
- 15*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*al*gram^-1*x
- 11*ln(y)*phi1(x,y)*al*gram^-1*x*y
- ln(y)*phi1(x,y)*al
- 180*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 600*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 30*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 234*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 42*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 66*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 132*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 30*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*x
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 160*omega2(x^-1,x^-1*y)*gram^-3
+ 360*omega2(x^-1,x^-1*y)*gram^-3*y
+ 160*omega2(x^-1,x^-1*y)*gram^-3*y^2
- 640*omega2(x^-1,x^-1*y)*gram^-3*y^3
+ 160*omega2(x^-1,x^-1*y)*gram^-3*y^4
+ 120*omega2(x^-1,x^-1*y)*gram^-3*y^5
+ 160*omega2(x^-1,x^-1*y)*gram^-3*x
+ 760*omega2(x^-1,x^-1*y)*gram^-3*x*y
- 840*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
- 1240*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
- 120*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
+ 418/3*omega2(x^-1,x^-1*y)*gram^-2
+ 433/3*omega2(x^-1,x^-1*y)*gram^-2*y
- 1703/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 52*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 500/3*omega2(x^-1,x^-1*y)*gram^-2*x
- 373/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 248*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 104/3*omega2(x^-1,x^-1*y)*gram^-1
- 409/6*omega2(x^-1,x^-1*y)*gram^-1*y
+ 7/6*omega2(x^-1,x^-1*y)*gram^-1*x
+ 160*omega2(x^-1*y,x^-1)*gram^-3
+ 160*omega2(x^-1*y,x^-1)*gram^-3*y
- 1000*omega2(x^-1*y,x^-1)*gram^-3*y^2
+ 760*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 40*omega2(x^-1*y,x^-1)*gram^-3*y^4
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^5
- 160*omega2(x^-1*y,x^-1)*gram^-3*x
- 1280*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 680*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 1040*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
- 74*omega2(x^-1*y,x^-1)*gram^-2
- 625*omega2(x^-1*y,x^-1)*gram^-2*y
+ 371*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 72*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 232*omega2(x^-1*y,x^-1)*gram^-2*x
- 87*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 228*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 60*omega2(x^-1*y,x^-1)*gram^-1
+ 99/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*x
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y
+ 720*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
- 16*omega2(x^-1*y,x^-1)*al*gram^-2
+ 140*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 128*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 16*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 136*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 14*omega2(x^-1*y,x^-1)*al*gram^-1
+ 12*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 160*omega2(y^-1,x*y^-1)*gram^-3
- 280*omega2(y^-1,x*y^-1)*gram^-3*y
+ 480*omega2(y^-1,x*y^-1)*gram^-3*y^2
- 640*omega2(y^-1,x*y^-1)*gram^-3*y^3
+ 160*omega2(y^-1,x*y^-1)*gram^-3*y^4
+ 120*omega2(y^-1,x*y^-1)*gram^-3*y^5
- 160*omega2(y^-1,x*y^-1)*gram^-3*x
- 840*omega2(y^-1,x*y^-1)*gram^-3*x*y
- 840*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
- 1240*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
- 120*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
- 392/3*omega2(y^-1,x*y^-1)*gram^-2
- 317/3*omega2(y^-1,x*y^-1)*gram^-2*y
- 1487/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 52*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 526/3*omega2(y^-1,x*y^-1)*gram^-2*x
- 589/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 248*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 118/3*omega2(y^-1,x*y^-1)*gram^-1
- 385/6*omega2(y^-1,x*y^-1)*gram^-1*y
- 17/6*omega2(y^-1,x*y^-1)*gram^-1*x
+ 160*omega2(x*y^-1,y^-1)*gram^-3
+ 160*omega2(x*y^-1,y^-1)*gram^-3*y
- 1000*omega2(x*y^-1,y^-1)*gram^-3*y^2
+ 760*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 40*omega2(x*y^-1,y^-1)*gram^-3*y^4
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^5
- 160*omega2(x*y^-1,y^-1)*gram^-3*x
- 1280*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 680*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
+ 1040*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
+ 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
- 74*omega2(x*y^-1,y^-1)*gram^-2
- 625*omega2(x*y^-1,y^-1)*gram^-2*y
+ 371*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 72*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 232*omega2(x*y^-1,y^-1)*gram^-2*x
- 87*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 228*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 60*omega2(x*y^-1,y^-1)*gram^-1
+ 99/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*x
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y
+ 720*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
- 16*omega2(x*y^-1,y^-1)*al*gram^-2
+ 140*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 128*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 16*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 136*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 14*omega2(x*y^-1,y^-1)*al*gram^-1
+ 12*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 160*omega2(x,y)*gram^-3
+ 360*omega2(x,y)*gram^-3*y
+ 160*omega2(x,y)*gram^-3*y^2
- 640*omega2(x,y)*gram^-3*y^3
+ 160*omega2(x,y)*gram^-3*y^4
+ 120*omega2(x,y)*gram^-3*y^5
+ 160*omega2(x,y)*gram^-3*x
+ 760*omega2(x,y)*gram^-3*x*y
- 840*omega2(x,y)*gram^-3*x*y^2
- 1240*omega2(x,y)*gram^-3*x*y^3
- 120*omega2(x,y)*gram^-3*x*y^4
+ 418/3*omega2(x,y)*gram^-2
+ 433/3*omega2(x,y)*gram^-2*y
- 1703/3*omega2(x,y)*gram^-2*y^2
- 52*omega2(x,y)*gram^-2*y^3
+ 500/3*omega2(x,y)*gram^-2*x
- 373/3*omega2(x,y)*gram^-2*x*y
- 248*omega2(x,y)*gram^-2*x*y^2
+ 104/3*omega2(x,y)*gram^-1
- 409/6*omega2(x,y)*gram^-1*y
+ 7/6*omega2(x,y)*gram^-1*x
+ 160*omega2(y,x)*gram^-3
- 280*omega2(y,x)*gram^-3*y
+ 480*omega2(y,x)*gram^-3*y^2
- 640*omega2(y,x)*gram^-3*y^3
+ 160*omega2(y,x)*gram^-3*y^4
+ 120*omega2(y,x)*gram^-3*y^5
- 160*omega2(y,x)*gram^-3*x
- 840*omega2(y,x)*gram^-3*x*y
- 840*omega2(y,x)*gram^-3*x*y^2
- 1240*omega2(y,x)*gram^-3*x*y^3
- 120*omega2(y,x)*gram^-3*x*y^4
- 392/3*omega2(y,x)*gram^-2
- 317/3*omega2(y,x)*gram^-2*y
- 1487/3*omega2(y,x)*gram^-2*y^2
- 52*omega2(y,x)*gram^-2*y^3
- 526/3*omega2(y,x)*gram^-2*x
- 589/3*omega2(y,x)*gram^-2*x*y
- 248*omega2(y,x)*gram^-2*x*y^2
- 118/3*omega2(y,x)*gram^-1
- 385/6*omega2(y,x)*gram^-1*y
- 17/6*omega2(y,x)*gram^-1*x
+ 7/9*phi1(x,y)
+ 320*phi1(x,y)*gram^-3*y
+ 5280*phi1(x,y)*gram^-3*y^2
- 28960/3*phi1(x,y)*gram^-3*y^3
+ 6560/3*phi1(x,y)*gram^-3*y^4
+ 5600/3*phi1(x,y)*gram^-3*y^5
- 320*phi1(x,y)*gram^-3*x*y
- 33760/3*phi1(x,y)*gram^-3*x*y^2
- 56960/3*phi1(x,y)*gram^-3*x*y^3
- 5600/3*phi1(x,y)*gram^-3*x*y^4
- 160*phi1(x,y)*gram^-2
+ 3109/3*phi1(x,y)*gram^-2*y
- 8110*phi1(x,y)*gram^-2*y^2
- 2747/3*phi1(x,y)*gram^-2*y^3
+ 128/3*phi1(x,y)*gram^-2*y^4
+ 160*phi1(x,y)*gram^-2*x
- 7763/3*phi1(x,y)*gram^-2*x*y
- 10753/3*phi1(x,y)*gram^-2*x*y^2
- 128/3*phi1(x,y)*gram^-2*x*y^3
+ 1331/18*phi1(x,y)*gram^-1
- 2053/2*phi1(x,y)*gram^-1*y
- 274/9*phi1(x,y)*gram^-1*y^2
- 601/18*phi1(x,y)*gram^-1*x
- 40/9*phi1(x,y)*gram^-1*x*y
- 3820*phi1(x,y)*al*gram^-3*y^2
+ 19100/3*phi1(x,y)*al*gram^-3*y^3
- 3820/3*phi1(x,y)*al*gram^-3*y^4
- 3820/3*phi1(x,y)*al*gram^-3*y^5
+ 19100/3*phi1(x,y)*al*gram^-3*x*y^2
+ 38200/3*phi1(x,y)*al*gram^-3*x*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^4
- 2387/3*phi1(x,y)*al*gram^-2*y
+ 5284*phi1(x,y)*al*gram^-2*y^2
+ 2197/3*phi1(x,y)*al*gram^-2*y^3
- 382/3*phi1(x,y)*al*gram^-2*y^4
+ 1763*phi1(x,y)*al*gram^-2*x*y
+ 3075*phi1(x,y)*al*gram^-2*x*y^2
+ 382/3*phi1(x,y)*al*gram^-2*x*y^3
- 92/9*phi1(x,y)*al*gram^-1
+ 7456/9*phi1(x,y)*al*gram^-1*y
+ 943/9*phi1(x,y)*al*gram^-1*y^2
+ 833/9*phi1(x,y)*al*gram^-1*x
+ 1139/9*phi1(x,y)*al*gram^-1*x*y
+ 191/9*phi1(x,y)*al
+ 180*phi1(x,y)*al^2*gram^-3*y^2
- 300*phi1(x,y)*al^2*gram^-3*y^3
+ 60*phi1(x,y)*al^2*gram^-3*y^4
+ 60*phi1(x,y)*al^2*gram^-3*y^5
- 300*phi1(x,y)*al^2*gram^-3*x*y^2
- 600*phi1(x,y)*al^2*gram^-3*x*y^3
- 60*phi1(x,y)*al^2*gram^-3*x*y^4
+ 21*phi1(x,y)*al^2*gram^-2*y
- 216*phi1(x,y)*al^2*gram^-2*y^2
- 51*phi1(x,y)*al^2*gram^-2*y^3
+ 6*phi1(x,y)*al^2*gram^-2*y^4
- 51*phi1(x,y)*al^2*gram^-2*x*y
- 111*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*phi1(x,y)*al^2*gram^-2*x*y^3
- phi1(x,y)*al^2*gram^-1
- 19*phi1(x,y)*al^2*gram^-1*y
- 7*phi1(x,y)*al^2*gram^-1*y^2
- phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)*al^2
- 2*phi1(x,y)^2*gram^-1
+ 4*phi1(x,y)^2*gram^-1*y
- 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x
- 6*phi1(x,y)^2*gram^-1*x*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 92*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 140*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 76*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 104*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 40*phi2(x^-1*y,x^-1)*gram^-3
+ 304*phi2(x^-1*y,x^-1)*gram^-3*y
- 808*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 208*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 20*phi2(x^-1*y,x^-1)*gram^-3*x
- 132*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 104*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 40*phi2(x^-1*y,x^-1)*gram^-2
- 164*phi2(x^-1*y,x^-1)*gram^-2*y
- 20*phi2(x^-1*y,x^-1)*gram^-2*x
- 640*phi2(y^-1,x*y^-1)*gram^-3*y^-1
- 640*phi2(y^-1,x*y^-1)*gram^-3
+ 3200*phi2(y^-1,x*y^-1)*gram^-3*y
- 1920*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 640*phi2(y^-1,x*y^-1)*gram^-3*x*y^-1
+ 6400*phi2(y^-1,x*y^-1)*gram^-3*x
+ 3200*phi2(y^-1,x*y^-1)*gram^-3*x*y
+ 220*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 2760*phi2(y^-1,x*y^-1)*gram^-2
- 420*phi2(y^-1,x*y^-1)*gram^-2*y
+ 1324*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 996*phi2(y^-1,x*y^-1)*gram^-2*x
+ 416*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1
+ 60*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y^2
- 3120*phi2(x,y)*gram^-3*y^3
+ 5040*phi2(x,y)*gram^-3*y^4
- 1680*phi2(x,y)*gram^-3*y^5
- 480*phi2(x,y)*gram^-3*y^6
- 720*phi2(x,y)*gram^-3*x*y^2
+ 4800*phi2(x,y)*gram^-3*x*y^3
+ 6960*phi2(x,y)*gram^-3*x*y^4
+ 480*phi2(x,y)*gram^-3*x*y^5
+ 24*phi2(x,y)*gram^-2*y
- 840*phi2(x,y)*gram^-2*y^2
+ 3768*phi2(x,y)*gram^-2*y^3
- 72*phi2(x,y)*gram^-2*y^4
- 168*phi2(x,y)*gram^-2*x*y
+ 1488*phi2(x,y)*gram^-2*x*y^2
+ 1512*phi2(x,y)*gram^-2*x*y^3
- 24*phi2(x,y)*gram^-1*y
+ 552*phi2(x,y)*gram^-1*y^2
- 8*phi2(x,y)*gram^-1*x
+ 76*phi2(x,y)*gram^-1*x*y
- 720*phi2(x,y)*al*gram^-3*y^2
+ 1200*phi2(x,y)*al*gram^-3*y^3
- 240*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
+ 1200*phi2(x,y)*al*gram^-3*x*y^2
+ 2400*phi2(x,y)*al*gram^-3*x*y^3
+ 240*phi2(x,y)*al*gram^-3*x*y^4
- 120*phi2(x,y)*al*gram^-2*y
+ 936*phi2(x,y)*al*gram^-2*y^2
+ 168*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*y^4
+ 264*phi2(x,y)*al*gram^-2*x*y
+ 528*phi2(x,y)*al*gram^-2*x*y^2
+ 24*phi2(x,y)*al*gram^-2*x*y^3
+ 120*phi2(x,y)*al*gram^-1*y
+ 24*phi2(x,y)*al*gram^-1*y^2
+ 8*phi2(x,y)*al*gram^-1*x
+ 16*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_6 * (
+ 2320/9*gram^-2*y
- 5120/9*gram^-2*y^2
+ 2800/9*gram^-2*y^3
- 3280/9*gram^-2*x*y
- 2800/9*gram^-2*x*y^2
+ 109/3*gram^-1
- 2371/9*gram^-1*y
- 173/3*gram^-1*x
- 2400*z3*gram^-3*y^2
+ 4800*z3*gram^-3*y^3
- 2400*z3*gram^-3*y^4
+ 7200*z3*gram^-3*x*y^2
+ 2400*z3*gram^-3*x*y^3
- 16*z3*gram^-2*y
+ 2656*z3*gram^-2*y^2
- 240*z3*gram^-2*y^3
+ 1280*z3*gram^-2*x*y
+ 240*z3*gram^-2*x*y^2
+ 24*z3*gram^-1
+ 208*z3*gram^-1*y
+ 8*z3*gram^-1*x
- 1910/9*al*gram^-2*y
+ 3820/9*al*gram^-2*y^2
- 1910/9*al*gram^-2*y^3
+ 1910/9*al*gram^-2*x*y
+ 1910/9*al*gram^-2*x*y^2
- 280/9*al*gram^-1
+ 1742/9*al*gram^-1*y
+ 280/9*al*gram^-1*x
+ 1440*al*z3*gram^-3*y^2
- 2880*al*z3*gram^-3*y^3
+ 1440*al*z3*gram^-3*y^4
- 4320*al*z3*gram^-3*x*y^2
- 1440*al*z3*gram^-3*x*y^3
+ 96*al*z3*gram^-2*y
- 1680*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*y^3
- 912*al*z3*gram^-2*x*y
- 144*al*z3*gram^-2*x*y^2
- 144*al*z3*gram^-1*y
- 24*al*z3*gram^-1*x
+ 10*al^2*gram^-2*y
- 20*al^2*gram^-2*y^2
+ 10*al^2*gram^-2*y^3
- 10*al^2*gram^-2*x*y
- 10*al^2*gram^-2*x*y^2
- 8*al^2*gram^-1*y
- 320*ln(x)*gram^-3*y
- 9280/3*ln(x)*gram^-3*y^2
+ 21440/3*ln(x)*gram^-3*y^3
- 11200/3*ln(x)*gram^-3*y^4
+ 320*ln(x)*gram^-3*x*y
+ 25280/3*ln(x)*gram^-3*x*y^2
+ 22400/3*ln(x)*gram^-3*x*y^3
- 64*ln(x)*gram^-2
- 952/9*ln(x)*gram^-2*y
+ 42992/9*ln(x)*gram^-2*y^2
- 4984/9*ln(x)*gram^-2*y^3
+ 64*ln(x)*gram^-2*x
+ 18740/9*ln(x)*gram^-2*x*y
+ 11432/9*ln(x)*gram^-2*x*y^2
+ 889/9*ln(x)*gram^-1
+ 5059/9*ln(x)*gram^-1*y
+ 562/9*ln(x)*gram^-1*x
+ 7640/3*ln(x)*al*gram^-3*y^2
- 15280/3*ln(x)*al*gram^-3*y^3
+ 7640/3*ln(x)*al*gram^-3*y^4
- 15280/3*ln(x)*al*gram^-3*x*y^2
- 15280/3*ln(x)*al*gram^-3*x*y^3
+ 3632/9*ln(x)*al*gram^-2*y
- 30184/9*ln(x)*al*gram^-2*y^2
+ 3632/9*ln(x)*al*gram^-2*y^3
- 11410/9*ln(x)*al*gram^-2*x*y
- 7834/9*ln(x)*al*gram^-2*x*y^2
- ln(x)*al*gram^-1
- 3677/9*ln(x)*al*gram^-1*y
- 491/9*ln(x)*al*gram^-1*x
- 120*ln(x)*al^2*gram^-3*y^2
+ 240*ln(x)*al^2*gram^-3*y^3
- 120*ln(x)*al^2*gram^-3*y^4
+ 240*ln(x)*al^2*gram^-3*x*y^2
+ 240*ln(x)*al^2*gram^-3*x*y^3
- 20*ln(x)*al^2*gram^-2*y
+ 160*ln(x)*al^2*gram^-2*y^2
- 20*ln(x)*al^2*gram^-2*y^3
+ 42*ln(x)*al^2*gram^-2*x*y
+ 42*ln(x)*al^2*gram^-2*x*y^2
- ln(x)*al^2*gram^-1
+ 19*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*x
+ 480*ln(x)^2*gram^-3*y
- 280*ln(x)^2*gram^-3*y^2
- 640*ln(x)^2*gram^-3*y^3
+ 200*ln(x)^2*gram^-3*y^4
+ 240*ln(x)^2*gram^-3*y^5
- 1120*ln(x)^2*gram^-3*x*y
- 1760*ln(x)^2*gram^-3*x*y^2
- 2480*ln(x)^2*gram^-3*x*y^3
- 240*ln(x)^2*gram^-3*x*y^4
+ 100*ln(x)^2*gram^-2
- 1564/3*ln(x)^2*gram^-2*y
- 2692/3*ln(x)^2*gram^-2*y^2
- 244/3*ln(x)^2*gram^-2*y^3
- 228*ln(x)^2*gram^-2*x
- 1394/3*ln(x)^2*gram^-2*x*y
- 1790/3*ln(x)^2*gram^-2*x*y^2
- 101*ln(x)^2*gram^-1
- 461/3*ln(x)^2*gram^-1*y
- 11*ln(x)^2*gram^-1*x
- 320*ln(x)^2*al*gram^-3*y^2
+ 640*ln(x)^2*al*gram^-3*y^3
- 320*ln(x)^2*al*gram^-3*y^4
+ 640*ln(x)^2*al*gram^-3*x*y^2
+ 640*ln(x)^2*al*gram^-3*x*y^3
- 152/3*ln(x)^2*al*gram^-2*y
+ 1264/3*ln(x)^2*al*gram^-2*y^2
- 152/3*ln(x)^2*al*gram^-2*y^3
+ 448/3*ln(x)^2*al*gram^-2*x*y
+ 328/3*ln(x)^2*al*gram^-2*x*y^2
+ 152/3*ln(x)^2*al*gram^-1*y
+ 16/3*ln(x)^2*al*gram^-1*x
+ 120*ln(x)^2*al^2*gram^-3*y^2
- 240*ln(x)^2*al^2*gram^-3*y^3
+ 120*ln(x)^2*al^2*gram^-3*y^4
- 240*ln(x)^2*al^2*gram^-3*x*y^2
- 240*ln(x)^2*al^2*gram^-3*x*y^3
+ 16*ln(x)^2*al^2*gram^-2*y
- 152*ln(x)^2*al^2*gram^-2*y^2
+ 16*ln(x)^2*al^2*gram^-2*y^3
- 50*ln(x)^2*al^2*gram^-2*x*y
- 38*ln(x)^2*al^2*gram^-2*x*y^2
- 16*ln(x)^2*al^2*gram^-1*y
- ln(x)^2*al^2*gram^-1*x
- 320*ln(x)*ln(y)*gram^-3*y
+ 540*ln(x)*ln(y)*gram^-3*y^2
- 600*ln(x)*ln(y)*gram^-3*y^3
+ 860*ln(x)*ln(y)*gram^-3*y^4
- 480*ln(x)*ln(y)*gram^-3*y^5
+ 320*ln(x)*ln(y)*gram^-3*x*y
- 340*ln(x)*ln(y)*gram^-3*x*y^2
+ 2500*ln(x)*ln(y)*gram^-3*x*y^3
+ 480*ln(x)*ln(y)*gram^-3*x*y^4
- 64*ln(x)*ln(y)*gram^-2
+ 476/3*ln(x)*ln(y)*gram^-2*y
+ 818/3*ln(x)*ln(y)*gram^-2*y^2
+ 1118/3*ln(x)*ln(y)*gram^-2*y^3
+ 64*ln(x)*ln(y)*gram^-2*x
+ 274/3*ln(x)*ln(y)*gram^-2*x*y
+ 2194/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 45*ln(x)*ln(y)*gram^-1
+ 340/3*ln(x)*ln(y)*gram^-1*y
+ 3*ln(x)*ln(y)*gram^-1*x
- 160*ln(x)*ln(y)*al*gram^-3*y^2
+ 320*ln(x)*ln(y)*al*gram^-3*y^3
- 160*ln(x)*ln(y)*al*gram^-3*y^4
+ 480*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 46/3*ln(x)*ln(y)*al*gram^-2*y
+ 422/3*ln(x)*ln(y)*al*gram^-2*y^2
+ 4*ln(x)*ln(y)*al*gram^-2*y^3
+ 250/3*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 4*ln(x)*ln(y)*al*gram^-1
- 10/3*ln(x)*ln(y)*al*gram^-1*y
+ 4/3*ln(x)*ln(y)*al*gram^-1*x
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^2
- 120*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^4
- 180*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 4*ln(x)*ln(y)*al^2*gram^-2*y
- 70*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^3
- 38*ln(x)*ln(y)*al^2*gram^-2*x*y
- 6*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- 6*ln(x)*ln(y)*al^2*gram^-1*y
- ln(x)*ln(y)*al^2*gram^-1*x
+ 8/3*ln(x)*phi1(x,y)
- 320*ln(x)*phi1(x,y)*gram^-3*y
+ 340*ln(x)*phi1(x,y)*gram^-3*y^2
- 500*ln(x)*phi1(x,y)*gram^-3*y^3
+ 1260*ln(x)*phi1(x,y)*gram^-3*y^4
- 780*ln(x)*phi1(x,y)*gram^-3*y^5
+ 320*ln(x)*phi1(x,y)*gram^-3*x*y
+ 1580*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 2440*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 1260*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 64*ln(x)*phi1(x,y)*gram^-2
+ 370*ln(x)*phi1(x,y)*gram^-2*y
+ 218*ln(x)*phi1(x,y)*gram^-2*y^2
+ 1050*ln(x)*phi1(x,y)*gram^-2*y^3
- 174*ln(x)*phi1(x,y)*gram^-2*y^4
+ 64*ln(x)*phi1(x,y)*gram^-2*x
+ 502*ln(x)*phi1(x,y)*gram^-2*x*y
+ 776*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 294*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 184/3*ln(x)*phi1(x,y)*gram^-1
+ 241/3*ln(x)*phi1(x,y)*gram^-1*y
+ 169*ln(x)*phi1(x,y)*gram^-1*y^2
+ 110/3*ln(x)*phi1(x,y)*gram^-1*x
+ 43*ln(x)*phi1(x,y)*gram^-1*x*y
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^2
- 160*ln(x)*phi1(x,y)*al*gram^-3*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^5
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
- 960*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
+ 36*ln(x)*phi1(x,y)*al*gram^-2*y
- 216*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 156*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 240*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ ln(x)*phi1(x,y)*al*gram^-1
- 36*ln(x)*phi1(x,y)*al*gram^-1*y
- 15*ln(x)*phi1(x,y)*al*gram^-1*y^2
- ln(x)*phi1(x,y)*al*gram^-1*x
- 11*ln(x)*phi1(x,y)*al*gram^-1*x*y
- ln(x)*phi1(x,y)*al
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 360*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 78*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 60*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 90*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 12*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 5600/3*ln(y)*gram^-3*y^2
- 11200/3*ln(y)*gram^-3*y^3
+ 5600/3*ln(y)*gram^-3*y^4
- 7520/3*ln(y)*gram^-3*x*y^2
- 5600*ln(y)*gram^-3*x*y^3
+ 1268/3*ln(y)*gram^-2*y
- 25024/9*ln(y)*gram^-2*y^2
+ 2980/9*ln(y)*gram^-2*y^3
- 1652/3*ln(y)*gram^-2*x*y
- 9428/9*ln(y)*gram^-2*x*y^2
+ 118/9*ln(y)*gram^-1
- 1091/3*ln(y)*gram^-1*y
- 118/9*ln(y)*gram^-1*x
- 3820/3*ln(y)*al*gram^-3*y^2
+ 7640/3*ln(y)*al*gram^-3*y^3
- 3820/3*ln(y)*al*gram^-3*y^4
+ 3820/3*ln(y)*al*gram^-3*x*y^2
+ 3820*ln(y)*al*gram^-3*x*y^3
- 898/3*ln(y)*al*gram^-2*y
+ 16160/9*ln(y)*al*gram^-2*y^2
- 2006/9*ln(y)*al*gram^-2*y^3
+ 898/3*ln(y)*al*gram^-2*x*y
+ 6208/9*ln(y)*al*gram^-2*x*y^2
- 80/9*ln(y)*al*gram^-1
+ 2171/9*ln(y)*al*gram^-1*y
+ 80/9*ln(y)*al*gram^-1*x
+ 60*ln(y)*al^2*gram^-3*y^2
- 120*ln(y)*al^2*gram^-3*y^3
+ 60*ln(y)*al^2*gram^-3*y^4
- 60*ln(y)*al^2*gram^-3*x*y^2
- 180*ln(y)*al^2*gram^-3*x*y^3
- 4*ln(y)*al^2*gram^-2*y
- 50*ln(y)*al^2*gram^-2*y^2
- 6*ln(y)*al^2*gram^-2*y^3
+ 4*ln(y)*al^2*gram^-2*x*y
- 16*ln(y)*al^2*gram^-2*x*y^2
- 2*ln(y)*al^2*gram^-1
+ 5*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
- 540*ln(y)^2*gram^-3*y^2
+ 1000*ln(y)^2*gram^-3*y^3
- 700*ln(y)^2*gram^-3*y^4
+ 240*ln(y)^2*gram^-3*y^5
+ 540*ln(y)^2*gram^-3*x*y^2
- 380*ln(y)^2*gram^-3*x*y^3
- 240*ln(y)^2*gram^-3*x*y^4
- 256/3*ln(y)^2*gram^-2*y
+ 794/3*ln(y)^2*gram^-2*y^2
- 766/3*ln(y)^2*gram^-2*y^3
+ 256/3*ln(y)^2*gram^-2*x*y
- 512/3*ln(y)^2*gram^-2*x*y^2
+ 19/3*ln(y)^2*gram^-1*y
+ 160*ln(y)^2*al*gram^-3*y^2
- 320*ln(y)^2*al*gram^-3*y^3
+ 160*ln(y)^2*al*gram^-3*y^4
- 160*ln(y)^2*al*gram^-3*x*y^2
- 480*ln(y)^2*al*gram^-3*x*y^3
+ 26*ln(y)^2*al*gram^-2*y
- 602/3*ln(y)^2*al*gram^-2*y^2
+ 44/3*ln(y)^2*al*gram^-2*y^3
- 26*ln(y)^2*al*gram^-2*x*y
- 220/3*ln(y)^2*al*gram^-2*x*y^2
- 18*ln(y)^2*al*gram^-1*y
- 60*ln(y)^2*al^2*gram^-3*y^2
+ 120*ln(y)^2*al^2*gram^-3*y^3
- 60*ln(y)^2*al^2*gram^-3*y^4
+ 60*ln(y)^2*al^2*gram^-3*x*y^2
+ 180*ln(y)^2*al^2*gram^-3*x*y^3
- 12*ln(y)^2*al^2*gram^-2*y
+ 82*ln(y)^2*al^2*gram^-2*y^2
- 10*ln(y)^2*al^2*gram^-2*y^3
+ 12*ln(y)^2*al^2*gram^-2*x*y
+ 32*ln(y)^2*al^2*gram^-2*x*y^2
+ 10*ln(y)^2*al^2*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)
- 540*ln(y)*phi1(x,y)*gram^-3*y^2
+ 1500*ln(y)*phi1(x,y)*gram^-3*y^3
- 1380*ln(y)*phi1(x,y)*gram^-3*y^4
+ 420*ln(y)*phi1(x,y)*gram^-3*y^5
+ 540*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 200*ln(y)*phi1(x,y)*gram^-3*x*y^3
- 900*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 122*ln(y)*phi1(x,y)*gram^-2*y
+ 694*ln(y)*phi1(x,y)*gram^-2*y^2
- 750*ln(y)*phi1(x,y)*gram^-2*y^3
+ 138*ln(y)*phi1(x,y)*gram^-2*y^4
+ 122*ln(y)*phi1(x,y)*gram^-2*x*y
- 176*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 258*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 10/3*ln(y)*phi1(x,y)*gram^-1
+ 185/3*ln(y)*phi1(x,y)*gram^-1*y
- 135*ln(y)*phi1(x,y)*gram^-1*y^2
+ 10/3*ln(y)*phi1(x,y)*gram^-1*x
- 17*ln(y)*phi1(x,y)*gram^-1*x*y
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^2
- 160*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^5
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
- 960*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
+ 36*ln(y)*phi1(x,y)*al*gram^-2*y
- 216*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 156*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 240*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ ln(y)*phi1(x,y)*al*gram^-1
- 36*ln(y)*phi1(x,y)*al*gram^-1*y
- 15*ln(y)*phi1(x,y)*al*gram^-1*y^2
- ln(y)*phi1(x,y)*al*gram^-1*x
- 11*ln(y)*phi1(x,y)*al*gram^-1*x*y
- ln(y)*phi1(x,y)*al
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 360*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 78*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 60*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 90*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 12*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 160*omega2(x^-1,x^-1*y)*gram^-3*y
+ 320*omega2(x^-1,x^-1*y)*gram^-3*y^2
- 200*omega2(x^-1,x^-1*y)*gram^-3*y^3
- 80*omega2(x^-1,x^-1*y)*gram^-3*y^4
+ 120*omega2(x^-1,x^-1*y)*gram^-3*y^5
+ 480*omega2(x^-1,x^-1*y)*gram^-3*x*y
- 240*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
- 760*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
- 120*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
- 34*omega2(x^-1,x^-1*y)*gram^-2
+ 560/3*omega2(x^-1,x^-1*y)*gram^-2*y
- 758/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 88*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 98*omega2(x^-1,x^-1*y)*gram^-2*x
- 22/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 188*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 30*omega2(x^-1,x^-1*y)*gram^-1
- 101/3*omega2(x^-1,x^-1*y)*gram^-1*y
+ 11/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 160*omega2(x^-1*y,x^-1)*gram^-3*y
- 440*omega2(x^-1*y,x^-1)*gram^-3*y^2
+ 120*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 280*omega2(x^-1*y,x^-1)*gram^-3*y^4
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^5
- 480*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 680*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 560*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 34*omega2(x^-1*y,x^-1)*gram^-2
- 340*omega2(x^-1*y,x^-1)*gram^-2*y
+ 50*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 108*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 98*omega2(x^-1*y,x^-1)*gram^-2*x
- 118*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 168*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 38*omega2(x^-1*y,x^-1)*gram^-1
+ 15*omega2(x^-1*y,x^-1)*gram^-1*y
- 3*omega2(x^-1*y,x^-1)*gram^-1*x
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 240*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
+ 360*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
- 8*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 140*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 76*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 12*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 160*omega2(y^-1,x*y^-1)*gram^-3*y
- 200*omega2(y^-1,x*y^-1)*gram^-3*y^3
- 80*omega2(y^-1,x*y^-1)*gram^-3*y^4
+ 120*omega2(y^-1,x*y^-1)*gram^-3*y^5
- 480*omega2(y^-1,x*y^-1)*gram^-3*x*y
- 240*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
- 760*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
- 120*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
+ 34*omega2(y^-1,x*y^-1)*gram^-2
- 412/3*omega2(y^-1,x*y^-1)*gram^-2*y
- 542/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 88*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 98*omega2(y^-1,x*y^-1)*gram^-2*x
- 238/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 188*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 34*omega2(y^-1,x*y^-1)*gram^-1
- 89/3*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 160*omega2(x*y^-1,y^-1)*gram^-3*y
- 440*omega2(x*y^-1,y^-1)*gram^-3*y^2
+ 120*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 280*omega2(x*y^-1,y^-1)*gram^-3*y^4
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^5
- 480*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 680*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
+ 560*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
+ 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
+ 34*omega2(x*y^-1,y^-1)*gram^-2
- 340*omega2(x*y^-1,y^-1)*gram^-2*y
+ 50*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 108*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 98*omega2(x*y^-1,y^-1)*gram^-2*x
- 118*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 168*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 38*omega2(x*y^-1,y^-1)*gram^-1
+ 15*omega2(x*y^-1,y^-1)*gram^-1*y
- 3*omega2(x*y^-1,y^-1)*gram^-1*x
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 240*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
+ 360*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
- 8*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 140*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 76*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 12*omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 160*omega2(x,y)*gram^-3*y
+ 320*omega2(x,y)*gram^-3*y^2
- 200*omega2(x,y)*gram^-3*y^3
- 80*omega2(x,y)*gram^-3*y^4
+ 120*omega2(x,y)*gram^-3*y^5
+ 480*omega2(x,y)*gram^-3*x*y
- 240*omega2(x,y)*gram^-3*x*y^2
- 760*omega2(x,y)*gram^-3*x*y^3
- 120*omega2(x,y)*gram^-3*x*y^4
- 34*omega2(x,y)*gram^-2
+ 560/3*omega2(x,y)*gram^-2*y
- 758/3*omega2(x,y)*gram^-2*y^2
- 88*omega2(x,y)*gram^-2*y^3
+ 98*omega2(x,y)*gram^-2*x
- 22/3*omega2(x,y)*gram^-2*x*y
- 188*omega2(x,y)*gram^-2*x*y^2
+ 30*omega2(x,y)*gram^-1
- 101/3*omega2(x,y)*gram^-1*y
+ 11/3*omega2(x,y)*gram^-1*x
+ 160*omega2(y,x)*gram^-3*y
- 200*omega2(y,x)*gram^-3*y^3
- 80*omega2(y,x)*gram^-3*y^4
+ 120*omega2(y,x)*gram^-3*y^5
- 480*omega2(y,x)*gram^-3*x*y
- 240*omega2(y,x)*gram^-3*x*y^2
- 760*omega2(y,x)*gram^-3*x*y^3
- 120*omega2(y,x)*gram^-3*x*y^4
+ 34*omega2(y,x)*gram^-2
- 412/3*omega2(y,x)*gram^-2*y
- 542/3*omega2(y,x)*gram^-2*y^2
- 88*omega2(y,x)*gram^-2*y^3
- 98*omega2(y,x)*gram^-2*x
- 238/3*omega2(y,x)*gram^-2*x*y
- 188*omega2(y,x)*gram^-2*x*y^2
- 34*omega2(y,x)*gram^-1
- 89/3*omega2(y,x)*gram^-1*y
- 1/3*omega2(y,x)*gram^-1*x
- 89/9*phi1(x,y)
+ 6560/3*phi1(x,y)*gram^-3*y^2
- 7520/3*phi1(x,y)*gram^-3*y^3
- 4640/3*phi1(x,y)*gram^-3*y^4
+ 5600/3*phi1(x,y)*gram^-3*y^5
- 8480/3*phi1(x,y)*gram^-3*x*y^2
- 11520*phi1(x,y)*gram^-3*x*y^3
- 5600/3*phi1(x,y)*gram^-3*x*y^4
+ 2390/3*phi1(x,y)*gram^-2*y
- 10732/3*phi1(x,y)*gram^-2*y^2
- 3946/3*phi1(x,y)*gram^-2*y^3
+ 128/3*phi1(x,y)*gram^-2*y^4
- 1814/3*phi1(x,y)*gram^-2*x*y
- 8074/3*phi1(x,y)*gram^-2*x*y^2
- 128/3*phi1(x,y)*gram^-2*x*y^3
+ 382/9*phi1(x,y)*gram^-1
- 5399/9*phi1(x,y)*gram^-1*y
- 103/9*phi1(x,y)*gram^-1*y^2
+ 194/9*phi1(x,y)*gram^-1*x
- 125/3*phi1(x,y)*gram^-1*x*y
- 3820/3*phi1(x,y)*al*gram^-3*y^2
+ 3820/3*phi1(x,y)*al*gram^-3*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*y^4
- 3820/3*phi1(x,y)*al*gram^-3*y^5
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^2
+ 7640*phi1(x,y)*al*gram^-3*x*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^4
- 386*phi1(x,y)*al*gram^-2*y
+ 1918*phi1(x,y)*al*gram^-2*y^2
+ 1142*phi1(x,y)*al*gram^-2*y^3
- 382/3*phi1(x,y)*al*gram^-2*y^4
+ 386*phi1(x,y)*al*gram^-2*x*y
+ 2116*phi1(x,y)*al*gram^-2*x*y^2
+ 382/3*phi1(x,y)*al*gram^-2*x*y^3
- 164/9*phi1(x,y)*al*gram^-1
+ 3568/9*phi1(x,y)*al*gram^-1*y
+ 988/9*phi1(x,y)*al*gram^-1*y^2
+ 164/9*phi1(x,y)*al*gram^-1*x
+ 1034/9*phi1(x,y)*al*gram^-1*x*y
+ 146/9*phi1(x,y)*al
+ 60*phi1(x,y)*al^2*gram^-3*y^2
- 60*phi1(x,y)*al^2*gram^-3*y^3
- 60*phi1(x,y)*al^2*gram^-3*y^4
+ 60*phi1(x,y)*al^2*gram^-3*y^5
- 60*phi1(x,y)*al^2*gram^-3*x*y^2
- 360*phi1(x,y)*al^2*gram^-3*x*y^3
- 60*phi1(x,y)*al^2*gram^-3*x*y^4
+ 6*phi1(x,y)*al^2*gram^-2*y
- 66*phi1(x,y)*al^2*gram^-2*y^2
- 66*phi1(x,y)*al^2*gram^-2*y^3
+ 6*phi1(x,y)*al^2*gram^-2*y^4
- 6*phi1(x,y)*al^2*gram^-2*x*y
- 72*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*phi1(x,y)*al^2*gram^-2*x*y^3
- phi1(x,y)*al^2*gram^-1
- 4*phi1(x,y)*al^2*gram^-1*y
- 7*phi1(x,y)*al^2*gram^-1*y^2
+ phi1(x,y)*al^2*gram^-1*x
- phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)*al^2
+ 4*phi1(x,y)^2*gram^-1*y
- 4*phi1(x,y)^2*gram^-1*y^2
- 4*phi1(x,y)^2*gram^-1*x*y
+ 120*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 232*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 184*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 168*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 240*phi2(x^-1*y,x^-1)*gram^-3*y
- 544*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 336*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 120*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 168*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 120*phi2(x^-1*y,x^-1)*gram^-2*y
- 1280*phi2(y^-1,x*y^-1)*gram^-3
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*y
- 1280*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*x
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 264*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 1808*phi2(y^-1,x*y^-1)*gram^-2
- 264*phi2(y^-1,x*y^-1)*gram^-2*y
+ 520*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 840*phi2(y^-1,x*y^-1)*gram^-2*x
+ 264*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 8*phi2(y^-1,x*y^-1)*gram^-1
+ 56*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y^2
- 1680*phi2(x,y)*gram^-3*y^3
+ 2160*phi2(x,y)*gram^-3*y^4
- 240*phi2(x,y)*gram^-3*y^5
- 480*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y^2
+ 960*phi2(x,y)*gram^-3*x*y^3
+ 4560*phi2(x,y)*gram^-3*x*y^4
+ 480*phi2(x,y)*gram^-3*x*y^5
+ 48*phi2(x,y)*gram^-2*y
- 696*phi2(x,y)*gram^-2*y^2
+ 1968*phi2(x,y)*gram^-2*y^3
+ 120*phi2(x,y)*gram^-2*y^4
- 48*phi2(x,y)*gram^-2*x*y
+ 408*phi2(x,y)*gram^-2*x*y^2
+ 1224*phi2(x,y)*gram^-2*x*y^3
- 48*phi2(x,y)*gram^-1*y
+ 360*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*x*y
- 240*phi2(x,y)*al*gram^-3*y^2
+ 240*phi2(x,y)*al*gram^-3*y^3
+ 240*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
+ 240*phi2(x,y)*al*gram^-3*x*y^2
+ 1440*phi2(x,y)*al*gram^-3*x*y^3
+ 240*phi2(x,y)*al*gram^-3*x*y^4
- 48*phi2(x,y)*al*gram^-2*y
+ 312*phi2(x,y)*al*gram^-2*y^2
+ 240*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*y^4
+ 48*phi2(x,y)*al*gram^-2*x*y
+ 360*phi2(x,y)*al*gram^-2*x*y^2
+ 24*phi2(x,y)*al*gram^-2*x*y^3
+ 48*phi2(x,y)*al*gram^-1*y
+ 24*phi2(x,y)*al*gram^-1*y^2
+ 16*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_5 * (
+ 160/3*gram^-2
+ 1840/9*gram^-2*y
- 5120/9*gram^-2*y^2
+ 2800/9*gram^-2*y^3
- 160/3*gram^-2*x
- 2960/3*gram^-2*x*y
- 2800/9*gram^-2*x*y^2
- 311/3*gram^-1
- 2155/9*gram^-1*y
- 101/3*gram^-1*x
- 2400*z3*gram^-3*y
+ 2400*z3*gram^-3*y^2
+ 2400*z3*gram^-3*y^3
- 2400*z3*gram^-3*y^4
+ 2400*z3*gram^-3*x*y
+ 14400*z3*gram^-3*x*y^2
+ 2400*z3*gram^-3*x*y^3
- 224*z3*gram^-2
+ 2608*z3*gram^-2*y
+ 2656*z3*gram^-2*y^2
- 240*z3*gram^-2*y^3
+ 224*z3*gram^-2*x
+ 1376*z3*gram^-2*x*y
+ 240*z3*gram^-2*x*y^2
+ 56*z3*gram^-1
+ 88*z3*gram^-1*y
- 16*z3*gram^-1*x
- 1910/9*al*gram^-2*y
+ 3820/9*al*gram^-2*y^2
- 1910/9*al*gram^-2*y^3
+ 1910/3*al*gram^-2*x*y
+ 1910/9*al*gram^-2*x*y^2
+ 424/9*al*gram^-1
+ 1486/9*al*gram^-1*y
+ 8/3*al*gram^-1*x
+ 1440*al*z3*gram^-3*y
- 1440*al*z3*gram^-3*y^2
- 1440*al*z3*gram^-3*y^3
+ 1440*al*z3*gram^-3*y^4
- 1440*al*z3*gram^-3*x*y
- 8640*al*z3*gram^-3*x*y^2
- 1440*al*z3*gram^-3*x*y^3
+ 48*al*z3*gram^-2
- 1392*al*z3*gram^-2*y
- 1680*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*y^3
- 48*al*z3*gram^-2*x
- 624*al*z3*gram^-2*x*y
- 144*al*z3*gram^-2*x*y^2
- 24*al*z3*gram^-1*y
+ 10*al^2*gram^-2*y
- 20*al^2*gram^-2*y^2
+ 10*al^2*gram^-2*y^3
- 30*al^2*gram^-2*x*y
- 10*al^2*gram^-2*x*y^2
- 4*al^2*gram^-1
- 6*al^2*gram^-1*y
+ 2*al^2*gram^-1*x
- 7520/3*ln(x)*gram^-3*y
- 1760/3*ln(x)*gram^-3*y^2
+ 26080/3*ln(x)*gram^-3*y^3
- 5600*ln(x)*gram^-3*y^4
+ 9440/3*ln(x)*gram^-3*x*y
+ 59840/3*ln(x)*gram^-3*x*y^2
+ 28000/3*ln(x)*gram^-3*x*y^3
- 2264/9*ln(x)*gram^-2
+ 24376/9*ln(x)*gram^-2*y
+ 53560/9*ln(x)*gram^-2*y^2
- 904/3*ln(x)*gram^-2*y^3
+ 3704/9*ln(x)*gram^-2*x
+ 24992/9*ln(x)*gram^-2*x*y
+ 9160/9*ln(x)*gram^-2*x*y^2
+ 2020/9*ln(x)*gram^-1
+ 2956/9*ln(x)*gram^-1*y
+ 113/9*ln(x)*gram^-1*x
+ 3820/3*ln(x)*al*gram^-3*y
+ 3820/3*ln(x)*al*gram^-3*y^2
- 19100/3*ln(x)*al*gram^-3*y^3
+ 3820*ln(x)*al*gram^-3*y^4
- 3820/3*ln(x)*al*gram^-3*x*y
- 38200/3*ln(x)*al*gram^-3*x*y^2
- 19100/3*ln(x)*al*gram^-3*x*y^3
+ 688/9*ln(x)*al*gram^-2
- 11504/9*ln(x)*al*gram^-2*y
- 36356/9*ln(x)*al*gram^-2*y^2
+ 148*ln(x)*al*gram^-2*y^3
- 688/9*ln(x)*al*gram^-2*x
- 13318/9*ln(x)*al*gram^-2*x*y
- 5534/9*ln(x)*al*gram^-2*x*y^2
- 500/9*ln(x)*al*gram^-1
- 1520/9*ln(x)*al*gram^-1*y
+ 5/3*ln(x)*al*gram^-1*x
- 60*ln(x)*al^2*gram^-3*y
- 60*ln(x)*al^2*gram^-3*y^2
+ 300*ln(x)*al^2*gram^-3*y^3
- 180*ln(x)*al^2*gram^-3*y^4
+ 60*ln(x)*al^2*gram^-3*x*y
+ 600*ln(x)*al^2*gram^-3*x*y^2
+ 300*ln(x)*al^2*gram^-3*x*y^3
- 2*ln(x)*al^2*gram^-2
+ 60*ln(x)*al^2*gram^-2*y
+ 186*ln(x)*al^2*gram^-2*y^2
- 4*ln(x)*al^2*gram^-2*y^3
+ 2*ln(x)*al^2*gram^-2*x
+ 56*ln(x)*al^2*gram^-2*x*y
+ 26*ln(x)*al^2*gram^-2*x*y^2
+ 2*ln(x)*al^2*gram^-1
+ 4*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*x
+ 320*ln(x)^2*gram^-3
+ 140*ln(x)^2*gram^-3*y
+ 220*ln(x)^2*gram^-3*y^2
- 1900*ln(x)^2*gram^-3*y^3
+ 980*ln(x)^2*gram^-3*y^4
+ 240*ln(x)^2*gram^-3*y^5
- 320*ln(x)^2*gram^-3*x
- 2700*ln(x)^2*gram^-3*x*y
- 4200*ln(x)^2*gram^-3*x*y^2
- 3740*ln(x)^2*gram^-3*x*y^3
- 240*ln(x)^2*gram^-3*x*y^4
- 234*ln(x)^2*gram^-2
- 2740/3*ln(x)^2*gram^-2*y
- 4354/3*ln(x)^2*gram^-2*y^2
- 604/3*ln(x)^2*gram^-2*y^3
- 350*ln(x)^2*gram^-2*x
- 516*ln(x)^2*gram^-2*x*y
- 998/3*ln(x)^2*gram^-2*x*y^2
- 82*ln(x)^2*gram^-1
- 128/3*ln(x)^2*gram^-1*y
- 3*ln(x)^2*gram^-1*x
- 160*ln(x)^2*al*gram^-3*y
- 160*ln(x)^2*al*gram^-3*y^2
+ 800*ln(x)^2*al*gram^-3*y^3
- 480*ln(x)^2*al*gram^-3*y^4
+ 160*ln(x)^2*al*gram^-3*x*y
+ 1600*ln(x)^2*al*gram^-3*x*y^2
+ 800*ln(x)^2*al*gram^-3*x*y^3
- 34/3*ln(x)^2*al*gram^-2
+ 488/3*ln(x)^2*al*gram^-2*y
+ 1526/3*ln(x)^2*al*gram^-2*y^2
- 20*ln(x)^2*al*gram^-2*y^3
+ 34/3*ln(x)^2*al*gram^-2*x
+ 586/3*ln(x)^2*al*gram^-2*x*y
+ 236/3*ln(x)^2*al*gram^-2*x*y^2
+ 28/3*ln(x)^2*al*gram^-1
+ 22*ln(x)^2*al*gram^-1*y
- 8/3*ln(x)^2*al*gram^-1*x
+ 60*ln(x)^2*al^2*gram^-3*y
+ 60*ln(x)^2*al^2*gram^-3*y^2
- 300*ln(x)^2*al^2*gram^-3*y^3
+ 180*ln(x)^2*al^2*gram^-3*y^4
- 60*ln(x)^2*al^2*gram^-3*x*y
- 600*ln(x)^2*al^2*gram^-3*x*y^2
- 300*ln(x)^2*al^2*gram^-3*x*y^3
+ 2*ln(x)^2*al^2*gram^-2
- 64*ln(x)^2*al^2*gram^-2*y
- 178*ln(x)^2*al^2*gram^-2*y^2
- 2*ln(x)^2*al^2*gram^-2*x
- 44*ln(x)^2*al^2*gram^-2*x*y
- 22*ln(x)^2*al^2*gram^-2*x*y^2
- 2*ln(x)^2*al^2*gram^-1*y
+ 60*ln(x)*ln(y)*gram^-3*y
- 1180*ln(x)*ln(y)*gram^-3*y^2
+ 1700*ln(x)*ln(y)*gram^-3*y^3
- 100*ln(x)*ln(y)*gram^-3*y^4
- 480*ln(x)*ln(y)*gram^-3*y^5
+ 580*ln(x)*ln(y)*gram^-3*x*y
+ 440*ln(x)*ln(y)*gram^-3*x*y^2
+ 4420*ln(x)*ln(y)*gram^-3*x*y^3
+ 480*ln(x)*ln(y)*gram^-3*x*y^4
+ 22*ln(x)*ln(y)*gram^-2
- 10/3*ln(x)*ln(y)*gram^-2*y
+ 2834/3*ln(x)*ln(y)*gram^-2*y^2
+ 1550/3*ln(x)*ln(y)*gram^-2*y^3
+ 138*ln(x)*ln(y)*gram^-2*x
+ 42*ln(x)*ln(y)*gram^-2*x*y
+ 898/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 45*ln(x)*ln(y)*gram^-1
- 47/3*ln(x)*ln(y)*gram^-1*y
+ 2*ln(x)*ln(y)*gram^-1*x
- 160*ln(x)*ln(y)*al*gram^-3*y
+ 160*ln(x)*ln(y)*al*gram^-3*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*y^3
- 160*ln(x)*ln(y)*al*gram^-3*y^4
+ 160*ln(x)*ln(y)*al*gram^-3*x*y
+ 960*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^3
- 34/3*ln(x)*ln(y)*al*gram^-2
+ 560/3*ln(x)*ln(y)*al*gram^-2*y
+ 422/3*ln(x)*ln(y)*al*gram^-2*y^2
+ 4*ln(x)*ln(y)*al*gram^-2*y^3
+ 34/3*ln(x)*ln(y)*al*gram^-2*x
+ 106/3*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-2*x*y^2
- 8/3*ln(x)*ln(y)*al*gram^-1
- 22/3*ln(x)*ln(y)*al*gram^-1*y
+ 4/3*ln(x)*ln(y)*al*gram^-1*x
+ 60*ln(x)*ln(y)*al^2*gram^-3*y
- 60*ln(x)*ln(y)*al^2*gram^-3*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^4
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y
- 360*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 2*ln(x)*ln(y)*al^2*gram^-2
- 58*ln(x)*ln(y)*al^2*gram^-2*y
- 70*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^3
- 2*ln(x)*ln(y)*al^2*gram^-2*x
- 26*ln(x)*ln(y)*al^2*gram^-2*x*y
- 6*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- ln(x)*ln(y)*al^2*gram^-1*y
+ 5/3*ln(x)*phi1(x,y)
- 800*ln(x)*phi1(x,y)*gram^-3*y
+ 620*ln(x)*phi1(x,y)*gram^-3*y^2
+ 140*ln(x)*phi1(x,y)*gram^-3*y^3
+ 1060*ln(x)*phi1(x,y)*gram^-3*y^4
- 1020*ln(x)*phi1(x,y)*gram^-3*y^5
+ 1440*ln(x)*phi1(x,y)*gram^-3*x*y
+ 3340*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 4920*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 1500*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 92*ln(x)*phi1(x,y)*gram^-2
+ 880*ln(x)*phi1(x,y)*gram^-2*y
+ 994*ln(x)*phi1(x,y)*gram^-2*y^2
+ 1120*ln(x)*phi1(x,y)*gram^-2*y^3
- 102*ln(x)*phi1(x,y)*gram^-2*y^4
+ 252*ln(x)*phi1(x,y)*gram^-2*x
+ 628*ln(x)*phi1(x,y)*gram^-2*x*y
+ 790*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 222*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 295/3*ln(x)*phi1(x,y)*gram^-1
+ 320/3*ln(x)*phi1(x,y)*gram^-1*y
+ 93*ln(x)*phi1(x,y)*gram^-1*y^2
+ 67/3*ln(x)*phi1(x,y)*gram^-1*x
+ 5*ln(x)*phi1(x,y)*gram^-1*x*y
+ 480*ln(x)*phi1(x,y)*al*gram^-3*y^2
- 800*ln(x)*phi1(x,y)*al*gram^-3*y^3
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^5
- 800*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
- 1600*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
+ 32*ln(x)*phi1(x,y)*al*gram^-2*y
- 528*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 160*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 108*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 228*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 2*ln(x)*phi1(x,y)*al*gram^-1
- 33*ln(x)*phi1(x,y)*al*gram^-1*y
- 13*ln(x)*phi1(x,y)*al*gram^-1*y^2
- ln(x)*phi1(x,y)*al*gram^-1*x*y
- 180*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 300*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 600*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 186*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 66*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 30*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 8*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 320*ln(y)*gram^-3*y
+ 9280/3*ln(y)*gram^-3*y^2
- 21440/3*ln(y)*gram^-3*y^3
+ 11200/3*ln(y)*gram^-3*y^4
- 320*ln(y)*gram^-3*x*y
- 25280/3*ln(y)*gram^-3*x*y^2
- 22400/3*ln(y)*gram^-3*x*y^3
- 532/3*ln(y)*gram^-2*y
- 11864/3*ln(y)*gram^-2*y^2
+ 236/3*ln(y)*gram^-2*y^3
- 1088*ln(y)*gram^-2*x*y
- 7156/9*ln(y)*gram^-2*x*y^2
- 403/9*ln(y)*gram^-1
- 1558/9*ln(y)*gram^-1*y
+ 5/3*ln(y)*gram^-1*x
- 7640/3*ln(y)*al*gram^-3*y^2
+ 15280/3*ln(y)*al*gram^-3*y^3
- 7640/3*ln(y)*al*gram^-3*y^4
+ 15280/3*ln(y)*al*gram^-3*x*y^2
+ 15280/3*ln(y)*al*gram^-3*x*y^3
+ 98/3*ln(y)*al*gram^-2*y
+ 7444/3*ln(y)*al*gram^-2*y^2
+ 98/3*ln(y)*al*gram^-2*y^3
+ 1474/3*ln(y)*al*gram^-2*x*y
+ 3908/9*ln(y)*al*gram^-2*x*y^2
+ 5*ln(y)*al*gram^-1
+ 593/9*ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x
+ 120*ln(y)*al^2*gram^-3*y^2
- 240*ln(y)*al^2*gram^-3*y^3
+ 120*ln(y)*al^2*gram^-3*y^4
- 240*ln(y)*al^2*gram^-3*x*y^2
- 240*ln(y)*al^2*gram^-3*x*y^3
- 22*ln(y)*al^2*gram^-2*y
- 76*ln(y)*al^2*gram^-2*y^2
- 22*ln(y)*al^2*gram^-2*y^3
+ 18*ln(y)*al^2*gram^-2*x*y
+ 3*ln(y)*al^2*gram^-1
+ 9*ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
- 40*ln(y)^2*gram^-3*y^2
+ 320*ln(y)^2*gram^-3*y^3
- 520*ln(y)^2*gram^-3*y^4
+ 240*ln(y)^2*gram^-3*y^5
+ 1120*ln(y)^2*gram^-3*x*y^2
- 1040*ln(y)^2*gram^-3*x*y^3
- 240*ln(y)^2*gram^-3*x*y^4
+ 182/3*ln(y)^2*gram^-2*y
+ 440/3*ln(y)^2*gram^-2*y^2
- 838/3*ln(y)^2*gram^-2*y^3
+ 114*ln(y)^2*gram^-2*x*y
- 8/3*ln(y)^2*gram^-2*x*y^2
- 3*ln(y)^2*gram^-1
+ 91/3*ln(y)^2*gram^-1*y
- ln(y)^2*gram^-1*x
+ 320*ln(y)^2*al*gram^-3*y^2
- 640*ln(y)^2*al*gram^-3*y^3
+ 320*ln(y)^2*al*gram^-3*y^4
- 640*ln(y)^2*al*gram^-3*x*y^2
- 640*ln(y)^2*al*gram^-3*x*y^3
- 16*ln(y)^2*al*gram^-2*y
- 288*ln(y)^2*al*gram^-2*y^2
- 16*ln(y)^2*al*gram^-2*y^3
- 40*ln(y)^2*al*gram^-2*x*y
- 128/3*ln(y)^2*al*gram^-2*x*y^2
- 4/3*ln(y)^2*al*gram^-1*y
- 120*ln(y)^2*al^2*gram^-3*y^2
+ 240*ln(y)^2*al^2*gram^-3*y^3
- 120*ln(y)^2*al^2*gram^-3*y^4
+ 240*ln(y)^2*al^2*gram^-3*x*y^2
+ 240*ln(y)^2*al^2*gram^-3*x*y^3
+ 6*ln(y)^2*al^2*gram^-2*y
+ 108*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
+ 18*ln(y)^2*al^2*gram^-2*x*y
+ 16*ln(y)^2*al^2*gram^-2*x*y^2
+ ln(y)^2*al^2*gram^-1*y
+ 1/3*ln(y)*phi1(x,y)
- 580*ln(y)*phi1(x,y)*gram^-3*y^2
+ 1820*ln(y)*phi1(x,y)*gram^-3*y^3
- 1900*ln(y)*phi1(x,y)*gram^-3*y^4
+ 660*ln(y)*phi1(x,y)*gram^-3*y^5
+ 1660*ln(y)*phi1(x,y)*gram^-3*x*y^2
- 840*ln(y)*phi1(x,y)*gram^-3*x*y^3
- 1140*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 710*ln(y)*phi1(x,y)*gram^-2*y^2
- 856*ln(y)*phi1(x,y)*gram^-2*y^3
+ 66*ln(y)*phi1(x,y)*gram^-2*y^4
+ 248*ln(y)*phi1(x,y)*gram^-2*x*y
- 82*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 186*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 5/3*ln(y)*phi1(x,y)*gram^-1
+ 172/3*ln(y)*phi1(x,y)*gram^-1*y
- 59*ln(y)*phi1(x,y)*gram^-1*y^2
+ 11/3*ln(y)*phi1(x,y)*gram^-1*x
+ 9*ln(y)*phi1(x,y)*gram^-1*x*y
+ 480*ln(y)*phi1(x,y)*al*gram^-3*y^2
- 800*ln(y)*phi1(x,y)*al*gram^-3*y^3
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^5
- 800*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
- 1600*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
+ 32*ln(y)*phi1(x,y)*al*gram^-2*y
- 528*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 160*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 108*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 228*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 2*ln(y)*phi1(x,y)*al*gram^-1
- 33*ln(y)*phi1(x,y)*al*gram^-1*y
- 13*ln(y)*phi1(x,y)*al*gram^-1*y^2
- ln(y)*phi1(x,y)*al*gram^-1*x*y
- 180*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 300*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 600*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 186*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 66*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 30*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 72*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 8*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 160*omega2(x^-1,x^-1*y)*gram^-3
+ 360*omega2(x^-1,x^-1*y)*gram^-3*y
+ 160*omega2(x^-1,x^-1*y)*gram^-3*y^2
- 640*omega2(x^-1,x^-1*y)*gram^-3*y^3
+ 160*omega2(x^-1,x^-1*y)*gram^-3*y^4
+ 120*omega2(x^-1,x^-1*y)*gram^-3*y^5
+ 160*omega2(x^-1,x^-1*y)*gram^-3*x
+ 760*omega2(x^-1,x^-1*y)*gram^-3*x*y
- 840*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
- 1240*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
- 120*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
+ 400/3*omega2(x^-1,x^-1*y)*gram^-2
+ 226/3*omega2(x^-1,x^-1*y)*gram^-2*y
- 1262/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 124*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 356/3*omega2(x^-1,x^-1*y)*gram^-2*x
- 22/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 80*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 68/3*omega2(x^-1,x^-1*y)*gram^-1
+ 7/3*omega2(x^-1,x^-1*y)*gram^-1*y
+ 11/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 160*omega2(x^-1*y,x^-1)*gram^-3
+ 160*omega2(x^-1*y,x^-1)*gram^-3*y
- 1000*omega2(x^-1*y,x^-1)*gram^-3*y^2
+ 760*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 40*omega2(x^-1*y,x^-1)*gram^-3*y^4
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^5
- 160*omega2(x^-1*y,x^-1)*gram^-3*x
- 1280*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 680*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 1040*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
- 92*omega2(x^-1*y,x^-1)*gram^-2
- 526*omega2(x^-1*y,x^-1)*gram^-2*y
+ 218*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 144*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 160*omega2(x^-1*y,x^-1)*gram^-2*x
- 126*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 60*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 32*omega2(x^-1*y,x^-1)*gram^-1
- 11*omega2(x^-1*y,x^-1)*gram^-1*y
- omega2(x^-1*y,x^-1)*gram^-1*x
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y
+ 720*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
- 4*omega2(x^-1*y,x^-1)*al*gram^-2
+ 116*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 140*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 4*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 52*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 160*omega2(y^-1,x*y^-1)*gram^-3
- 280*omega2(y^-1,x*y^-1)*gram^-3*y
+ 480*omega2(y^-1,x*y^-1)*gram^-3*y^2
- 640*omega2(y^-1,x*y^-1)*gram^-3*y^3
+ 160*omega2(y^-1,x*y^-1)*gram^-3*y^4
+ 120*omega2(y^-1,x*y^-1)*gram^-3*y^5
- 160*omega2(y^-1,x*y^-1)*gram^-3*x
- 840*omega2(y^-1,x*y^-1)*gram^-3*x*y
- 840*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
- 1240*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
- 120*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
- 356/3*omega2(y^-1,x*y^-1)*gram^-2
- 578/3*omega2(y^-1,x*y^-1)*gram^-2*y
- 1046/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 124*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 400/3*omega2(y^-1,x*y^-1)*gram^-2*x
- 238/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 80*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 76/3*omega2(y^-1,x*y^-1)*gram^-1
+ 19/3*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 160*omega2(x*y^-1,y^-1)*gram^-3
+ 160*omega2(x*y^-1,y^-1)*gram^-3*y
- 1000*omega2(x*y^-1,y^-1)*gram^-3*y^2
+ 760*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 40*omega2(x*y^-1,y^-1)*gram^-3*y^4
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^5
- 160*omega2(x*y^-1,y^-1)*gram^-3*x
- 1280*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 680*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
+ 1040*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
+ 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
- 92*omega2(x*y^-1,y^-1)*gram^-2
- 526*omega2(x*y^-1,y^-1)*gram^-2*y
+ 218*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 144*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 160*omega2(x*y^-1,y^-1)*gram^-2*x
- 126*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 60*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 32*omega2(x*y^-1,y^-1)*gram^-1
- 11*omega2(x*y^-1,y^-1)*gram^-1*y
- omega2(x*y^-1,y^-1)*gram^-1*x
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y
+ 720*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
- 4*omega2(x*y^-1,y^-1)*al*gram^-2
+ 116*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 140*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 4*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 52*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 160*omega2(x,y)*gram^-3
+ 360*omega2(x,y)*gram^-3*y
+ 160*omega2(x,y)*gram^-3*y^2
- 640*omega2(x,y)*gram^-3*y^3
+ 160*omega2(x,y)*gram^-3*y^4
+ 120*omega2(x,y)*gram^-3*y^5
+ 160*omega2(x,y)*gram^-3*x
+ 760*omega2(x,y)*gram^-3*x*y
- 840*omega2(x,y)*gram^-3*x*y^2
- 1240*omega2(x,y)*gram^-3*x*y^3
- 120*omega2(x,y)*gram^-3*x*y^4
+ 400/3*omega2(x,y)*gram^-2
+ 226/3*omega2(x,y)*gram^-2*y
- 1262/3*omega2(x,y)*gram^-2*y^2
- 124*omega2(x,y)*gram^-2*y^3
+ 356/3*omega2(x,y)*gram^-2*x
- 22/3*omega2(x,y)*gram^-2*x*y
- 80*omega2(x,y)*gram^-2*x*y^2
+ 68/3*omega2(x,y)*gram^-1
+ 7/3*omega2(x,y)*gram^-1*y
+ 11/3*omega2(x,y)*gram^-1*x
+ 160*omega2(y,x)*gram^-3
- 280*omega2(y,x)*gram^-3*y
+ 480*omega2(y,x)*gram^-3*y^2
- 640*omega2(y,x)*gram^-3*y^3
+ 160*omega2(y,x)*gram^-3*y^4
+ 120*omega2(y,x)*gram^-3*y^5
- 160*omega2(y,x)*gram^-3*x
- 840*omega2(y,x)*gram^-3*x*y
- 840*omega2(y,x)*gram^-3*x*y^2
- 1240*omega2(y,x)*gram^-3*x*y^3
- 120*omega2(y,x)*gram^-3*x*y^4
- 356/3*omega2(y,x)*gram^-2
- 578/3*omega2(y,x)*gram^-2*y
- 1046/3*omega2(y,x)*gram^-2*y^2
- 124*omega2(y,x)*gram^-2*y^3
- 400/3*omega2(y,x)*gram^-2*x
- 238/3*omega2(y,x)*gram^-2*x*y
- 80*omega2(y,x)*gram^-2*x*y^2
- 76/3*omega2(y,x)*gram^-1
+ 19/3*omega2(y,x)*gram^-1*y
- 1/3*omega2(y,x)*gram^-1*x
+ 8/3*phi1(x,y)
+ 320*phi1(x,y)*gram^-3*y
+ 5280*phi1(x,y)*gram^-3*y^2
- 28960/3*phi1(x,y)*gram^-3*y^3
+ 6560/3*phi1(x,y)*gram^-3*y^4
+ 5600/3*phi1(x,y)*gram^-3*y^5
- 320*phi1(x,y)*gram^-3*x*y
- 33760/3*phi1(x,y)*gram^-3*x*y^2
- 56960/3*phi1(x,y)*gram^-3*x*y^3
- 5600/3*phi1(x,y)*gram^-3*x*y^4
- 160*phi1(x,y)*gram^-2
+ 1606/3*phi1(x,y)*gram^-2*y
- 7108*phi1(x,y)*gram^-2*y^2
- 4250/3*phi1(x,y)*gram^-2*y^3
+ 128/3*phi1(x,y)*gram^-2*y^4
+ 160*phi1(x,y)*gram^-2*x
- 5342/3*phi1(x,y)*gram^-2*x*y
- 7162/3*phi1(x,y)*gram^-2*x*y^2
- 128/3*phi1(x,y)*gram^-2*x*y^3
+ 385/9*phi1(x,y)*gram^-1
- 1552/3*phi1(x,y)*gram^-1*y
- 67/9*phi1(x,y)*gram^-1*y^2
+ 61/9*phi1(x,y)*gram^-1*x
- 355/9*phi1(x,y)*gram^-1*x*y
- 3820*phi1(x,y)*al*gram^-3*y^2
+ 19100/3*phi1(x,y)*al*gram^-3*y^3
- 3820/3*phi1(x,y)*al*gram^-3*y^4
- 3820/3*phi1(x,y)*al*gram^-3*y^5
+ 19100/3*phi1(x,y)*al*gram^-3*x*y^2
+ 38200/3*phi1(x,y)*al*gram^-3*x*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^4
- 1028/3*phi1(x,y)*al*gram^-2*y
+ 4378*phi1(x,y)*al*gram^-2*y^2
+ 3556/3*phi1(x,y)*al*gram^-2*y^3
- 382/3*phi1(x,y)*al*gram^-2*y^4
+ 1040*phi1(x,y)*al*gram^-2*x*y
+ 1986*phi1(x,y)*al*gram^-2*x*y^2
+ 382/3*phi1(x,y)*al*gram^-2*x*y^3
+ 62/3*phi1(x,y)*al*gram^-1
+ 3128/9*phi1(x,y)*al*gram^-1*y
+ 916/9*phi1(x,y)*al*gram^-1*y^2
+ 14/3*phi1(x,y)*al*gram^-1*x
+ 212/9*phi1(x,y)*al*gram^-1*x*y
- 2/3*phi1(x,y)*al
+ 180*phi1(x,y)*al^2*gram^-3*y^2
- 300*phi1(x,y)*al^2*gram^-3*y^3
+ 60*phi1(x,y)*al^2*gram^-3*y^4
+ 60*phi1(x,y)*al^2*gram^-3*y^5
- 300*phi1(x,y)*al^2*gram^-3*x*y^2
- 600*phi1(x,y)*al^2*gram^-3*x*y^3
- 60*phi1(x,y)*al^2*gram^-3*x*y^4
- 174*phi1(x,y)*al^2*gram^-2*y^2
- 72*phi1(x,y)*al^2*gram^-2*y^3
+ 6*phi1(x,y)*al^2*gram^-2*y^4
- 24*phi1(x,y)*al^2*gram^-2*x*y
- 54*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*phi1(x,y)*al^2*gram^-2*x*y^3
- 3*phi1(x,y)*al^2*gram^-1*y
- 3*phi1(x,y)*al^2*gram^-1*y^2
+ phi1(x,y)*al^2*gram^-1*x*y
- 4*phi1(x,y)^2*gram^-1
+ 8*phi1(x,y)^2*gram^-1*y
- 4*phi1(x,y)^2*gram^-1*y^2
+ 4*phi1(x,y)^2*gram^-1*x
- 4*phi1(x,y)^2*gram^-1*x*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 104*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 104*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 136*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 128*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 16*phi2(x^-1*y,x^-1)*gram^-3
+ 256*phi2(x^-1*y,x^-1)*gram^-3*y
- 784*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 256*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 8*phi2(x^-1*y,x^-1)*gram^-3*x
- 120*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 128*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 16*phi2(x^-1*y,x^-1)*gram^-2
- 152*phi2(x^-1*y,x^-1)*gram^-2*y
- 8*phi2(x^-1*y,x^-1)*gram^-2*x
- 640*phi2(y^-1,x*y^-1)*gram^-3*y^-1
- 640*phi2(y^-1,x*y^-1)*gram^-3
+ 3200*phi2(y^-1,x*y^-1)*gram^-3*y
- 1920*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 640*phi2(y^-1,x*y^-1)*gram^-3*x*y^-1
+ 6400*phi2(y^-1,x*y^-1)*gram^-3*x
+ 3200*phi2(y^-1,x*y^-1)*gram^-3*x*y
+ 328*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 2544*phi2(y^-1,x*y^-1)*gram^-2
- 312*phi2(y^-1,x*y^-1)*gram^-2*y
+ 1000*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 888*phi2(y^-1,x*y^-1)*gram^-2*x
+ 288*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 24*phi2(y^-1,x*y^-1)*gram^-1
+ 40*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y^2
- 3120*phi2(x,y)*gram^-3*y^3
+ 5040*phi2(x,y)*gram^-3*y^4
- 1680*phi2(x,y)*gram^-3*y^5
- 480*phi2(x,y)*gram^-3*y^6
- 720*phi2(x,y)*gram^-3*x*y^2
+ 4800*phi2(x,y)*gram^-3*x*y^3
+ 6960*phi2(x,y)*gram^-3*x*y^4
+ 480*phi2(x,y)*gram^-3*x*y^5
+ 24*phi2(x,y)*gram^-2*y
- 360*phi2(x,y)*gram^-2*y^2
+ 2808*phi2(x,y)*gram^-2*y^3
+ 408*phi2(x,y)*gram^-2*y^4
- 120*phi2(x,y)*gram^-2*x*y
+ 384*phi2(x,y)*gram^-2*x*y^2
+ 648*phi2(x,y)*gram^-2*x*y^3
- 32*phi2(x,y)*gram^-1*y
+ 80*phi2(x,y)*gram^-1*y^2
- 24*phi2(x,y)*gram^-1*x*y
- 720*phi2(x,y)*al*gram^-3*y^2
+ 1200*phi2(x,y)*al*gram^-3*y^3
- 240*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
+ 1200*phi2(x,y)*al*gram^-3*x*y^2
+ 2400*phi2(x,y)*al*gram^-3*x*y^3
+ 240*phi2(x,y)*al*gram^-3*x*y^4
- 24*phi2(x,y)*al*gram^-2*y
+ 744*phi2(x,y)*al*gram^-2*y^2
+ 264*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*y^4
+ 120*phi2(x,y)*al*gram^-2*x*y
+ 288*phi2(x,y)*al*gram^-2*x*y^2
+ 24*phi2(x,y)*al*gram^-2*x*y^3
+ 32*phi2(x,y)*al*gram^-1*y
+ 16*phi2(x,y)*al*gram^-1*y^2
)

 + a^2*Cf^2*Sigma_4 * (
+ 2320/9*gram^-2*y
- 5120/9*gram^-2*y^2
+ 2800/9*gram^-2*y^3
- 3280/9*gram^-2*x*y
- 2800/9*gram^-2*x*y^2
+ 65/6*gram^-1
- 3113/18*gram^-1*y
- 193/6*gram^-1*x
- 2400*z3*gram^-3*y^2
+ 4800*z3*gram^-3*y^3
- 2400*z3*gram^-3*y^4
+ 7200*z3*gram^-3*x*y^2
+ 2400*z3*gram^-3*x*y^3
+ 344*z3*gram^-2*y
+ 2296*z3*gram^-2*y^2
- 240*z3*gram^-2*y^3
+ 776*z3*gram^-2*x*y
+ 240*z3*gram^-2*x*y^2
+ 36*z3*gram^-1
+ 88*z3*gram^-1*y
- 16*z3*gram^-1*x
- 1910/9*al*gram^-2*y
+ 3820/9*al*gram^-2*y^2
- 1910/9*al*gram^-2*y^3
+ 1910/9*al*gram^-2*x*y
+ 1910/9*al*gram^-2*x*y^2
- 155/18*al*gram^-1
+ 1981/18*al*gram^-1*y
+ 155/18*al*gram^-1*x
+ 1440*al*z3*gram^-3*y^2
- 2880*al*z3*gram^-3*y^3
+ 1440*al*z3*gram^-3*y^4
- 4320*al*z3*gram^-3*x*y^2
- 1440*al*z3*gram^-3*x*y^3
- 192*al*z3*gram^-2*y
- 1392*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*y^3
- 336*al*z3*gram^-2*x*y
- 144*al*z3*gram^-2*x*y^2
- 24*al*z3*gram^-1*y
+ 10*al^2*gram^-2*y
- 20*al^2*gram^-2*y^2
+ 10*al^2*gram^-2*y^3
- 10*al^2*gram^-2*x*y
- 10*al^2*gram^-2*x*y^2
- 1/2*al^2*gram^-1
- 5/2*al^2*gram^-1*y
+ 1/2*al^2*gram^-1*x
- 320*ln(x)*gram^-3*y
- 9280/3*ln(x)*gram^-3*y^2
+ 21440/3*ln(x)*gram^-3*y^3
- 11200/3*ln(x)*gram^-3*y^4
+ 320*ln(x)*gram^-3*x*y
+ 25280/3*ln(x)*gram^-3*x*y^2
+ 22400/3*ln(x)*gram^-3*x*y^3
- 64*ln(x)*gram^-2
+ 2180/9*ln(x)*gram^-2*y
+ 36728/9*ln(x)*gram^-2*y^2
- 1852/9*ln(x)*gram^-2*y^3
+ 64*ln(x)*gram^-2*x
+ 12854/9*ln(x)*gram^-2*x*y
+ 8300/9*ln(x)*gram^-2*x*y^2
+ 1343/18*ln(x)*gram^-1
+ 4865/18*ln(x)*gram^-1*y
+ 223/9*ln(x)*gram^-1*x
+ 7640/3*ln(x)*al*gram^-3*y^2
- 15280/3*ln(x)*al*gram^-3*y^3
+ 7640/3*ln(x)*al*gram^-3*y^4
- 15280/3*ln(x)*al*gram^-3*x*y^2
- 15280/3*ln(x)*al*gram^-3*x*y^3
+ 770/9*ln(x)*al*gram^-2*y
- 24460/9*ln(x)*al*gram^-2*y^2
+ 770/9*ln(x)*al*gram^-2*y^3
- 6118/9*ln(x)*al*gram^-2*x*y
- 4972/9*ln(x)*al*gram^-2*x*y^2
- 191/18*ln(x)*al*gram^-1
- 2411/18*ln(x)*al*gram^-1*y
- 8/3*ln(x)*al*gram^-1*x
- 120*ln(x)*al^2*gram^-3*y^2
+ 240*ln(x)*al^2*gram^-3*y^3
- 120*ln(x)*al^2*gram^-3*y^4
+ 240*ln(x)*al^2*gram^-3*x*y^2
+ 240*ln(x)*al^2*gram^-3*x*y^3
- 2*ln(x)*al^2*gram^-2*y
+ 124*ln(x)*al^2*gram^-2*y^2
- 2*ln(x)*al^2*gram^-2*y^3
+ 18*ln(x)*al^2*gram^-2*x*y
+ 24*ln(x)*al^2*gram^-2*x*y^2
- 1/2*ln(x)*al^2*gram^-1
+ 3/2*ln(x)*al^2*gram^-1*y
+ 480*ln(x)^2*gram^-3*y
- 280*ln(x)^2*gram^-3*y^2
- 640*ln(x)^2*gram^-3*y^3
+ 200*ln(x)^2*gram^-3*y^4
+ 240*ln(x)^2*gram^-3*y^5
- 1120*ln(x)^2*gram^-3*x*y
- 1760*ln(x)^2*gram^-3*x*y^2
- 2480*ln(x)^2*gram^-3*x*y^3
- 240*ln(x)^2*gram^-3*x*y^4
+ 46*ln(x)^2*gram^-2
- 1582/3*ln(x)^2*gram^-2*y
- 2170/3*ln(x)^2*gram^-2*y^2
- 586/3*ln(x)^2*gram^-2*y^3
- 174*ln(x)^2*gram^-2*x
- 944/3*ln(x)^2*gram^-2*x*y
- 872/3*ln(x)^2*gram^-2*x*y^2
- 107/2*ln(x)^2*gram^-1
- 283/6*ln(x)^2*gram^-1*y
- 13*ln(x)^2*gram^-1*x
- 320*ln(x)^2*al*gram^-3*y^2
+ 640*ln(x)^2*al*gram^-3*y^3
- 320*ln(x)^2*al*gram^-3*y^4
+ 640*ln(x)^2*al*gram^-3*x*y^2
+ 640*ln(x)^2*al*gram^-3*x*y^3
- 44/3*ln(x)^2*al*gram^-2*y
+ 1048/3*ln(x)^2*al*gram^-2*y^2
- 44/3*ln(x)^2*al*gram^-2*y^3
+ 268/3*ln(x)^2*al*gram^-2*x*y
+ 220/3*ln(x)^2*al*gram^-2*x*y^2
+ 2*ln(x)^2*al*gram^-1
+ 50/3*ln(x)^2*al*gram^-1*y
- 2/3*ln(x)^2*al*gram^-1*x
+ 120*ln(x)^2*al^2*gram^-3*y^2
- 240*ln(x)^2*al^2*gram^-3*y^3
+ 120*ln(x)^2*al^2*gram^-3*y^4
- 240*ln(x)^2*al^2*gram^-3*x*y^2
- 240*ln(x)^2*al^2*gram^-3*x*y^3
- 2*ln(x)^2*al^2*gram^-2*y
- 116*ln(x)^2*al^2*gram^-2*y^2
- 2*ln(x)^2*al^2*gram^-2*y^3
- 20*ln(x)^2*al^2*gram^-2*x*y
- 20*ln(x)^2*al^2*gram^-2*x*y^2
- 2*ln(x)^2*al^2*gram^-1*y
- 320*ln(x)*ln(y)*gram^-3*y
+ 540*ln(x)*ln(y)*gram^-3*y^2
- 600*ln(x)*ln(y)*gram^-3*y^3
+ 860*ln(x)*ln(y)*gram^-3*y^4
- 480*ln(x)*ln(y)*gram^-3*y^5
+ 320*ln(x)*ln(y)*gram^-3*x*y
- 340*ln(x)*ln(y)*gram^-3*x*y^2
+ 2500*ln(x)*ln(y)*gram^-3*x*y^3
+ 480*ln(x)*ln(y)*gram^-3*x*y^4
- 64*ln(x)*ln(y)*gram^-2
+ 575/3*ln(x)*ln(y)*gram^-2*y
+ 431/3*ln(x)*ln(y)*gram^-2*y^2
+ 1406/3*ln(x)*ln(y)*gram^-2*y^3
+ 64*ln(x)*ln(y)*gram^-2*x
+ 121/3*ln(x)*ln(y)*gram^-2*x*y
+ 754/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 45/2*ln(x)*ln(y)*gram^-1
+ 40/3*ln(x)*ln(y)*gram^-1*y
+ 11*ln(x)*ln(y)*gram^-1*x
- 160*ln(x)*ln(y)*al*gram^-3*y^2
+ 320*ln(x)*ln(y)*al*gram^-3*y^3
- 160*ln(x)*ln(y)*al*gram^-3*y^4
+ 480*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^3
+ 118/3*ln(x)*ln(y)*al*gram^-2*y
+ 350/3*ln(x)*ln(y)*al*gram^-2*y^2
+ 4*ln(x)*ln(y)*al*gram^-2*y^3
+ 106/3*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 2*ln(x)*ln(y)*al*gram^-1
- 4/3*ln(x)*ln(y)*al*gram^-1*y
- 2/3*ln(x)*ln(y)*al*gram^-1*x
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^2
- 120*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^4
- 180*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^3
- 8*ln(x)*ln(y)*al^2*gram^-2*y
- 58*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^3
- 14*ln(x)*ln(y)*al^2*gram^-2*x*y
- 6*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- ln(x)*ln(y)*al^2*gram^-1*y
+ 19/6*ln(x)*phi1(x,y)
- 320*ln(x)*phi1(x,y)*gram^-3*y
+ 340*ln(x)*phi1(x,y)*gram^-3*y^2
- 500*ln(x)*phi1(x,y)*gram^-3*y^3
+ 1260*ln(x)*phi1(x,y)*gram^-3*y^4
- 780*ln(x)*phi1(x,y)*gram^-3*y^5
+ 320*ln(x)*phi1(x,y)*gram^-3*x*y
+ 1580*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 2440*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 1260*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 64*ln(x)*phi1(x,y)*gram^-2
+ 361*ln(x)*phi1(x,y)*gram^-2*y
+ 332*ln(x)*phi1(x,y)*gram^-2*y^2
+ 849*ln(x)*phi1(x,y)*gram^-2*y^3
- 78*ln(x)*phi1(x,y)*gram^-2*y^4
+ 64*ln(x)*phi1(x,y)*gram^-2*x
+ 403*ln(x)*phi1(x,y)*gram^-2*x*y
+ 461*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 198*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 305/6*ln(x)*phi1(x,y)*gram^-1
+ 455/6*ln(x)*phi1(x,y)*gram^-1*y
+ 70*ln(x)*phi1(x,y)*gram^-1*y^2
+ 121/6*ln(x)*phi1(x,y)*gram^-1*x
+ 16*ln(x)*phi1(x,y)*gram^-1*x*y
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^2
- 160*ln(x)*phi1(x,y)*al*gram^-3*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^5
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^2
- 960*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
+ 24*ln(x)*phi1(x,y)*al*gram^-2*y
- 192*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 168*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 24*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 156*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 17*ln(x)*phi1(x,y)*al*gram^-1*y
- 13*ln(x)*phi1(x,y)*al*gram^-1*y^2
- ln(x)*phi1(x,y)*al*gram^-1*x*y
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^2
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 360*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
+ 66*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 66*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
+ 48*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 5600/3*ln(y)*gram^-3*y^2
- 11200/3*ln(y)*gram^-3*y^3
+ 5600/3*ln(y)*gram^-3*y^4
- 7520/3*ln(y)*gram^-3*x*y^2
- 5600*ln(y)*gram^-3*x*y^3
+ 809/3*ln(y)*gram^-2*y
- 20515/9*ln(y)*gram^-2*y^2
- 152/9*ln(y)*gram^-2*y^3
- 1193/3*ln(y)*gram^-2*x*y
- 6296/9*ln(y)*gram^-2*x*y^2
+ 103/9*ln(y)*gram^-1
- 791/6*ln(y)*gram^-1*y
- 103/9*ln(y)*gram^-1*x
- 3820/3*ln(y)*al*gram^-3*y^2
+ 7640/3*ln(y)*al*gram^-3*y^3
- 3820/3*ln(y)*al*gram^-3*y^4
+ 3820/3*ln(y)*al*gram^-3*x*y^2
+ 3820*ln(y)*al*gram^-3*x*y^3
- 493/3*ln(y)*al*gram^-2*y
+ 12083/9*ln(y)*al*gram^-2*y^2
+ 856/9*ln(y)*al*gram^-2*y^3
+ 493/3*ln(y)*al*gram^-2*x*y
+ 3346/9*ln(y)*al*gram^-2*x*y^2
- ln(y)*al*gram^-1
+ 947/18*ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*x
+ 60*ln(y)*al^2*gram^-3*y^2
- 120*ln(y)*al^2*gram^-3*y^3
+ 60*ln(y)*al^2*gram^-3*y^4
- 60*ln(y)*al^2*gram^-3*x*y^2
- 180*ln(y)*al^2*gram^-3*x*y^3
- 7*ln(y)*al^2*gram^-2*y
- 29*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 7*ln(y)*al^2*gram^-2*x*y
+ 2*ln(y)*al^2*gram^-2*x*y^2
+ 11/2*ln(y)*al^2*gram^-1*y
- 540*ln(y)^2*gram^-3*y^2
+ 1000*ln(y)^2*gram^-3*y^3
- 700*ln(y)^2*gram^-3*y^4
+ 240*ln(y)^2*gram^-3*y^5
+ 540*ln(y)^2*gram^-3*x*y^2
- 380*ln(y)^2*gram^-3*x*y^3
- 240*ln(y)^2*gram^-3*x*y^4
- 121/3*ln(y)^2*gram^-2*y
+ 713/3*ln(y)^2*gram^-2*y^2
- 712/3*ln(y)^2*gram^-2*y^3
+ 121/3*ln(y)^2*gram^-2*x*y
+ 10/3*ln(y)^2*gram^-2*x*y^2
+ 35/6*ln(y)^2*gram^-1*y
+ 160*ln(y)^2*al*gram^-3*y^2
- 320*ln(y)^2*al*gram^-3*y^3
+ 160*ln(y)^2*al*gram^-3*y^4
- 160*ln(y)^2*al*gram^-3*x*y^2
- 480*ln(y)^2*al*gram^-3*x*y^3
+ 14*ln(y)^2*al*gram^-2*y
- 458/3*ln(y)^2*al*gram^-2*y^2
- 64/3*ln(y)^2*al*gram^-2*y^3
- 14*ln(y)^2*al*gram^-2*x*y
- 112/3*ln(y)^2*al*gram^-2*x*y^2
- 2*ln(y)^2*al*gram^-1*y
- 60*ln(y)^2*al^2*gram^-3*y^2
+ 120*ln(y)^2*al^2*gram^-3*y^3
- 60*ln(y)^2*al^2*gram^-3*y^4
+ 60*ln(y)^2*al^2*gram^-3*x*y^2
+ 180*ln(y)^2*al^2*gram^-3*x*y^3
- 6*ln(y)^2*al^2*gram^-2*y
+ 58*ln(y)^2*al^2*gram^-2*y^2
+ 8*ln(y)^2*al^2*gram^-2*y^3
+ 6*ln(y)^2*al^2*gram^-2*x*y
+ 14*ln(y)^2*al^2*gram^-2*x*y^2
+ ln(y)^2*al^2*gram^-1*y
- 7/6*ln(y)*phi1(x,y)
- 540*ln(y)*phi1(x,y)*gram^-3*y^2
+ 1500*ln(y)*phi1(x,y)*gram^-3*y^3
- 1380*ln(y)*phi1(x,y)*gram^-3*y^4
+ 420*ln(y)*phi1(x,y)*gram^-3*y^5
+ 540*ln(y)*phi1(x,y)*gram^-3*x*y^2
+ 200*ln(y)*phi1(x,y)*gram^-3*x*y^3
- 900*ln(y)*phi1(x,y)*gram^-3*x*y^4
- 77*ln(y)*phi1(x,y)*gram^-2*y
+ 526*ln(y)*phi1(x,y)*gram^-2*y^2
- 531*ln(y)*phi1(x,y)*gram^-2*y^3
+ 42*ln(y)*phi1(x,y)*gram^-2*y^4
+ 77*ln(y)*phi1(x,y)*gram^-2*x*y
+ 49*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 162*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 5/6*ln(y)*phi1(x,y)*gram^-1
+ 199/6*ln(y)*phi1(x,y)*gram^-1*y
- 36*ln(y)*phi1(x,y)*gram^-1*y^2
+ 5/6*ln(y)*phi1(x,y)*gram^-1*x
- 2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^2
- 160*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^5
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^2
- 960*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
+ 24*ln(y)*phi1(x,y)*al*gram^-2*y
- 192*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 168*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 24*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 156*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 17*ln(y)*phi1(x,y)*al*gram^-1*y
- 13*ln(y)*phi1(x,y)*al*gram^-1*y^2
- ln(y)*phi1(x,y)*al*gram^-1*x*y
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^2
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^2
+ 360*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
+ 66*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 66*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
+ 48*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 160*omega2(x^-1,x^-1*y)*gram^-3*y
+ 320*omega2(x^-1,x^-1*y)*gram^-3*y^2
- 200*omega2(x^-1,x^-1*y)*gram^-3*y^3
- 80*omega2(x^-1,x^-1*y)*gram^-3*y^4
+ 120*omega2(x^-1,x^-1*y)*gram^-3*y^5
+ 480*omega2(x^-1,x^-1*y)*gram^-3*x*y
- 240*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
- 760*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
- 120*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
- 7*omega2(x^-1,x^-1*y)*gram^-2
+ 452/3*omega2(x^-1,x^-1*y)*gram^-2*y
- 605/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 112*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 71*omega2(x^-1,x^-1*y)*gram^-2*x
+ 41/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 68*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 18*omega2(x^-1,x^-1*y)*gram^-1
- 43/6*omega2(x^-1,x^-1*y)*gram^-1*y
+ 13/6*omega2(x^-1,x^-1*y)*gram^-1*x
+ 160*omega2(x^-1*y,x^-1)*gram^-3*y
- 440*omega2(x^-1*y,x^-1)*gram^-3*y^2
+ 120*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 280*omega2(x^-1*y,x^-1)*gram^-3*y^4
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^5
- 480*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 680*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 560*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 7*omega2(x^-1*y,x^-1)*gram^-2
- 298*omega2(x^-1*y,x^-1)*gram^-2*y
+ 29*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 132*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 71*omega2(x^-1*y,x^-1)*gram^-2*x
- 97*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 48*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 24*omega2(x^-1*y,x^-1)*gram^-1
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*y
+ 1/2*omega2(x^-1*y,x^-1)*gram^-1*x
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 240*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
+ 360*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
+ 16*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 116*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 28*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 160*omega2(y^-1,x*y^-1)*gram^-3*y
- 200*omega2(y^-1,x*y^-1)*gram^-3*y^3
- 80*omega2(y^-1,x*y^-1)*gram^-3*y^4
+ 120*omega2(y^-1,x*y^-1)*gram^-3*y^5
- 480*omega2(y^-1,x*y^-1)*gram^-3*x*y
- 240*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
- 760*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
- 120*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
+ 7*omega2(y^-1,x*y^-1)*gram^-2
- 466/3*omega2(y^-1,x*y^-1)*gram^-2*y
- 389/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 112*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 71*omega2(y^-1,x*y^-1)*gram^-2*x
- 175/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 68*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 20*omega2(y^-1,x*y^-1)*gram^-1
- 19/6*omega2(y^-1,x*y^-1)*gram^-1*y
- 11/6*omega2(y^-1,x*y^-1)*gram^-1*x
+ 160*omega2(x*y^-1,y^-1)*gram^-3*y
- 440*omega2(x*y^-1,y^-1)*gram^-3*y^2
+ 120*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 280*omega2(x*y^-1,y^-1)*gram^-3*y^4
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^5
- 480*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 680*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
+ 560*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
+ 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
+ 7*omega2(x*y^-1,y^-1)*gram^-2
- 298*omega2(x*y^-1,y^-1)*gram^-2*y
+ 29*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 132*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 71*omega2(x*y^-1,y^-1)*gram^-2*x
- 97*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 48*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 24*omega2(x*y^-1,y^-1)*gram^-1
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*y
+ 1/2*omega2(x*y^-1,y^-1)*gram^-1*x
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 240*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
+ 360*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
+ 16*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 116*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 28*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 160*omega2(x,y)*gram^-3*y
+ 320*omega2(x,y)*gram^-3*y^2
- 200*omega2(x,y)*gram^-3*y^3
- 80*omega2(x,y)*gram^-3*y^4
+ 120*omega2(x,y)*gram^-3*y^5
+ 480*omega2(x,y)*gram^-3*x*y
- 240*omega2(x,y)*gram^-3*x*y^2
- 760*omega2(x,y)*gram^-3*x*y^3
- 120*omega2(x,y)*gram^-3*x*y^4
- 7*omega2(x,y)*gram^-2
+ 452/3*omega2(x,y)*gram^-2*y
- 605/3*omega2(x,y)*gram^-2*y^2
- 112*omega2(x,y)*gram^-2*y^3
+ 71*omega2(x,y)*gram^-2*x
+ 41/3*omega2(x,y)*gram^-2*x*y
- 68*omega2(x,y)*gram^-2*x*y^2
+ 18*omega2(x,y)*gram^-1
- 43/6*omega2(x,y)*gram^-1*y
+ 13/6*omega2(x,y)*gram^-1*x
+ 160*omega2(y,x)*gram^-3*y
- 200*omega2(y,x)*gram^-3*y^3
- 80*omega2(y,x)*gram^-3*y^4
+ 120*omega2(y,x)*gram^-3*y^5
- 480*omega2(y,x)*gram^-3*x*y
- 240*omega2(y,x)*gram^-3*x*y^2
- 760*omega2(y,x)*gram^-3*x*y^3
- 120*omega2(y,x)*gram^-3*x*y^4
+ 7*omega2(y,x)*gram^-2
- 466/3*omega2(y,x)*gram^-2*y
- 389/3*omega2(y,x)*gram^-2*y^2
- 112*omega2(y,x)*gram^-2*y^3
- 71*omega2(y,x)*gram^-2*x
- 175/3*omega2(y,x)*gram^-2*x*y
- 68*omega2(y,x)*gram^-2*x*y^2
- 20*omega2(y,x)*gram^-1
- 19/6*omega2(y,x)*gram^-1*y
- 11/6*omega2(y,x)*gram^-1*x
+ 11*phi1(x,y)
+ 6560/3*phi1(x,y)*gram^-3*y^2
- 7520/3*phi1(x,y)*gram^-3*y^3
- 4640/3*phi1(x,y)*gram^-3*y^4
+ 5600/3*phi1(x,y)*gram^-3*y^5
- 8480/3*phi1(x,y)*gram^-3*x*y^2
- 11520*phi1(x,y)*gram^-3*x*y^3
- 5600/3*phi1(x,y)*gram^-3*x*y^4
+ 1931/3*phi1(x,y)*gram^-2*y
- 9814/3*phi1(x,y)*gram^-2*y^2
- 4405/3*phi1(x,y)*gram^-2*y^3
+ 128/3*phi1(x,y)*gram^-2*y^4
- 1355/3*phi1(x,y)*gram^-2*x*y
- 5527/3*phi1(x,y)*gram^-2*x*y^2
- 128/3*phi1(x,y)*gram^-2*x*y^3
+ 815/18*phi1(x,y)*gram^-1
- 5683/18*phi1(x,y)*gram^-1*y
- 238/9*phi1(x,y)*gram^-1*y^2
+ 337/18*phi1(x,y)*gram^-1*x
- 116/3*phi1(x,y)*gram^-1*x*y
- 3820/3*phi1(x,y)*al*gram^-3*y^2
+ 3820/3*phi1(x,y)*al*gram^-3*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*y^4
- 3820/3*phi1(x,y)*al*gram^-3*y^5
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^2
+ 7640*phi1(x,y)*al*gram^-3*x*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^4
- 251*phi1(x,y)*al*gram^-2*y
+ 1648*phi1(x,y)*al*gram^-2*y^2
+ 1277*phi1(x,y)*al*gram^-2*y^3
- 382/3*phi1(x,y)*al*gram^-2*y^4
+ 251*phi1(x,y)*al*gram^-2*x*y
+ 1345*phi1(x,y)*al*gram^-2*x*y^2
+ 382/3*phi1(x,y)*al*gram^-2*x*y^3
- 7/3*phi1(x,y)*al*gram^-1
+ 1562/9*phi1(x,y)*al*gram^-1*y
+ 871/9*phi1(x,y)*al*gram^-1*y^2
+ 7/3*phi1(x,y)*al*gram^-1*x
+ 197/9*phi1(x,y)*al*gram^-1*x*y
- 2/3*phi1(x,y)*al
+ 60*phi1(x,y)*al^2*gram^-3*y^2
- 60*phi1(x,y)*al^2*gram^-3*y^3
- 60*phi1(x,y)*al^2*gram^-3*y^4
+ 60*phi1(x,y)*al^2*gram^-3*y^5
- 60*phi1(x,y)*al^2*gram^-3*x*y^2
- 360*phi1(x,y)*al^2*gram^-3*x*y^3
- 60*phi1(x,y)*al^2*gram^-3*x*y^4
+ 3*phi1(x,y)*al^2*gram^-2*y
- 60*phi1(x,y)*al^2*gram^-2*y^2
- 69*phi1(x,y)*al^2*gram^-2*y^3
+ 6*phi1(x,y)*al^2*gram^-2*y^4
- 3*phi1(x,y)*al^2*gram^-2*x*y
- 33*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*phi1(x,y)*al^2*gram^-2*x*y^3
- phi1(x,y)*al^2*gram^-1*y
- 3*phi1(x,y)*al^2*gram^-1*y^2
+ phi1(x,y)*al^2*gram^-1*x*y
+ 6*phi1(x,y)^2*gram^-1*y
- 6*phi1(x,y)^2*gram^-1*y^2
- 2*phi1(x,y)^2*gram^-1*x*y
+ 84*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 268*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 148*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 204*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 168*phi2(x^-1*y,x^-1)*gram^-3*y
- 400*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 408*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 84*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 204*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 84*phi2(x^-1*y,x^-1)*gram^-2*y
- 1280*phi2(y^-1,x*y^-1)*gram^-3
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*y
- 1280*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*x
+ 2560*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 156*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 1592*phi2(y^-1,x*y^-1)*gram^-2
- 156*phi2(y^-1,x*y^-1)*gram^-2*y
+ 412*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 732*phi2(y^-1,x*y^-1)*gram^-2*x
+ 172*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 28*phi2(y^-1,x*y^-1)*gram^-1
+ 36*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 240*phi2(x,y)*gram^-3*y^2
- 1680*phi2(x,y)*gram^-3*y^3
+ 2160*phi2(x,y)*gram^-3*y^4
- 240*phi2(x,y)*gram^-3*y^5
- 480*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y^2
+ 960*phi2(x,y)*gram^-3*x*y^3
+ 4560*phi2(x,y)*gram^-3*x*y^4
+ 480*phi2(x,y)*gram^-3*x*y^5
+ 24*phi2(x,y)*gram^-2*y
- 360*phi2(x,y)*gram^-2*y^2
+ 1368*phi2(x,y)*gram^-2*y^3
+ 408*phi2(x,y)*gram^-2*y^4
- 24*phi2(x,y)*gram^-2*x*y
+ 96*phi2(x,y)*gram^-2*x*y^2
+ 552*phi2(x,y)*gram^-2*x*y^3
- 16*phi2(x,y)*gram^-1*y
+ 80*phi2(x,y)*gram^-1*y^2
+ 4*phi2(x,y)*gram^-1*x*y
- 240*phi2(x,y)*al*gram^-3*y^2
+ 240*phi2(x,y)*al*gram^-3*y^3
+ 240*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
+ 240*phi2(x,y)*al*gram^-3*x*y^2
+ 1440*phi2(x,y)*al*gram^-3*x*y^3
+ 240*phi2(x,y)*al*gram^-3*x*y^4
- 24*phi2(x,y)*al*gram^-2*y
+ 264*phi2(x,y)*al*gram^-2*y^2
+ 264*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*y^4
+ 24*phi2(x,y)*al*gram^-2*x*y
+ 192*phi2(x,y)*al*gram^-2*x*y^2
+ 24*phi2(x,y)*al*gram^-2*x*y^3
+ 16*phi2(x,y)*al*gram^-1*y
+ 16*phi2(x,y)*al*gram^-1*y^2
)

 + a^2*Cf^2*Sigma_3 * (
+ 160/3*gram^-2*y
- 2320/9*gram^-2*y^2
+ 2800/9*gram^-2*y^3
- 160/3*gram^-2*x*y
- 2800/9*gram^-2*x*y^2
+ 16/3*gram^-1
- 1186/9*gram^-1*y
- 16/3*gram^-1*x
- 2400*z3*gram^-3*y^2
+ 4800*z3*gram^-3*y^3
- 2400*z3*gram^-3*y^4
+ 2400*z3*gram^-3*x*y^2
+ 2400*z3*gram^-3*x*y^3
- 176*z3*gram^-2*y
+ 1936*z3*gram^-2*y^2
- 240*z3*gram^-2*y^3
+ 176*z3*gram^-2*x*y
+ 240*z3*gram^-2*x*y^2
+ 16*z3*gram^-1
+ 88*z3*gram^-1*y
- 16*z3*gram^-1*x
+ 1910/9*al*gram^-2*y^2
- 1910/9*al*gram^-2*y^3
+ 1910/9*al*gram^-2*x*y^2
+ 626/9*al*gram^-1*y
+ 1440*al*z3*gram^-3*y^2
- 2880*al*z3*gram^-3*y^3
+ 1440*al*z3*gram^-3*y^4
- 1440*al*z3*gram^-3*x*y^2
- 1440*al*z3*gram^-3*x*y^3
+ 48*al*z3*gram^-2*y
- 1104*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*y^3
- 48*al*z3*gram^-2*x*y
- 144*al*z3*gram^-2*x*y^2
- 24*al*z3*gram^-1*y
- 10*al^2*gram^-2*y^2
+ 10*al^2*gram^-2*y^3
- 10*al^2*gram^-2*x*y^2
- 5600/3*ln(x)*gram^-3*y^2
+ 11200/3*ln(x)*gram^-3*y^3
- 5600/3*ln(x)*gram^-3*y^4
+ 7520/3*ln(x)*gram^-3*x*y^2
+ 5600*ln(x)*gram^-3*x*y^3
- 2258/9*ln(x)*gram^-2*y
+ 20050/9*ln(x)*gram^-2*y^2
- 992/9*ln(x)*gram^-2*y^3
+ 4274/9*ln(x)*gram^-2*x*y
+ 2480/3*ln(x)*gram^-2*x*y^2
+ 112/9*ln(x)*gram^-1
+ 1858/9*ln(x)*gram^-1*y
+ 32/9*ln(x)*gram^-1*x
+ 3820/3*ln(x)*al*gram^-3*y^2
- 7640/3*ln(x)*al*gram^-3*y^3
+ 3820/3*ln(x)*al*gram^-3*y^4
- 3820/3*ln(x)*al*gram^-3*x*y^2
- 3820*ln(x)*al*gram^-3*x*y^3
+ 1222/9*ln(x)*al*gram^-2*y
- 12890/9*ln(x)*al*gram^-2*y^2
+ 208/9*ln(x)*al*gram^-2*y^3
- 1222/9*ln(x)*al*gram^-2*x*y
- 490*ln(x)*al*gram^-2*x*y^2
- 8/3*ln(x)*al*gram^-1
- 787/9*ln(x)*al*gram^-1*y
+ 8/3*ln(x)*al*gram^-1*x
- 60*ln(x)*al^2*gram^-3*y^2
+ 120*ln(x)*al^2*gram^-3*y^3
- 60*ln(x)*al^2*gram^-3*y^4
+ 60*ln(x)*al^2*gram^-3*x*y^2
+ 180*ln(x)*al^2*gram^-3*x*y^3
+ 4*ln(x)*al^2*gram^-2*y
+ 56*ln(x)*al^2*gram^-2*y^2
- 4*ln(x)*al^2*gram^-2*x*y
+ 22*ln(x)*al^2*gram^-2*x*y^2
- ln(x)*al^2*gram^-1*y
+ 320*ln(x)^2*gram^-3*y
- 500*ln(x)^2*gram^-3*y^2
+ 280*ln(x)^2*gram^-3*y^3
- 340*ln(x)^2*gram^-3*y^4
+ 240*ln(x)^2*gram^-3*y^5
- 320*ln(x)^2*gram^-3*x*y
- 780*ln(x)^2*gram^-3*x*y^2
- 1460*ln(x)^2*gram^-3*x*y^3
- 240*ln(x)^2*gram^-3*x*y^4
+ 32*ln(x)^2*gram^-2
- 340*ln(x)^2*gram^-2*y
- 536/3*ln(x)^2*gram^-2*y^2
- 640/3*ln(x)^2*gram^-2*y^3
- 32*ln(x)^2*gram^-2*x
- 188*ln(x)^2*gram^-2*x*y
- 674/3*ln(x)^2*gram^-2*x*y^2
- 30*ln(x)^2*gram^-1
- 83/3*ln(x)^2*gram^-1*y
- 10*ln(x)^2*gram^-1*x
- 160*ln(x)^2*al*gram^-3*y^2
+ 320*ln(x)^2*al*gram^-3*y^3
- 160*ln(x)^2*al*gram^-3*y^4
+ 160*ln(x)^2*al*gram^-3*x*y^2
+ 480*ln(x)^2*al*gram^-3*x*y^3
- 46/3*ln(x)^2*al*gram^-2*y
+ 554/3*ln(x)^2*al*gram^-2*y^2
- 28/3*ln(x)^2*al*gram^-2*y^3
+ 46/3*ln(x)^2*al*gram^-2*x*y
+ 68*ln(x)^2*al*gram^-2*x*y^2
+ 2/3*ln(x)^2*al*gram^-1
+ 32/3*ln(x)^2*al*gram^-1*y
- 2/3*ln(x)^2*al*gram^-1*x
+ 60*ln(x)^2*al^2*gram^-3*y^2
- 120*ln(x)^2*al^2*gram^-3*y^3
+ 60*ln(x)^2*al^2*gram^-3*y^4
- 60*ln(x)^2*al^2*gram^-3*x*y^2
- 180*ln(x)^2*al^2*gram^-3*x*y^3
+ 2*ln(x)^2*al^2*gram^-2*y
- 58*ln(x)^2*al^2*gram^-2*y^2
- 4*ln(x)^2*al^2*gram^-2*y^3
- 2*ln(x)^2*al^2*gram^-2*x*y
- 18*ln(x)^2*al^2*gram^-2*x*y^2
- ln(x)^2*al^2*gram^-1*y
+ 700*ln(x)*ln(y)*gram^-3*y^2
- 1560*ln(x)*ln(y)*gram^-3*y^3
+ 1340*ln(x)*ln(y)*gram^-3*y^4
- 480*ln(x)*ln(y)*gram^-3*y^5
- 60*ln(x)*ln(y)*gram^-3*x*y^2
+ 1060*ln(x)*ln(y)*gram^-3*x*y^3
+ 480*ln(x)*ln(y)*gram^-3*x*y^4
+ 144*ln(x)*ln(y)*gram^-2*y
- 944/3*ln(x)*ln(y)*gram^-2*y^2
+ 1406/3*ln(x)*ln(y)*gram^-2*y^3
+ 80*ln(x)*ln(y)*gram^-2*x*y
+ 466/3*ln(x)*ln(y)*gram^-2*x*y^2
+ 8*ln(x)*ln(y)*gram^-1
- 5/3*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
- 160*ln(x)*ln(y)*al*gram^-3*y^2
+ 320*ln(x)*ln(y)*al*gram^-3*y^3
- 160*ln(x)*ln(y)*al*gram^-3*y^4
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^2
+ 160*ln(x)*ln(y)*al*gram^-3*x*y^3
- 46/3*ln(x)*ln(y)*al*gram^-2*y
+ 338/3*ln(x)*ln(y)*al*gram^-2*y^2
+ 4*ln(x)*ln(y)*al*gram^-2*y^3
+ 46/3*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 2/3*ln(x)*ln(y)*al*gram^-1
+ 8/3*ln(x)*ln(y)*al*gram^-1*y
- 2/3*ln(x)*ln(y)*al*gram^-1*x
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^2
- 120*ln(x)*ln(y)*al^2*gram^-3*y^3
+ 60*ln(x)*ln(y)*al^2*gram^-3*y^4
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^2
- 60*ln(x)*ln(y)*al^2*gram^-3*x*y^3
+ 2*ln(x)*ln(y)*al^2*gram^-2*y
- 46*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^3
- 2*ln(x)*ln(y)*al^2*gram^-2*x*y
- 6*ln(x)*ln(y)*al^2*gram^-2*x*y^2
- ln(x)*ln(y)*al^2*gram^-1*y
+ 8/3*ln(x)*phi1(x,y)
- 160*ln(x)*phi1(x,y)*gram^-3*y^2
- 220*ln(x)*phi1(x,y)*gram^-3*y^3
+ 920*ln(x)*phi1(x,y)*gram^-3*y^4
- 540*ln(x)*phi1(x,y)*gram^-3*y^5
+ 800*ln(x)*phi1(x,y)*gram^-3*x*y^2
+ 980*ln(x)*phi1(x,y)*gram^-3*x*y^3
+ 1020*ln(x)*phi1(x,y)*gram^-3*x*y^4
- 16*ln(x)*phi1(x,y)*gram^-2*y
+ 192*ln(x)*phi1(x,y)*gram^-2*y^2
+ 578*ln(x)*phi1(x,y)*gram^-2*y^3
- 54*ln(x)*phi1(x,y)*gram^-2*y^4
+ 240*ln(x)*phi1(x,y)*gram^-2*x*y
+ 204*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 174*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 45*ln(x)*phi1(x,y)*gram^-1*y
+ 49*ln(x)*phi1(x,y)*gram^-1*y^2
+ 16*ln(x)*phi1(x,y)*gram^-1*x
+ 13*ln(x)*phi1(x,y)*gram^-1*x*y
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^3
- 320*ln(x)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(x)*phi1(x,y)*al*gram^-3*y^5
- 480*ln(x)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(x)*phi1(x,y)*al*gram^-3*x*y^4
- 176*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^4
- 84*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- ln(x)*phi1(x,y)*al*gram^-1*y
- 13*ln(x)*phi1(x,y)*al*gram^-1*y^2
- ln(x)*phi1(x,y)*al*gram^-1*x*y
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^3
+ 120*ln(x)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(x)*phi1(x,y)*al^2*gram^-3*y^5
+ 180*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(x)*phi1(x,y)*al^2*gram^-3*x*y^4
+ 66*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
+ 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 4*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
+ 320*ln(y)*gram^-3*y^2
- 320*ln(y)*gram^-3*y^3
- 320*ln(y)*gram^-3*x*y^2
- 11200/3*ln(y)*gram^-3*x*y^3
+ 32*ln(y)*gram^-2*y
- 692*ln(y)*gram^-2*y^2
- 1012/9*ln(y)*gram^-2*y^3
- 32*ln(y)*gram^-2*x*y
- 604*ln(y)*gram^-2*x*y^2
- 76*ln(y)*gram^-1*y
+ 7640/3*ln(y)*al*gram^-3*x*y^3
+ 1000/3*ln(y)*al*gram^-2*y^2
+ 1418/9*ln(y)*al*gram^-2*y^3
+ 928/3*ln(y)*al*gram^-2*x*y^2
+ 172/9*ln(y)*al*gram^-1*y
- 120*ln(y)*al^2*gram^-3*x*y^3
+ 4*ln(y)*al^2*gram^-2*y^2
- 26*ln(y)*al^2*gram^-2*y^3
+ 4*ln(y)*al^2*gram^-2*x*y^2
+ 4*ln(y)*al^2*gram^-1*y
+ 1040*ln(y)^2*gram^-3*y^3
- 640*ln(y)^2*gram^-3*y^4
+ 240*ln(y)^2*gram^-3*y^5
+ 40*ln(y)^2*gram^-3*x*y^3
- 240*ln(y)^2*gram^-3*x*y^4
+ 508/3*ln(y)^2*gram^-2*y^2
- 658/3*ln(y)^2*gram^-2*y^3
+ 100/3*ln(y)^2*gram^-2*x*y^2
+ 4/3*ln(y)^2*gram^-1*y
- 320*ln(y)^2*al*gram^-3*x*y^3
- 32*ln(y)^2*al*gram^-2*y^2
- 80/3*ln(y)^2*al*gram^-2*y^3
- 32*ln(y)^2*al*gram^-2*x*y^2
+ 120*ln(y)^2*al^2*gram^-3*x*y^3
+ 12*ln(y)^2*al^2*gram^-2*y^2
+ 10*ln(y)^2*al^2*gram^-2*y^3
+ 12*ln(y)^2*al^2*gram^-2*x*y^2
- 2/3*ln(y)*phi1(x,y)
+ 500*ln(y)*phi1(x,y)*gram^-3*y^3
- 680*ln(y)*phi1(x,y)*gram^-3*y^4
+ 180*ln(y)*phi1(x,y)*gram^-3*y^5
+ 580*ln(y)*phi1(x,y)*gram^-3*x*y^3
- 660*ln(y)*phi1(x,y)*gram^-3*x*y^4
+ 168*ln(y)*phi1(x,y)*gram^-2*y^2
- 206*ln(y)*phi1(x,y)*gram^-2*y^3
+ 18*ln(y)*phi1(x,y)*gram^-2*y^4
+ 108*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 138*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 9*ln(y)*phi1(x,y)*gram^-1*y
- 15*ln(y)*phi1(x,y)*gram^-1*y^2
+ ln(y)*phi1(x,y)*gram^-1*x*y
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^3
- 320*ln(y)*phi1(x,y)*al*gram^-3*y^4
+ 160*ln(y)*phi1(x,y)*al*gram^-3*y^5
- 480*ln(y)*phi1(x,y)*al*gram^-3*x*y^3
- 160*ln(y)*phi1(x,y)*al*gram^-3*x*y^4
- 176*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^4
- 84*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 16*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- ln(y)*phi1(x,y)*al*gram^-1*y
- 13*ln(y)*phi1(x,y)*al*gram^-1*y^2
- ln(y)*phi1(x,y)*al*gram^-1*x*y
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^3
+ 120*ln(y)*phi1(x,y)*al^2*gram^-3*y^4
- 60*ln(y)*phi1(x,y)*al^2*gram^-3*y^5
+ 180*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^3
+ 60*ln(y)*phi1(x,y)*al^2*gram^-3*x*y^4
+ 66*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
+ 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
+ 4*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 160*omega2(x^-1,x^-1*y)*gram^-3*y
+ 520*omega2(x^-1,x^-1*y)*gram^-3*y^2
+ 40*omega2(x^-1,x^-1*y)*gram^-3*y^3
- 200*omega2(x^-1,x^-1*y)*gram^-3*y^4
+ 120*omega2(x^-1,x^-1*y)*gram^-3*y^5
+ 160*omega2(x^-1,x^-1*y)*gram^-3*x*y
- 40*omega2(x^-1,x^-1*y)*gram^-3*x*y^2
- 400*omega2(x^-1,x^-1*y)*gram^-3*x*y^3
- 120*omega2(x^-1,x^-1*y)*gram^-3*x*y^4
- 16*omega2(x^-1,x^-1*y)*gram^-2
+ 532/3*omega2(x^-1,x^-1*y)*gram^-2*y
- 224/3*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 112*omega2(x^-1,x^-1*y)*gram^-2*y^3
+ 16*omega2(x^-1,x^-1*y)*gram^-2*x
+ 92/3*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 44*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 40/3*omega2(x^-1,x^-1*y)*gram^-1
- 14/3*omega2(x^-1,x^-1*y)*gram^-1*y
+ 8/3*omega2(x^-1,x^-1*y)*gram^-1*x
+ 160*omega2(x^-1*y,x^-1)*gram^-3*y
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^3
+ 400*omega2(x^-1*y,x^-1)*gram^-3*y^4
- 120*omega2(x^-1*y,x^-1)*gram^-3*y^5
- 160*omega2(x^-1*y,x^-1)*gram^-3*x*y
- 480*omega2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 200*omega2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 120*omega2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 16*omega2(x^-1*y,x^-1)*gram^-2
- 144*omega2(x^-1*y,x^-1)*gram^-2*y
- 68*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 132*omega2(x^-1*y,x^-1)*gram^-2*y^3
- 16*omega2(x^-1*y,x^-1)*gram^-2*x
- 64*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 24*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 16*omega2(x^-1*y,x^-1)*gram^-1
- 4*omega2(x^-1*y,x^-1)*gram^-1*y
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^2
+ 240*omega2(x^-1*y,x^-1)*al*gram^-3*y^3
- 120*omega2(x^-1*y,x^-1)*al*gram^-3*y^4
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^2
+ 120*omega2(x^-1*y,x^-1)*al*gram^-3*x*y^3
- 4*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 92*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
+ 4*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
+ 2*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 160*omega2(y^-1,x*y^-1)*gram^-3*y
- 440*omega2(y^-1,x*y^-1)*gram^-3*y^2
+ 40*omega2(y^-1,x*y^-1)*gram^-3*y^3
- 200*omega2(y^-1,x*y^-1)*gram^-3*y^4
+ 120*omega2(y^-1,x*y^-1)*gram^-3*y^5
- 160*omega2(y^-1,x*y^-1)*gram^-3*x*y
- 40*omega2(y^-1,x*y^-1)*gram^-3*x*y^2
- 400*omega2(y^-1,x*y^-1)*gram^-3*x*y^3
- 120*omega2(y^-1,x*y^-1)*gram^-3*x*y^4
+ 16*omega2(y^-1,x*y^-1)*gram^-2
- 500/3*omega2(y^-1,x*y^-1)*gram^-2*y
- 8/3*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 112*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 16*omega2(y^-1,x*y^-1)*gram^-2*x
- 124/3*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 44*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
- 44/3*omega2(y^-1,x*y^-1)*gram^-1
- 2/3*omega2(y^-1,x*y^-1)*gram^-1*y
- 4/3*omega2(y^-1,x*y^-1)*gram^-1*x
+ 160*omega2(x*y^-1,y^-1)*gram^-3*y
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^3
+ 400*omega2(x*y^-1,y^-1)*gram^-3*y^4
- 120*omega2(x*y^-1,y^-1)*gram^-3*y^5
- 160*omega2(x*y^-1,y^-1)*gram^-3*x*y
- 480*omega2(x*y^-1,y^-1)*gram^-3*x*y^2
+ 200*omega2(x*y^-1,y^-1)*gram^-3*x*y^3
+ 120*omega2(x*y^-1,y^-1)*gram^-3*x*y^4
+ 16*omega2(x*y^-1,y^-1)*gram^-2
- 144*omega2(x*y^-1,y^-1)*gram^-2*y
- 68*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 132*omega2(x*y^-1,y^-1)*gram^-2*y^3
- 16*omega2(x*y^-1,y^-1)*gram^-2*x
- 64*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 24*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 16*omega2(x*y^-1,y^-1)*gram^-1
- 4*omega2(x*y^-1,y^-1)*gram^-1*y
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^2
+ 240*omega2(x*y^-1,y^-1)*al*gram^-3*y^3
- 120*omega2(x*y^-1,y^-1)*al*gram^-3*y^4
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^2
+ 120*omega2(x*y^-1,y^-1)*al*gram^-3*x*y^3
- 4*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 92*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
+ 4*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
+ 2*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 160*omega2(x,y)*gram^-3*y
+ 520*omega2(x,y)*gram^-3*y^2
+ 40*omega2(x,y)*gram^-3*y^3
- 200*omega2(x,y)*gram^-3*y^4
+ 120*omega2(x,y)*gram^-3*y^5
+ 160*omega2(x,y)*gram^-3*x*y
- 40*omega2(x,y)*gram^-3*x*y^2
- 400*omega2(x,y)*gram^-3*x*y^3
- 120*omega2(x,y)*gram^-3*x*y^4
- 16*omega2(x,y)*gram^-2
+ 532/3*omega2(x,y)*gram^-2*y
- 224/3*omega2(x,y)*gram^-2*y^2
- 112*omega2(x,y)*gram^-2*y^3
+ 16*omega2(x,y)*gram^-2*x
+ 92/3*omega2(x,y)*gram^-2*x*y
- 44*omega2(x,y)*gram^-2*x*y^2
+ 40/3*omega2(x,y)*gram^-1
- 14/3*omega2(x,y)*gram^-1*y
+ 8/3*omega2(x,y)*gram^-1*x
+ 160*omega2(y,x)*gram^-3*y
- 440*omega2(y,x)*gram^-3*y^2
+ 40*omega2(y,x)*gram^-3*y^3
- 200*omega2(y,x)*gram^-3*y^4
+ 120*omega2(y,x)*gram^-3*y^5
- 160*omega2(y,x)*gram^-3*x*y
- 40*omega2(y,x)*gram^-3*x*y^2
- 400*omega2(y,x)*gram^-3*x*y^3
- 120*omega2(y,x)*gram^-3*x*y^4
+ 16*omega2(y,x)*gram^-2
- 500/3*omega2(y,x)*gram^-2*y
- 8/3*omega2(y,x)*gram^-2*y^2
- 112*omega2(y,x)*gram^-2*y^3
- 16*omega2(y,x)*gram^-2*x
- 124/3*omega2(y,x)*gram^-2*x*y
- 44*omega2(y,x)*gram^-2*x*y^2
- 44/3*omega2(y,x)*gram^-1
- 2/3*omega2(y,x)*gram^-1*y
- 4/3*omega2(y,x)*gram^-1*x
+ 32/3*phi1(x,y)
+ 320*phi1(x,y)*gram^-3*y^2
+ 3680/3*phi1(x,y)*gram^-3*y^3
- 10240/3*phi1(x,y)*gram^-3*y^4
+ 5600/3*phi1(x,y)*gram^-3*y^5
- 320*phi1(x,y)*gram^-3*x*y^2
- 5920*phi1(x,y)*gram^-3*x*y^3
- 5600/3*phi1(x,y)*gram^-3*x*y^4
- 128*phi1(x,y)*gram^-2*y
- 792*phi1(x,y)*gram^-2*y^2
- 4888/3*phi1(x,y)*gram^-2*y^3
+ 128/3*phi1(x,y)*gram^-2*y^4
+ 128*phi1(x,y)*gram^-2*x*y
- 1188*phi1(x,y)*gram^-2*x*y^2
- 128/3*phi1(x,y)*gram^-2*x*y^3
- 16*phi1(x,y)*gram^-1
- 29*phi1(x,y)*gram^-1*y
- 109/3*phi1(x,y)*gram^-1*y^2
+ 16*phi1(x,y)*gram^-1*x
- 47*phi1(x,y)*gram^-1*x*y
- 3820/3*phi1(x,y)*al*gram^-3*y^3
+ 7640/3*phi1(x,y)*al*gram^-3*y^4
- 3820/3*phi1(x,y)*al*gram^-3*y^5
+ 3820*phi1(x,y)*al*gram^-3*x*y^3
+ 3820/3*phi1(x,y)*al*gram^-3*x*y^4
+ 72*phi1(x,y)*al*gram^-2*y^2
+ 3986/3*phi1(x,y)*al*gram^-2*y^3
- 382/3*phi1(x,y)*al*gram^-2*y^4
+ 744*phi1(x,y)*al*gram^-2*x*y^2
+ 382/3*phi1(x,y)*al*gram^-2*x*y^3
+ 206/9*phi1(x,y)*al*gram^-1*y
+ 856/9*phi1(x,y)*al*gram^-1*y^2
+ 152/9*phi1(x,y)*al*gram^-1*x*y
- 2/3*phi1(x,y)*al
+ 60*phi1(x,y)*al^2*gram^-3*y^3
- 120*phi1(x,y)*al^2*gram^-3*y^4
+ 60*phi1(x,y)*al^2*gram^-3*y^5
- 180*phi1(x,y)*al^2*gram^-3*x*y^3
- 60*phi1(x,y)*al^2*gram^-3*x*y^4
- 66*phi1(x,y)*al^2*gram^-2*y^3
+ 6*phi1(x,y)*al^2*gram^-2*y^4
- 12*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*phi1(x,y)*al^2*gram^-2*x*y^3
+ phi1(x,y)*al^2*gram^-1*y
- 3*phi1(x,y)*al^2*gram^-1*y^2
+ phi1(x,y)*al^2*gram^-1*x*y
- 8*phi1(x,y)^2*gram^-1*y^2
- 288*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 704*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 288*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 576*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 576*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 288*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 640*phi2(y^-1,x*y^-1)*gram^-3
+ 1280*phi2(y^-1,x*y^-1)*gram^-3*y
- 640*phi2(y^-1,x*y^-1)*gram^-3*y^2
+ 640*phi2(y^-1,x*y^-1)*gram^-3*x
+ 1920*phi2(y^-1,x*y^-1)*gram^-3*x*y
- 64*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 704*phi2(y^-1,x*y^-1)*gram^-2
+ 64*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 576*phi2(y^-1,x*y^-1)*gram^-2*x
+ 64*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 32*phi2(y^-1,x*y^-1)*gram^-1
+ 32*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 240*phi2(x,y)*gram^-3*y^3
+ 720*phi2(x,y)*gram^-3*y^5
- 480*phi2(x,y)*gram^-3*y^6
- 240*phi2(x,y)*gram^-3*x*y^3
+ 2640*phi2(x,y)*gram^-3*x*y^4
+ 480*phi2(x,y)*gram^-3*x*y^5
- 48*phi2(x,y)*gram^-2*y^2
+ 312*phi2(x,y)*gram^-2*y^3
+ 456*phi2(x,y)*gram^-2*y^4
- 48*phi2(x,y)*gram^-2*x*y^2
+ 408*phi2(x,y)*gram^-2*x*y^3
+ 32*phi2(x,y)*gram^-1*y^2
- 240*phi2(x,y)*al*gram^-3*y^3
+ 480*phi2(x,y)*al*gram^-3*y^4
- 240*phi2(x,y)*al*gram^-3*y^5
+ 720*phi2(x,y)*al*gram^-3*x*y^3
+ 240*phi2(x,y)*al*gram^-3*x*y^4
+ 264*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*y^4
+ 96*phi2(x,y)*al*gram^-2*x*y^2
+ 24*phi2(x,y)*al*gram^-2*x*y^3
+ 16*phi2(x,y)*al*gram^-1*y^2
)

 + a^2*Cf^2*Sigma_2 * (
- 2509/648
- 116/9*gram^-1
+ 256/9*gram^-1*y
- 140/9*gram^-1*y^2
+ 164/9*gram^-1*x
+ 140/9*gram^-1*x*y
+ 120*z3*gram^-2*y
- 240*z3*gram^-2*y^2
+ 120*z3*gram^-2*y^3
- 360*z3*gram^-2*x*y
- 120*z3*gram^-2*x*y^2
- 34*z3*gram^-1
- 86*z3*gram^-1*y
- 10*z3*gram^-1*x
+ 191/18*al*gram^-1
- 191/9*al*gram^-1*y
+ 191/18*al*gram^-1*y^2
- 191/18*al*gram^-1*x
- 191/18*al*gram^-1*x*y
- 25/12*al
- 72*al*z3*gram^-2*y
+ 144*al*z3*gram^-2*y^2
- 72*al*z3*gram^-2*y^3
+ 216*al*z3*gram^-2*x*y
+ 72*al*z3*gram^-2*x*y^2
+ 12*al*z3*gram^-1
+ 60*al*z3*gram^-1*y
- 1/2*al^2*gram^-1
+ al^2*gram^-1*y
- 1/2*al^2*gram^-1*y^2
+ 1/2*al^2*gram^-1*x
+ 1/2*al^2*gram^-1*x*y
- 1/4*al^2
- 25/36*ln(x)
+ 16*ln(x)*gram^-2
+ 464/3*ln(x)*gram^-2*y
- 1072/3*ln(x)*gram^-2*y^2
+ 560/3*ln(x)*gram^-2*y^3
- 16*ln(x)*gram^-2*x
- 1264/3*ln(x)*gram^-2*x*y
- 1120/3*ln(x)*gram^-2*x*y^2
- 751/36*ln(x)*gram^-1
- 3185/18*ln(x)*gram^-1*y
- 175/36*ln(x)*gram^-1*y^2
- 455/12*ln(x)*gram^-1*x
- 211/12*ln(x)*gram^-1*x*y
- 382/3*ln(x)*al*gram^-2*y
+ 764/3*ln(x)*al*gram^-2*y^2
- 382/3*ln(x)*al*gram^-2*y^3
+ 764/3*ln(x)*al*gram^-2*x*y
+ 764/3*ln(x)*al*gram^-2*x*y^2
+ 125/36*ln(x)*al*gram^-1
+ 2167/18*ln(x)*al*gram^-1*y
+ 125/36*ln(x)*al*gram^-1*y^2
+ 461/36*ln(x)*al*gram^-1*x
+ 377/36*ln(x)*al*gram^-1*x*y
- 71/36*ln(x)*al
+ 6*ln(x)*al^2*gram^-2*y
- 12*ln(x)*al^2*gram^-2*y^2
+ 6*ln(x)*al^2*gram^-2*y^3
- 12*ln(x)*al^2*gram^-2*x*y
- 12*ln(x)*al^2*gram^-2*x*y^2
- 1/4*ln(x)*al^2*gram^-1
- 11/2*ln(x)*al^2*gram^-1*y
- 1/4*ln(x)*al^2*gram^-1*y^2
- 1/4*ln(x)*al^2*gram^-1*x
- 1/4*ln(x)*al^2*gram^-1*x*y
+ 3/4*ln(x)*al^2
- 35/12*ln(x)^2
- 24*ln(x)^2*gram^-2
+ 14*ln(x)^2*gram^-2*y
+ 32*ln(x)^2*gram^-2*y^2
- 10*ln(x)^2*gram^-2*y^3
- 12*ln(x)^2*gram^-2*y^4
+ 56*ln(x)^2*gram^-2*x
+ 88*ln(x)^2*gram^-2*x*y
+ 124*ln(x)^2*gram^-2*x*y^2
+ 12*ln(x)^2*gram^-2*x*y^3
+ 311/12*ln(x)^2*gram^-1
+ 181/6*ln(x)^2*gram^-1*y
+ 167/12*ln(x)^2*gram^-1*y^2
+ 23/12*ln(x)^2*gram^-1*x
+ 103/12*ln(x)^2*gram^-1*x*y
+ 16*ln(x)^2*al*gram^-2*y
- 32*ln(x)^2*al*gram^-2*y^2
+ 16*ln(x)^2*al*gram^-2*y^3
- 32*ln(x)^2*al*gram^-2*x*y
- 32*ln(x)^2*al*gram^-2*x*y^2
- 2/3*ln(x)^2*al*gram^-1
- 44/3*ln(x)^2*al*gram^-1*y
- 2/3*ln(x)^2*al*gram^-1*y^2
- 5/3*ln(x)^2*al*gram^-1*x
- 2/3*ln(x)^2*al*gram^-1*x*y
+ 2/3*ln(x)^2*al
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 12*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(x)^2*al^2*gram^-1
+ 5*ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*y^2
- 1/2*ln(x)^2*al^2
+ 25/18*ln(x)*ln(y)
+ 16*ln(x)*ln(y)*gram^-2
- 27*ln(x)*ln(y)*gram^-2*y
+ 30*ln(x)*ln(y)*gram^-2*y^2
- 43*ln(x)*ln(y)*gram^-2*y^3
+ 24*ln(x)*ln(y)*gram^-2*y^4
- 16*ln(x)*ln(y)*gram^-2*x
+ 17*ln(x)*ln(y)*gram^-2*x*y
- 125*ln(x)*ln(y)*gram^-2*x*y^2
- 24*ln(x)*ln(y)*gram^-2*x*y^3
- 101/12*ln(x)*ln(y)*gram^-1
- 9/4*ln(x)*ln(y)*gram^-1*y
- 79/3*ln(x)*ln(y)*gram^-1*y^2
- 17/12*ln(x)*ln(y)*gram^-1*x
- 29/3*ln(x)*ln(y)*gram^-1*x*y
+ 8*ln(x)*ln(y)*al*gram^-2*y
- 16*ln(x)*ln(y)*al*gram^-2*y^2
+ 8*ln(x)*ln(y)*al*gram^-2*y^3
- 24*ln(x)*ln(y)*al*gram^-2*x*y
- 8*ln(x)*ln(y)*al*gram^-2*x*y^2
- 8/3*ln(x)*ln(y)*al*gram^-1
- 13/3*ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*y^2
+ 1/3*ln(x)*ln(y)*al*gram^-1*x
+ ln(x)*ln(y)*al*gram^-1*x*y
+ 2/3*ln(x)*ln(y)*al
- 3*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^2
- 3*ln(x)*ln(y)*al^2*gram^-2*y^3
+ 9*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
+ 5/2*ln(x)*ln(y)*al^2*gram^-1*y
- 2/3*ln(x)*phi1(x,y)
+ 16*ln(x)*phi1(x,y)*gram^-2
- 17*ln(x)*phi1(x,y)*gram^-2*y
+ 25*ln(x)*phi1(x,y)*gram^-2*y^2
- 63*ln(x)*phi1(x,y)*gram^-2*y^3
+ 39*ln(x)*phi1(x,y)*gram^-2*y^4
- 16*ln(x)*phi1(x,y)*gram^-2*x
- 79*ln(x)*phi1(x,y)*gram^-2*x*y
- 122*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 63*ln(x)*phi1(x,y)*gram^-2*x*y^3
- 46/3*ln(x)*phi1(x,y)*gram^-1
- 40/3*ln(x)*phi1(x,y)*gram^-1*y
- 133/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 3*ln(x)*phi1(x,y)*gram^-1*y^3
- 26/3*ln(x)*phi1(x,y)*gram^-1*x
- 61/6*ln(x)*phi1(x,y)*gram^-1*x*y
- 9*ln(x)*phi1(x,y)*gram^-1*x*y^2
- 31/12*ln(x)*phi1(x,y)*y
+ 1/12*ln(x)*phi1(x,y)*x
- 8*ln(x)*phi1(x,y)*al*gram^-2*y
+ 8*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 8*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 8*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 8*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 8*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
- 1/2*ln(x)*phi1(x,y)*al*gram^-1
+ 9*ln(x)*phi1(x,y)*al*gram^-1*y
+ 15/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
+ 7/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 211/36*ln(y)
- 280/3*ln(y)*gram^-2*y
+ 560/3*ln(y)*gram^-2*y^2
- 280/3*ln(y)*gram^-2*y^3
+ 376/3*ln(y)*gram^-2*x*y
+ 280*ln(y)*gram^-2*x*y^2
- 82/9*ln(y)*gram^-1
+ 3641/36*ln(y)*gram^-1*y
+ 335/36*ln(y)*gram^-1*y^2
+ 82/9*ln(y)*gram^-1*x
+ 473/36*ln(y)*gram^-1*x*y
+ 191/3*ln(y)*al*gram^-2*y
- 382/3*ln(y)*al*gram^-2*y^2
+ 191/3*ln(y)*al*gram^-2*y^3
- 191/3*ln(y)*al*gram^-2*x*y
- 191*ln(y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*al*gram^-1
- 2065/36*ln(y)*al*gram^-1*y
- 281/36*ln(y)*al*gram^-1*y^2
- 3/2*ln(y)*al*gram^-1*x
- 221/36*ln(y)*al*gram^-1*x*y
- 3/4*ln(y)*al
- 3*ln(y)*al^2*gram^-2*y
+ 6*ln(y)*al^2*gram^-2*y^2
- 3*ln(y)*al^2*gram^-2*y^3
+ 3*ln(y)*al^2*gram^-2*x*y
+ 9*ln(y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*al^2*gram^-1
+ 5/4*ln(y)*al^2*gram^-1*y
+ 5/4*ln(y)*al^2*gram^-1*y^2
- 1/2*ln(y)*al^2*gram^-1*x
- 3/4*ln(y)*al^2*gram^-1*x*y
+ 1/4*ln(y)*al^2
- 1/4*ln(y)^2
+ 27*ln(y)^2*gram^-2*y
- 50*ln(y)^2*gram^-2*y^2
+ 35*ln(y)^2*gram^-2*y^3
- 12*ln(y)^2*gram^-2*y^4
- 27*ln(y)^2*gram^-2*x*y
+ 19*ln(y)^2*gram^-2*x*y^2
+ 12*ln(y)^2*gram^-2*x*y^3
- ln(y)^2*gram^-1
- 137/12*ln(y)^2*gram^-1*y
+ 149/12*ln(y)^2*gram^-1*y^2
+ ln(y)^2*gram^-1*x
+ 13/12*ln(y)^2*gram^-1*x*y
- 8*ln(y)^2*al*gram^-2*y
+ 16*ln(y)^2*al*gram^-2*y^2
- 8*ln(y)^2*al*gram^-2*y^3
+ 8*ln(y)^2*al*gram^-2*x*y
+ 24*ln(y)^2*al*gram^-2*x*y^2
+ 19/3*ln(y)^2*al*gram^-1*y
+ 5/3*ln(y)^2*al*gram^-1*y^2
- 1/3*ln(y)^2*al*gram^-1*x*y
+ 3*ln(y)^2*al^2*gram^-2*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 3*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y
- 9*ln(y)^2*al^2*gram^-2*x*y^2
- 5/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*y^2
- 5/6*ln(y)*phi1(x,y)
+ 27*ln(y)*phi1(x,y)*gram^-2*y
- 75*ln(y)*phi1(x,y)*gram^-2*y^2
+ 69*ln(y)*phi1(x,y)*gram^-2*y^3
- 21*ln(y)*phi1(x,y)*gram^-2*y^4
- 27*ln(y)*phi1(x,y)*gram^-2*x*y
- 10*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 45*ln(y)*phi1(x,y)*gram^-2*x*y^3
+ 5/6*ln(y)*phi1(x,y)*gram^-1
- 133/6*ln(y)*phi1(x,y)*gram^-1*y
+ 79/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*gram^-1*y^3
- 5/6*ln(y)*phi1(x,y)*gram^-1*x
+ 7/6*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*gram^-1*x*y^2
+ 31/12*ln(y)*phi1(x,y)*y
- 1/12*ln(y)*phi1(x,y)*x
- 8*ln(y)*phi1(x,y)*al*gram^-2*y
+ 8*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 8*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 8*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 8*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 8*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
- 1/2*ln(y)*phi1(x,y)*al*gram^-1
+ 9*ln(y)*phi1(x,y)*al*gram^-1*y
+ 15/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x
+ 7/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/12*omega2(x^-1,x^-1*y)
+ 8*omega2(x^-1,x^-1*y)*gram^-2
- 16*omega2(x^-1,x^-1*y)*gram^-2*y
+ 10*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 4*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 6*omega2(x^-1,x^-1*y)*gram^-2*y^4
- 24*omega2(x^-1,x^-1*y)*gram^-2*x
+ 12*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 38*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 6*omega2(x^-1,x^-1*y)*gram^-2*x*y^3
- 79/12*omega2(x^-1,x^-1*y)*gram^-1
+ 91/12*omega2(x^-1,x^-1*y)*gram^-1*y
+ 13/2*omega2(x^-1,x^-1*y)*gram^-1*y^2
- 19/12*omega2(x^-1,x^-1*y)*gram^-1*x
+ 5/2*omega2(x^-1,x^-1*y)*gram^-1*x*y
+ 1/12*omega2(x^-1*y,x^-1)
- 8*omega2(x^-1*y,x^-1)*gram^-2
+ 22*omega2(x^-1*y,x^-1)*gram^-2*y
- 6*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 14*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 6*omega2(x^-1*y,x^-1)*gram^-2*y^4
+ 24*omega2(x^-1*y,x^-1)*gram^-2*x
+ 34*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 28*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 6*omega2(x^-1*y,x^-1)*gram^-2*x*y^3
+ 53/4*omega2(x^-1*y,x^-1)*gram^-1
- 5/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 13/2*omega2(x^-1*y,x^-1)*gram^-1*y^2
+ 13/4*omega2(x^-1*y,x^-1)*gram^-1*x
- 5/2*omega2(x^-1*y,x^-1)*gram^-1*x*y
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 18*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 6*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- omega2(x^-1*y,x^-1)*al*gram^-1
- 5*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/12*omega2(y^-1,x*y^-1)
- 8*omega2(y^-1,x*y^-1)*gram^-2
+ 10*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 4*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 6*omega2(y^-1,x*y^-1)*gram^-2*y^4
+ 24*omega2(y^-1,x*y^-1)*gram^-2*x
+ 12*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 38*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 6*omega2(y^-1,x*y^-1)*gram^-2*x*y^3
+ 113/12*omega2(y^-1,x*y^-1)*gram^-1
+ 55/12*omega2(y^-1,x*y^-1)*gram^-1*y
+ 13/2*omega2(y^-1,x*y^-1)*gram^-1*y^2
+ 17/12*omega2(y^-1,x*y^-1)*gram^-1*x
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1*x*y
+ 1/12*omega2(x*y^-1,y^-1)
- 8*omega2(x*y^-1,y^-1)*gram^-2
+ 22*omega2(x*y^-1,y^-1)*gram^-2*y
- 6*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 14*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 6*omega2(x*y^-1,y^-1)*gram^-2*y^4
+ 24*omega2(x*y^-1,y^-1)*gram^-2*x
+ 34*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 28*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 6*omega2(x*y^-1,y^-1)*gram^-2*x*y^3
+ 53/4*omega2(x*y^-1,y^-1)*gram^-1
- 5/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 13/2*omega2(x*y^-1,y^-1)*gram^-1*y^2
+ 13/4*omega2(x*y^-1,y^-1)*gram^-1*x
- 5/2*omega2(x*y^-1,y^-1)*gram^-1*x*y
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 18*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 6*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- omega2(x*y^-1,y^-1)*al*gram^-1
- 5*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/12*omega2(x,y)
+ 8*omega2(x,y)*gram^-2
- 16*omega2(x,y)*gram^-2*y
+ 10*omega2(x,y)*gram^-2*y^2
+ 4*omega2(x,y)*gram^-2*y^3
- 6*omega2(x,y)*gram^-2*y^4
- 24*omega2(x,y)*gram^-2*x
+ 12*omega2(x,y)*gram^-2*x*y
+ 38*omega2(x,y)*gram^-2*x*y^2
+ 6*omega2(x,y)*gram^-2*x*y^3
- 79/12*omega2(x,y)*gram^-1
+ 91/12*omega2(x,y)*gram^-1*y
+ 13/2*omega2(x,y)*gram^-1*y^2
- 19/12*omega2(x,y)*gram^-1*x
+ 5/2*omega2(x,y)*gram^-1*x*y
- 1/12*omega2(y,x)
- 8*omega2(y,x)*gram^-2
+ 10*omega2(y,x)*gram^-2*y^2
+ 4*omega2(y,x)*gram^-2*y^3
- 6*omega2(y,x)*gram^-2*y^4
+ 24*omega2(y,x)*gram^-2*x
+ 12*omega2(y,x)*gram^-2*x*y
+ 38*omega2(y,x)*gram^-2*x*y^2
+ 6*omega2(y,x)*gram^-2*x*y^3
+ 113/12*omega2(y,x)*gram^-1
+ 55/12*omega2(y,x)*gram^-1*y
+ 13/2*omega2(y,x)*gram^-1*y^2
+ 17/12*omega2(y,x)*gram^-1*x
+ 5/2*omega2(y,x)*gram^-1*x*y
+ 23/4*phi1(x,y)
- 328/3*phi1(x,y)*gram^-2*y
+ 376/3*phi1(x,y)*gram^-2*y^2
+ 232/3*phi1(x,y)*gram^-2*y^3
- 280/3*phi1(x,y)*gram^-2*y^4
+ 424/3*phi1(x,y)*gram^-2*x*y
+ 576*phi1(x,y)*gram^-2*x*y^2
+ 280/3*phi1(x,y)*gram^-2*x*y^3
- 443/18*phi1(x,y)*gram^-1
+ 1396/9*phi1(x,y)*gram^-1*y
+ 1217/18*phi1(x,y)*gram^-1*y^2
+ 41/9*phi1(x,y)*gram^-1*y^3
+ 155/18*phi1(x,y)*gram^-1*x
+ 428/9*phi1(x,y)*gram^-1*x*y
- 41/9*phi1(x,y)*gram^-1*x*y^2
- 53/6*phi1(x,y)*y
+ 32/9*phi1(x,y)*x
+ 191/3*phi1(x,y)*al*gram^-2*y
- 191/3*phi1(x,y)*al*gram^-2*y^2
- 191/3*phi1(x,y)*al*gram^-2*y^3
+ 191/3*phi1(x,y)*al*gram^-2*y^4
- 191/3*phi1(x,y)*al*gram^-2*x*y
- 382*phi1(x,y)*al*gram^-2*x*y^2
- 191/3*phi1(x,y)*al*gram^-2*x*y^3
+ 35/6*phi1(x,y)*al*gram^-1
- 221/3*phi1(x,y)*al*gram^-1*y
- 367/6*phi1(x,y)*al*gram^-1*y^2
+ 5/3*phi1(x,y)*al*gram^-1*y^3
- 35/6*phi1(x,y)*al*gram^-1*x
- 121/3*phi1(x,y)*al*gram^-1*x*y
- 5/3*phi1(x,y)*al*gram^-1*x*y^2
- 4/3*phi1(x,y)*al
- phi1(x,y)*al*y
+ 1/6*phi1(x,y)*al*x
- 3*phi1(x,y)*al^2*gram^-2*y
+ 3*phi1(x,y)*al^2*gram^-2*y^2
+ 3*phi1(x,y)*al^2*gram^-2*y^3
- 3*phi1(x,y)*al^2*gram^-2*y^4
+ 3*phi1(x,y)*al^2*gram^-2*x*y
+ 18*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*phi1(x,y)*al^2*gram^-2*x*y^3
+ 3*phi1(x,y)*al^2*gram^-1*y
+ 3*phi1(x,y)*al^2*gram^-1*y^2
+ 1/2*phi1(x,y)*al^2*gram^-1*x*y
- phi1(x,y)^2
+ phi1(x,y)^2*y
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 36*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 4*phi2(x^-1*y,x^-1)*gram^-3
+ 36*phi2(x^-1*y,x^-1)*gram^-3*y
+ 20*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 36*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 24*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 2*phi2(x^-1*y,x^-1)*gram^-3*x
- 16*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 4*phi2(x^-1*y,x^-1)*gram^-2
+ 12*phi2(x^-1*y,x^-1)*gram^-2*y
- 24*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 2*phi2(x^-1*y,x^-1)*gram^-2*x
+ 12*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 2*phi2(x^-1*y,x^-1)*gram^-1
+ 64*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 128*phi2(y^-1,x*y^-1)*gram^-2
+ 64*phi2(y^-1,x*y^-1)*gram^-2*y
- 128*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 128*phi2(y^-1,x*y^-1)*gram^-2*x
- 64*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 26*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(y^-1,x*y^-1)*y^-1
- 12*phi2(x,y)*gram^-2*y
+ 84*phi2(x,y)*gram^-2*y^2
- 108*phi2(x,y)*gram^-2*y^3
+ 12*phi2(x,y)*gram^-2*y^4
+ 24*phi2(x,y)*gram^-2*y^5
+ 12*phi2(x,y)*gram^-2*x*y
- 48*phi2(x,y)*gram^-2*x*y^2
- 228*phi2(x,y)*gram^-2*x*y^3
- 24*phi2(x,y)*gram^-2*x*y^4
+ 14*phi2(x,y)*gram^-1*y
- 64*phi2(x,y)*gram^-1*y^2
- 22*phi2(x,y)*gram^-1*y^3
- 2*phi2(x,y)*gram^-1*x*y
- 26*phi2(x,y)*gram^-1*x*y^2
- 2*phi2(x,y)*y
+ 12*phi2(x,y)*al*gram^-2*y
- 12*phi2(x,y)*al*gram^-2*y^2
- 12*phi2(x,y)*al*gram^-2*y^3
+ 12*phi2(x,y)*al*gram^-2*y^4
- 12*phi2(x,y)*al*gram^-2*x*y
- 72*phi2(x,y)*al*gram^-2*x*y^2
- 12*phi2(x,y)*al*gram^-2*x*y^3
- 12*phi2(x,y)*al*gram^-1*y
- 12*phi2(x,y)*al*gram^-1*y^2
- 4*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_1 * (
+ 5363/324
- 8/3*gram^-1
+ 116/9*gram^-1*y
- 140/9*gram^-1*y^2
+ 8/3*gram^-1*x
+ 140/9*gram^-1*x*y
+ 120*z3*gram^-2*y
- 240*z3*gram^-2*y^2
+ 120*z3*gram^-2*y^3
- 120*z3*gram^-2*x*y
- 120*z3*gram^-2*x*y^2
+ 10*z3*gram^-1
- 86*z3*gram^-1*y
- 10*z3*gram^-1*x
- 191/18*al*gram^-1*y
+ 191/18*al*gram^-1*y^2
- 191/18*al*gram^-1*x*y
- 163/36*al
- 72*al*z3*gram^-2*y
+ 144*al*z3*gram^-2*y^2
- 72*al*z3*gram^-2*y^3
+ 72*al*z3*gram^-2*x*y
+ 72*al*z3*gram^-2*x*y^2
+ 60*al*z3*gram^-1*y
+ 1/2*al^2*gram^-1*y
- 1/2*al^2*gram^-1*y^2
+ 1/2*al^2*gram^-1*x*y
- 1/4*al^2
- 85/6*ln(x)
+ 280/3*ln(x)*gram^-2*y
- 560/3*ln(x)*gram^-2*y^2
+ 280/3*ln(x)*gram^-2*y^3
- 376/3*ln(x)*gram^-2*x*y
- 280*ln(x)*gram^-2*x*y^2
+ 179/12*ln(x)*gram^-1
- 2053/18*ln(x)*gram^-1*y
+ 209/36*ln(x)*gram^-1*y^2
- 275/12*ln(x)*gram^-1*x
- 113/4*ln(x)*gram^-1*x*y
- 191/3*ln(x)*al*gram^-2*y
+ 382/3*ln(x)*al*gram^-2*y^2
- 191/3*ln(x)*al*gram^-2*y^3
+ 191/3*ln(x)*al*gram^-2*x*y
+ 191*ln(x)*al*gram^-2*x*y^2
- 191/36*ln(x)*al*gram^-1
+ 655/9*ln(x)*al*gram^-1*y
- 137/36*ln(x)*al*gram^-1*y^2
+ 191/36*ln(x)*al*gram^-1*x
+ 71/4*ln(x)*al*gram^-1*x*y
+ 50/9*ln(x)*al
+ 3*ln(x)*al^2*gram^-2*y
- 6*ln(x)*al^2*gram^-2*y^2
+ 3*ln(x)*al^2*gram^-2*y^3
- 3*ln(x)*al^2*gram^-2*x*y
- 9*ln(x)*al^2*gram^-2*x*y^2
- 1/4*ln(x)*al^2*gram^-1
- 3*ln(x)*al^2*gram^-1*y
+ 1/4*ln(x)*al^2*gram^-1*y^2
+ 1/4*ln(x)*al^2*gram^-1*x
- 3/4*ln(x)*al^2*gram^-1*x*y
- 7/6*ln(x)^2
- 16*ln(x)^2*gram^-2
+ 25*ln(x)^2*gram^-2*y
- 14*ln(x)^2*gram^-2*y^2
+ 17*ln(x)^2*gram^-2*y^3
- 12*ln(x)^2*gram^-2*y^4
+ 16*ln(x)^2*gram^-2*x
+ 39*ln(x)^2*gram^-2*x*y
+ 73*ln(x)^2*gram^-2*x*y^2
+ 12*ln(x)^2*gram^-2*x*y^3
+ 209/12*ln(x)^2*gram^-1
+ 31/6*ln(x)^2*gram^-1*y
+ 149/12*ln(x)^2*gram^-1*y^2
+ 67/12*ln(x)^2*gram^-1*x
+ 121/12*ln(x)^2*gram^-1*x*y
+ 8*ln(x)^2*al*gram^-2*y
- 16*ln(x)^2*al*gram^-2*y^2
+ 8*ln(x)^2*al*gram^-2*y^3
- 8*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
+ 2/3*ln(x)^2*al*gram^-1
- 28/3*ln(x)^2*al*gram^-1*y
+ 2/3*ln(x)^2*al*gram^-1*y^2
- 2/3*ln(x)^2*al*gram^-1*x
- 2*ln(x)^2*al*gram^-1*x*y
- 2/3*ln(x)^2*al
- 3*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 3*ln(x)^2*al^2*gram^-2*y^3
+ 3*ln(x)^2*al^2*gram^-2*x*y
+ 9*ln(x)^2*al^2*gram^-2*x*y^2
+ 3*ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*x*y
+ 53/18*ln(x)*ln(y)
- 35*ln(x)*ln(y)*gram^-2*y
+ 78*ln(x)*ln(y)*gram^-2*y^2
- 67*ln(x)*ln(y)*gram^-2*y^3
+ 24*ln(x)*ln(y)*gram^-2*y^4
+ 3*ln(x)*ln(y)*gram^-2*x*y
- 53*ln(x)*ln(y)*gram^-2*x*y^2
- 24*ln(x)*ln(y)*gram^-2*x*y^3
- 47/12*ln(x)*ln(y)*gram^-1
+ 229/12*ln(x)*ln(y)*gram^-1*y
- 79/3*ln(x)*ln(y)*gram^-1*y^2
- 49/12*ln(x)*ln(y)*gram^-1*x
- 29/3*ln(x)*ln(y)*gram^-1*x*y
+ 8*ln(x)*ln(y)*al*gram^-2*y
- 16*ln(x)*ln(y)*al*gram^-2*y^2
+ 8*ln(x)*ln(y)*al*gram^-2*y^3
- 8*ln(x)*ln(y)*al*gram^-2*x*y
- 8*ln(x)*ln(y)*al*gram^-2*x*y^2
+ 2/3*ln(x)*ln(y)*al*gram^-1
- 16/3*ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*y^2
- 2/3*ln(x)*ln(y)*al*gram^-1*x
+ ln(x)*ln(y)*al*gram^-1*x*y
- 2/3*ln(x)*ln(y)*al
- 3*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^2
- 3*ln(x)*ln(y)*al^2*gram^-2*y^3
+ 3*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*x*y^2
+ 5/2*ln(x)*ln(y)*al^2*gram^-1*y
- 3/2*ln(x)*phi1(x,y)
+ 8*ln(x)*phi1(x,y)*gram^-2*y
+ 11*ln(x)*phi1(x,y)*gram^-2*y^2
- 46*ln(x)*phi1(x,y)*gram^-2*y^3
+ 27*ln(x)*phi1(x,y)*gram^-2*y^4
- 40*ln(x)*phi1(x,y)*gram^-2*x*y
- 49*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 51*ln(x)*phi1(x,y)*gram^-2*x*y^3
+ 3/2*ln(x)*phi1(x,y)*gram^-1
- 53/6*ln(x)*phi1(x,y)*gram^-1*y
- 92/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 3*ln(x)*phi1(x,y)*gram^-1*y^3
- 19/2*ln(x)*phi1(x,y)*gram^-1*x
- 35/6*ln(x)*phi1(x,y)*gram^-1*x*y
- 9*ln(x)*phi1(x,y)*gram^-1*x*y^2
- 35/12*ln(x)*phi1(x,y)*y
+ 5/12*ln(x)*phi1(x,y)*x
- 8*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 16*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 8*ln(x)*phi1(x,y)*al*gram^-2*y^4
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 8*ln(x)*phi1(x,y)*al*gram^-2*x*y^3
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y
+ 15/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 7/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^4
- 9*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 55/18*ln(y)
- 16*ln(y)*gram^-2*y
+ 16*ln(y)*gram^-2*y^2
+ 16*ln(y)*gram^-2*x*y
+ 560/3*ln(y)*gram^-2*x*y^2
+ 1589/36*ln(y)*gram^-1*y
- 49/36*ln(y)*gram^-1*y^2
+ 857/36*ln(y)*gram^-1*x*y
- 382/3*ln(y)*al*gram^-2*x*y^2
- 63/4*ln(y)*al*gram^-1*y
- 19/36*ln(y)*al*gram^-1*y^2
- 161/12*ln(y)*al*gram^-1*x*y
- 1/2*ln(y)*al
+ 6*ln(y)*al^2*gram^-2*x*y^2
- 1/4*ln(y)*al^2*gram^-1*y
+ 3/4*ln(y)*al^2*gram^-1*y^2
- 1/4*ln(y)*al^2*gram^-1*x*y
- 52*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 12*ln(y)^2*gram^-2*y^4
- 2*ln(y)^2*gram^-2*x*y^2
+ 12*ln(y)^2*gram^-2*x*y^3
- 31/4*ln(y)^2*gram^-1*y
+ 167/12*ln(y)^2*gram^-1*y^2
- 5/12*ln(y)^2*gram^-1*x*y
+ 16*ln(y)^2*al*gram^-2*x*y^2
+ 2*ln(y)^2*al*gram^-1*y
+ 1/3*ln(y)^2*al*gram^-1*y^2
+ ln(y)^2*al*gram^-1*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 1/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*x*y
- 25*ln(y)*phi1(x,y)*gram^-2*y^2
+ 34*ln(y)*phi1(x,y)*gram^-2*y^3
- 9*ln(y)*phi1(x,y)*gram^-2*y^4
- 29*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 33*ln(y)*phi1(x,y)*gram^-2*x*y^3
- 26/3*ln(y)*phi1(x,y)*gram^-1*y
+ 38/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*gram^-1*y^3
- 19/6*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*gram^-1*x*y^2
+ 35/12*ln(y)*phi1(x,y)*y
- 5/12*ln(y)*phi1(x,y)*x
- 8*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 16*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 8*ln(y)*phi1(x,y)*al*gram^-2*y^4
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 8*ln(y)*phi1(x,y)*al*gram^-2*x*y^3
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
+ 15/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 7/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^4
- 9*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 5/12*omega2(x^-1,x^-1*y)
+ 8*omega2(x^-1,x^-1*y)*gram^-2
- 26*omega2(x^-1,x^-1*y)*gram^-2*y
- 2*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 10*omega2(x^-1,x^-1*y)*gram^-2*y^3
- 6*omega2(x^-1,x^-1*y)*gram^-2*y^4
- 8*omega2(x^-1,x^-1*y)*gram^-2*x
+ 2*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 20*omega2(x^-1,x^-1*y)*gram^-2*x*y^2
+ 6*omega2(x^-1,x^-1*y)*gram^-2*x*y^3
- 101/12*omega2(x^-1,x^-1*y)*gram^-1
+ 25/12*omega2(x^-1,x^-1*y)*gram^-1*y
+ 13/2*omega2(x^-1,x^-1*y)*gram^-1*y^2
- 13/12*omega2(x^-1,x^-1*y)*gram^-1*x
+ 5/2*omega2(x^-1,x^-1*y)*gram^-1*x*y
+ 5/12*omega2(x^-1*y,x^-1)
- 8*omega2(x^-1*y,x^-1)*gram^-2
+ 6*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 20*omega2(x^-1*y,x^-1)*gram^-2*y^3
+ 6*omega2(x^-1*y,x^-1)*gram^-2*y^4
+ 8*omega2(x^-1*y,x^-1)*gram^-2*x
+ 24*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 10*omega2(x^-1*y,x^-1)*gram^-2*x*y^2
- 6*omega2(x^-1*y,x^-1)*gram^-2*x*y^3
+ 27/4*omega2(x^-1*y,x^-1)*gram^-1
+ 17/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 13/2*omega2(x^-1*y,x^-1)*gram^-1*y^2
+ 11/4*omega2(x^-1*y,x^-1)*gram^-1*x
- 5/2*omega2(x^-1*y,x^-1)*gram^-1*x*y
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*y^3
- 6*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 6*omega2(x^-1*y,x^-1)*al*gram^-2*x*y^2
- 5*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 5/12*omega2(y^-1,x*y^-1)
- 8*omega2(y^-1,x*y^-1)*gram^-2
+ 22*omega2(y^-1,x*y^-1)*gram^-2*y
- 2*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 10*omega2(y^-1,x*y^-1)*gram^-2*y^3
- 6*omega2(y^-1,x*y^-1)*gram^-2*y^4
+ 8*omega2(y^-1,x*y^-1)*gram^-2*x
+ 2*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 20*omega2(y^-1,x*y^-1)*gram^-2*x*y^2
+ 6*omega2(y^-1,x*y^-1)*gram^-2*x*y^3
+ 91/12*omega2(y^-1,x*y^-1)*gram^-1
- 11/12*omega2(y^-1,x*y^-1)*gram^-1*y
+ 13/2*omega2(y^-1,x*y^-1)*gram^-1*y^2
+ 23/12*omega2(y^-1,x*y^-1)*gram^-1*x
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1*x*y
+ 5/12*omega2(x*y^-1,y^-1)
- 8*omega2(x*y^-1,y^-1)*gram^-2
+ 6*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 20*omega2(x*y^-1,y^-1)*gram^-2*y^3
+ 6*omega2(x*y^-1,y^-1)*gram^-2*y^4
+ 8*omega2(x*y^-1,y^-1)*gram^-2*x
+ 24*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 10*omega2(x*y^-1,y^-1)*gram^-2*x*y^2
- 6*omega2(x*y^-1,y^-1)*gram^-2*x*y^3
+ 27/4*omega2(x*y^-1,y^-1)*gram^-1
+ 17/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 13/2*omega2(x*y^-1,y^-1)*gram^-1*y^2
+ 11/4*omega2(x*y^-1,y^-1)*gram^-1*x
- 5/2*omega2(x*y^-1,y^-1)*gram^-1*x*y
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*y^3
- 6*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 6*omega2(x*y^-1,y^-1)*al*gram^-2*x*y^2
- 5*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 5/12*omega2(x,y)
+ 8*omega2(x,y)*gram^-2
- 26*omega2(x,y)*gram^-2*y
- 2*omega2(x,y)*gram^-2*y^2
+ 10*omega2(x,y)*gram^-2*y^3
- 6*omega2(x,y)*gram^-2*y^4
- 8*omega2(x,y)*gram^-2*x
+ 2*omega2(x,y)*gram^-2*x*y
+ 20*omega2(x,y)*gram^-2*x*y^2
+ 6*omega2(x,y)*gram^-2*x*y^3
- 101/12*omega2(x,y)*gram^-1
+ 25/12*omega2(x,y)*gram^-1*y
+ 13/2*omega2(x,y)*gram^-1*y^2
- 13/12*omega2(x,y)*gram^-1*x
+ 5/2*omega2(x,y)*gram^-1*x*y
- 5/12*omega2(y,x)
- 8*omega2(y,x)*gram^-2
+ 22*omega2(y,x)*gram^-2*y
- 2*omega2(y,x)*gram^-2*y^2
+ 10*omega2(y,x)*gram^-2*y^3
- 6*omega2(y,x)*gram^-2*y^4
+ 8*omega2(y,x)*gram^-2*x
+ 2*omega2(y,x)*gram^-2*x*y
+ 20*omega2(y,x)*gram^-2*x*y^2
+ 6*omega2(y,x)*gram^-2*x*y^3
+ 91/12*omega2(y,x)*gram^-1
- 11/12*omega2(y,x)*gram^-1*y
+ 13/2*omega2(y,x)*gram^-1*y^2
+ 23/12*omega2(y,x)*gram^-1*x
+ 5/2*omega2(y,x)*gram^-1*x*y
- 131/36*phi1(x,y)
- 16*phi1(x,y)*gram^-2*y
- 184/3*phi1(x,y)*gram^-2*y^2
+ 512/3*phi1(x,y)*gram^-2*y^3
- 280/3*phi1(x,y)*gram^-2*y^4
+ 16*phi1(x,y)*gram^-2*x*y
+ 296*phi1(x,y)*gram^-2*x*y^2
+ 280/3*phi1(x,y)*gram^-2*x*y^3
+ 8*phi1(x,y)*gram^-1
+ 271/6*phi1(x,y)*gram^-1*y
+ 1217/18*phi1(x,y)*gram^-1*y^2
+ 41/9*phi1(x,y)*gram^-1*y^3
- 8*phi1(x,y)*gram^-1*x
+ 484/9*phi1(x,y)*gram^-1*x*y
- 41/9*phi1(x,y)*gram^-1*x*y^2
- 73/9*phi1(x,y)*y
+ 77/18*phi1(x,y)*x
+ 191/3*phi1(x,y)*al*gram^-2*y^2
- 382/3*phi1(x,y)*al*gram^-2*y^3
+ 191/3*phi1(x,y)*al*gram^-2*y^4
- 191*phi1(x,y)*al*gram^-2*x*y^2
- 191/3*phi1(x,y)*al*gram^-2*x*y^3
- 25/6*phi1(x,y)*al*gram^-1*y
- 367/6*phi1(x,y)*al*gram^-1*y^2
+ 5/3*phi1(x,y)*al*gram^-1*y^3
- 101/3*phi1(x,y)*al*gram^-1*x*y
- 5/3*phi1(x,y)*al*gram^-1*x*y^2
- 1/2*phi1(x,y)*al
- 11/6*phi1(x,y)*al*y
- 2/3*phi1(x,y)*al*x
- 3*phi1(x,y)*al^2*gram^-2*y^2
+ 6*phi1(x,y)*al^2*gram^-2*y^3
- 3*phi1(x,y)*al^2*gram^-2*y^4
+ 9*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*phi1(x,y)*al^2*gram^-2*x*y^3
+ 3*phi1(x,y)*al^2*gram^-1*y^2
+ 1/2*phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)^2*y
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 44*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 28*phi2(x^-1*y,x^-1)*gram^-3*y
- 100*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 100*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 28*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 36*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 28*phi2(x^-1*y,x^-1)*gram^-2*y
- 28*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 14*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 32*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 64*phi2(y^-1,x*y^-1)*gram^-2
+ 32*phi2(y^-1,x*y^-1)*gram^-2*y
- 32*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 96*phi2(y^-1,x*y^-1)*gram^-2*x
- 30*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 2*phi2(y^-1,x*y^-1)*gram^-1
- 24*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(y^-1,x*y^-1)*y^-1
+ 12*phi2(x,y)*gram^-2*y^2
- 36*phi2(x,y)*gram^-2*y^4
+ 24*phi2(x,y)*gram^-2*y^5
+ 12*phi2(x,y)*gram^-2*x*y^2
- 132*phi2(x,y)*gram^-2*x*y^3
- 24*phi2(x,y)*gram^-2*x*y^4
+ 2*phi2(x,y)*gram^-1*y
- 16*phi2(x,y)*gram^-1*y^2
- 22*phi2(x,y)*gram^-1*y^3
+ 2*phi2(x,y)*gram^-1*x*y
- 26*phi2(x,y)*gram^-1*x*y^2
- 2*phi2(x,y)*y
+ 12*phi2(x,y)*al*gram^-2*y^2
- 24*phi2(x,y)*al*gram^-2*y^3
+ 12*phi2(x,y)*al*gram^-2*y^4
- 36*phi2(x,y)*al*gram^-2*x*y^2
- 12*phi2(x,y)*al*gram^-2*x*y^3
- 12*phi2(x,y)*al*gram^-1*y^2
- 4*phi2(x,y)*al*gram^-1*x*y
);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

totdis2_msbar =

 + Sigma_2 * (
- 1
)

 + Sigma_1 * (
- 1
)

 + a*Cf*Sigma_10 * (
- 2*ln(x)*gram^-1
+ 2*ln(x)*gram^-1*y
- 2*ln(x)*gram^-1*x
- 2*ln(y)*gram^-1
- 2*ln(y)*gram^-1*y
+ 2*ln(y)*gram^-1*x
- 2*phi1(x,y)*gram^-1
+ 2*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*x
)

 + a*Cf*Sigma_9 * (
- 2*ln(x)*gram^-1
+ 2*ln(x)*gram^-1*y
- 2*ln(x)*gram^-1*x
- 2*ln(y)*gram^-1
- 2*ln(y)*gram^-1*y
+ 2*ln(y)*gram^-1*x
- 2*phi1(x,y)*gram^-1
+ 2*phi1(x,y)*gram^-1*y
+ 2*phi1(x,y)*gram^-1*x
)

 + a*Cf*Sigma_8 * (
- 16*gram^-1*x
+ 8*al*gram^-1*x
- 48*ln(x)*gram^-2
+ 48*ln(x)*gram^-2*y
+ 48*ln(x)*gram^-2*y^2
- 48*ln(x)*gram^-2*y^3
+ 48*ln(x)*gram^-2*x
+ 288*ln(x)*gram^-2*x*y
+ 48*ln(x)*gram^-2*x*y^2
+ 48*ln(x)*gram^-1
+ 48*ln(x)*gram^-1*y
+ 24*ln(x)*gram^-1*x
+ 24*ln(x)*al*gram^-2
- 24*ln(x)*al*gram^-2*y
- 24*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 24*ln(x)*al*gram^-2*x
- 144*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- 24*ln(x)*al*gram^-1
- 24*ln(x)*al*gram^-1*y
- 16*ln(x)*al*gram^-1*x
+ 48*ln(y)*gram^-2*y
- 96*ln(y)*gram^-2*y^2
+ 48*ln(y)*gram^-2*y^3
- 144*ln(y)*gram^-2*x*y
- 48*ln(y)*gram^-2*x*y^2
- 4*ln(y)*gram^-1
- 44*ln(y)*gram^-1*y
- 12*ln(y)*gram^-1*x
- 24*ln(y)*al*gram^-2*y
+ 48*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 72*ln(y)*al*gram^-2*x*y
+ 24*ln(y)*al*gram^-2*x*y^2
+ 24*ln(y)*al*gram^-1*y
+ 8*ln(y)*al*gram^-1*x
- 4*phi1(x,y)
+ 96*phi1(x,y)*gram^-2*y
- 192*phi1(x,y)*gram^-2*y^2
+ 96*phi1(x,y)*gram^-2*y^3
- 192*phi1(x,y)*gram^-2*x*y
- 192*phi1(x,y)*gram^-2*x*y^2
+ 4*phi1(x,y)*gram^-1
- 104*phi1(x,y)*gram^-1*y
+ 4*phi1(x,y)*gram^-1*y^2
- 20*phi1(x,y)*gram^-1*x
- 20*phi1(x,y)*gram^-1*x*y
- 48*phi1(x,y)*al*gram^-2*y
+ 96*phi1(x,y)*al*gram^-2*y^2
- 48*phi1(x,y)*al*gram^-2*y^3
+ 96*phi1(x,y)*al*gram^-2*x*y
+ 96*phi1(x,y)*al*gram^-2*x*y^2
- 4*phi1(x,y)*al*gram^-1
+ 56*phi1(x,y)*al*gram^-1*y
- 4*phi1(x,y)*al*gram^-1*y^2
+ 12*phi1(x,y)*al*gram^-1*x
+ 12*phi1(x,y)*al*gram^-1*x*y
+ 4*phi1(x,y)*al
)

 + a*Cf*Sigma_7 * (
+ 4*gram^-1
- 4*gram^-1*y
- 12*gram^-1*x
- 2*al*gram^-1
+ 2*al*gram^-1*y
+ 6*al*gram^-1*x
- 24*ln(x)*gram^-2
+ 72*ln(x)*gram^-2*y^2
- 48*ln(x)*gram^-2*y^3
+ 24*ln(x)*gram^-2*x
+ 216*ln(x)*gram^-2*x*y
+ 48*ln(x)*gram^-2*x*y^2
+ 26*ln(x)*gram^-1
+ 46*ln(x)*gram^-1*y
+ 22*ln(x)*gram^-1*x
+ 12*ln(x)*al*gram^-2
- 36*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 12*ln(x)*al*gram^-2*x
- 108*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- 12*ln(x)*al*gram^-1
- 24*ln(x)*al*gram^-1*y
- 14*ln(x)*al*gram^-1*x
+ 48*ln(y)*gram^-2*y
- 96*ln(y)*gram^-2*y^2
+ 48*ln(y)*gram^-2*y^3
- 96*ln(y)*gram^-2*x*y
- 48*ln(y)*gram^-2*x*y^2
+ 2*ln(y)*gram^-1
- 42*ln(y)*gram^-1*y
- 10*ln(y)*gram^-1*x
- 24*ln(y)*al*gram^-2*y
+ 48*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 48*ln(y)*al*gram^-2*x*y
+ 24*ln(y)*al*gram^-2*x*y^2
- 2*ln(y)*al*gram^-1
+ 24*ln(y)*al*gram^-1*y
+ 6*ln(y)*al*gram^-1*x
- 4*phi1(x,y)
+ 72*phi1(x,y)*gram^-2*y
- 144*phi1(x,y)*gram^-2*y^2
+ 72*phi1(x,y)*gram^-2*y^3
- 120*phi1(x,y)*gram^-2*x*y
- 168*phi1(x,y)*gram^-2*x*y^2
+ 6*phi1(x,y)*gram^-1
- 82*phi1(x,y)*gram^-1*y
+ 4*phi1(x,y)*gram^-1*y^2
- 14*phi1(x,y)*gram^-1*x
- 20*phi1(x,y)*gram^-1*x*y
- 36*phi1(x,y)*al*gram^-2*y
+ 72*phi1(x,y)*al*gram^-2*y^2
- 36*phi1(x,y)*al*gram^-2*y^3
+ 60*phi1(x,y)*al*gram^-2*x*y
+ 84*phi1(x,y)*al*gram^-2*x*y^2
- 4*phi1(x,y)*al*gram^-1
+ 44*phi1(x,y)*al*gram^-1*y
- 4*phi1(x,y)*al*gram^-1*y^2
+ 8*phi1(x,y)*al*gram^-1*x
+ 12*phi1(x,y)*al*gram^-1*x*y
+ 4*phi1(x,y)*al
)

 + a*Cf*Sigma_6 * (
+ 8*gram^-1
- 8*gram^-1*y
- 8*gram^-1*x
- 4*al*gram^-1
+ 4*al*gram^-1*y
+ 4*al*gram^-1*x
- 48*ln(x)*gram^-2*y
+ 96*ln(x)*gram^-2*y^2
- 48*ln(x)*gram^-2*y^3
+ 144*ln(x)*gram^-2*x*y
+ 48*ln(x)*gram^-2*x*y^2
+ 4*ln(x)*gram^-1
+ 44*ln(x)*gram^-1*y
+ 20*ln(x)*gram^-1*x
+ 24*ln(x)*al*gram^-2*y
- 48*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 72*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- 24*ln(x)*al*gram^-1*y
- 12*ln(x)*al*gram^-1*x
+ 48*ln(y)*gram^-2*y
- 96*ln(y)*gram^-2*y^2
+ 48*ln(y)*gram^-2*y^3
- 48*ln(y)*gram^-2*x*y
- 48*ln(y)*gram^-2*x*y^2
+ 8*ln(y)*gram^-1
- 40*ln(y)*gram^-1*y
- 8*ln(y)*gram^-1*x
- 24*ln(y)*al*gram^-2*y
+ 48*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 24*ln(y)*al*gram^-2*x*y
+ 24*ln(y)*al*gram^-2*x*y^2
- 4*ln(y)*al*gram^-1
+ 24*ln(y)*al*gram^-1*y
+ 4*ln(y)*al*gram^-1*x
- 4*phi1(x,y)
+ 48*phi1(x,y)*gram^-2*y
- 96*phi1(x,y)*gram^-2*y^2
+ 48*phi1(x,y)*gram^-2*y^3
- 48*phi1(x,y)*gram^-2*x*y
- 144*phi1(x,y)*gram^-2*x*y^2
+ 8*phi1(x,y)*gram^-1
- 60*phi1(x,y)*gram^-1*y
+ 4*phi1(x,y)*gram^-1*y^2
- 8*phi1(x,y)*gram^-1*x
- 20*phi1(x,y)*gram^-1*x*y
- 24*phi1(x,y)*al*gram^-2*y
+ 48*phi1(x,y)*al*gram^-2*y^2
- 24*phi1(x,y)*al*gram^-2*y^3
+ 24*phi1(x,y)*al*gram^-2*x*y
+ 72*phi1(x,y)*al*gram^-2*x*y^2
- 4*phi1(x,y)*al*gram^-1
+ 32*phi1(x,y)*al*gram^-1*y
- 4*phi1(x,y)*al*gram^-1*y^2
+ 4*phi1(x,y)*al*gram^-1*x
+ 12*phi1(x,y)*al*gram^-1*x*y
+ 4*phi1(x,y)*al
)

 + a*Cf*Sigma_5 * (
+ 8*gram^-1
- 8*gram^-1*y
- 8*gram^-1*x
- 4*al*gram^-1
+ 4*al*gram^-1*y
+ 4*al*gram^-1*x
- 48*ln(x)*gram^-2*y
+ 96*ln(x)*gram^-2*y^2
- 48*ln(x)*gram^-2*y^3
+ 144*ln(x)*gram^-2*x*y
+ 48*ln(x)*gram^-2*x*y^2
+ 8*ln(x)*gram^-1
+ 40*ln(x)*gram^-1*y
+ 8*ln(x)*gram^-1*x
+ 24*ln(x)*al*gram^-2*y
- 48*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 72*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- 4*ln(x)*al*gram^-1
- 20*ln(x)*al*gram^-1*y
+ 48*ln(y)*gram^-2*y
- 96*ln(y)*gram^-2*y^2
+ 48*ln(y)*gram^-2*y^3
- 48*ln(y)*gram^-2*x*y
- 48*ln(y)*gram^-2*x*y^2
+ 4*ln(y)*gram^-1
- 28*ln(y)*gram^-1*y
- 4*ln(y)*gram^-1*x
- 24*ln(y)*al*gram^-2*y
+ 48*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 24*ln(y)*al*gram^-2*x*y
+ 24*ln(y)*al*gram^-2*x*y^2
+ 12*ln(y)*al*gram^-1*y
+ 48*phi1(x,y)*gram^-2*y
- 96*phi1(x,y)*gram^-2*y^2
+ 48*phi1(x,y)*gram^-2*y^3
- 48*phi1(x,y)*gram^-2*x*y
- 144*phi1(x,y)*gram^-2*x*y^2
+ 4*phi1(x,y)*gram^-1
- 48*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*y^2
- 4*phi1(x,y)*gram^-1*x
- 12*phi1(x,y)*gram^-1*x*y
- 24*phi1(x,y)*al*gram^-2*y
+ 48*phi1(x,y)*al*gram^-2*y^2
- 24*phi1(x,y)*al*gram^-2*y^3
+ 24*phi1(x,y)*al*gram^-2*x*y
+ 72*phi1(x,y)*al*gram^-2*x*y^2
+ 20*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*y^2
+ 4*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_4 * (
+ 4*gram^-1
- 12*gram^-1*y
- 4*gram^-1*x
- 2*al*gram^-1
+ 6*al*gram^-1*y
+ 2*al*gram^-1*x
- 48*ln(x)*gram^-2*y
+ 96*ln(x)*gram^-2*y^2
- 48*ln(x)*gram^-2*y^3
+ 96*ln(x)*gram^-2*x*y
+ 48*ln(x)*gram^-2*x*y^2
+ 2*ln(x)*gram^-1
+ 38*ln(x)*gram^-1*y
+ 6*ln(x)*gram^-1*x
+ 24*ln(x)*al*gram^-2*y
- 48*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 48*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- 2*ln(x)*al*gram^-1
- 18*ln(x)*al*gram^-1*y
+ 24*ln(y)*gram^-2*y
- 72*ln(y)*gram^-2*y^2
+ 48*ln(y)*gram^-2*y^3
- 24*ln(y)*gram^-2*x*y
- 48*ln(y)*gram^-2*x*y^2
+ 2*ln(y)*gram^-1
- 26*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*x
- 12*ln(y)*al*gram^-2*y
+ 36*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 12*ln(y)*al*gram^-2*x*y
+ 24*ln(y)*al*gram^-2*x*y^2
+ 10*ln(y)*al*gram^-1*y
+ 24*phi1(x,y)*gram^-2*y
- 48*phi1(x,y)*gram^-2*y^2
+ 24*phi1(x,y)*gram^-2*y^3
- 24*phi1(x,y)*gram^-2*x*y
- 120*phi1(x,y)*gram^-2*x*y^2
+ 2*phi1(x,y)*gram^-1
- 30*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*y^2
- 2*phi1(x,y)*gram^-1*x
- 12*phi1(x,y)*gram^-1*x*y
- 12*phi1(x,y)*al*gram^-2*y
+ 24*phi1(x,y)*al*gram^-2*y^2
- 12*phi1(x,y)*al*gram^-2*y^3
+ 12*phi1(x,y)*al*gram^-2*x*y
+ 60*phi1(x,y)*al*gram^-2*x*y^2
+ 12*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*y^2
+ 4*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_3 * (
- 16*gram^-1*y
+ 8*al*gram^-1*y
- 48*ln(x)*gram^-2*y
+ 96*ln(x)*gram^-2*y^2
- 48*ln(x)*gram^-2*y^3
+ 48*ln(x)*gram^-2*x*y
+ 48*ln(x)*gram^-2*x*y^2
- 4*ln(x)*gram^-1
+ 36*ln(x)*gram^-1*y
+ 4*ln(x)*gram^-1*x
+ 24*ln(x)*al*gram^-2*y
- 48*ln(x)*al*gram^-2*y^2
+ 24*ln(x)*al*gram^-2*y^3
- 24*ln(x)*al*gram^-2*x*y
- 24*ln(x)*al*gram^-2*x*y^2
- 16*ln(x)*al*gram^-1*y
- 48*ln(y)*gram^-2*y^2
+ 48*ln(y)*gram^-2*y^3
- 48*ln(y)*gram^-2*x*y^2
- 24*ln(y)*gram^-1*y
+ 24*ln(y)*al*gram^-2*y^2
- 24*ln(y)*al*gram^-2*y^3
+ 24*ln(y)*al*gram^-2*x*y^2
+ 8*ln(y)*al*gram^-1*y
- 96*phi1(x,y)*gram^-2*x*y^2
- 12*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*y^2
- 12*phi1(x,y)*gram^-1*x*y
+ 48*phi1(x,y)*al*gram^-2*x*y^2
+ 4*phi1(x,y)*al*gram^-1*y
+ 4*phi1(x,y)*al*gram^-1*y^2
+ 4*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_2 * (
+ 2
- 2*al
- ln(x)
+ 2*ln(x)*gram^-1
- 4*ln(x)*gram^-1*y
+ 2*ln(x)*gram^-1*y^2
- 2*ln(x)*gram^-1*x
- 2*ln(x)*gram^-1*x*y
- ln(x)*al*gram^-1
+ 2*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*y^2
+ ln(x)*al*gram^-1*x
+ ln(x)*al*gram^-1*x*y
+ ln(x)*al
+ ln(y)
+ 2*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*y^2
+ 2*ln(y)*gram^-1*x*y
- ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*y^2
- ln(y)*al*gram^-1*x*y
+ phi1(x,y)
+ 4*phi1(x,y)*gram^-1*x*y
- 2*phi1(x,y)*al*gram^-1*x*y
)

 + a*Cf*Sigma_1 * (
+ 2
- 2*al
- ln(x)
+ 2*ln(x)*gram^-1
- 4*ln(x)*gram^-1*y
+ 2*ln(x)*gram^-1*y^2
- 2*ln(x)*gram^-1*x
- 2*ln(x)*gram^-1*x*y
- ln(x)*al*gram^-1
+ 2*ln(x)*al*gram^-1*y
- ln(x)*al*gram^-1*y^2
+ ln(x)*al*gram^-1*x
+ ln(x)*al*gram^-1*x*y
+ ln(x)*al
+ ln(y)
+ 2*ln(y)*gram^-1*y
- 2*ln(y)*gram^-1*y^2
+ 2*ln(y)*gram^-1*x*y
- ln(y)*al*gram^-1*y
+ ln(y)*al*gram^-1*y^2
- ln(y)*al*gram^-1*x*y
+ phi1(x,y)
+ 4*phi1(x,y)*gram^-1*x*y
- 2*phi1(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_10 * (
+ 52/9*ln(x)*gram^-1
- 52/9*ln(x)*gram^-1*y
+ 52/9*ln(x)*gram^-1*x
- 4/3*ln(x)^2*gram^-1
+ 4/3*ln(x)^2*gram^-1*y
- 4/3*ln(x)^2*gram^-1*x
- 8/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*phi1(x,y)*gram^-1
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*x
+ 52/9*ln(y)*gram^-1
+ 52/9*ln(y)*gram^-1*y
- 52/9*ln(y)*gram^-1*x
- 4/3*ln(y)^2*gram^-1
- 4/3*ln(y)^2*gram^-1*y
+ 4/3*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)*gram^-1
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*x
+ 52/9*phi1(x,y)*gram^-1
- 52/9*phi1(x,y)*gram^-1*y
- 52/9*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_9 * (
+ 52/9*ln(x)*gram^-1
- 52/9*ln(x)*gram^-1*y
+ 52/9*ln(x)*gram^-1*x
- 4/3*ln(x)^2*gram^-1
+ 4/3*ln(x)^2*gram^-1*y
- 4/3*ln(x)^2*gram^-1*x
- 8/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*phi1(x,y)*gram^-1
+ 4/3*ln(x)*phi1(x,y)*gram^-1*y
+ 4/3*ln(x)*phi1(x,y)*gram^-1*x
+ 52/9*ln(y)*gram^-1
+ 52/9*ln(y)*gram^-1*y
- 52/9*ln(y)*gram^-1*x
- 4/3*ln(y)^2*gram^-1
- 4/3*ln(y)^2*gram^-1*y
+ 4/3*ln(y)^2*gram^-1*x
- 4/3*ln(y)*phi1(x,y)*gram^-1
+ 4/3*ln(y)*phi1(x,y)*gram^-1*y
+ 4/3*ln(y)*phi1(x,y)*gram^-1*x
+ 52/9*phi1(x,y)*gram^-1
- 52/9*phi1(x,y)*gram^-1*y
- 52/9*phi1(x,y)*gram^-1*x
)

 + a^2*Cf*Tf*Nf*Sigma_8 * (
+ 464/9*gram^-1*x
+ 464/3*ln(x)*gram^-2
- 464/3*ln(x)*gram^-2*y
- 464/3*ln(x)*gram^-2*y^2
+ 464/3*ln(x)*gram^-2*y^3
- 464/3*ln(x)*gram^-2*x
- 928*ln(x)*gram^-2*x*y
- 464/3*ln(x)*gram^-2*x*y^2
- 464/3*ln(x)*gram^-1
- 464/3*ln(x)*gram^-1*y
- 80*ln(x)*gram^-1*x
- 32*ln(x)^2*gram^-2
+ 32*ln(x)^2*gram^-2*y
+ 32*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 32*ln(x)^2*gram^-2*x
+ 192*ln(x)^2*gram^-2*x*y
+ 32*ln(x)^2*gram^-2*x*y^2
+ 32*ln(x)^2*gram^-1
+ 32*ln(x)^2*gram^-1*y
+ 16*ln(x)^2*gram^-1*x
- 32*ln(x)*ln(y)*gram^-2
+ 64*ln(x)*ln(y)*gram^-2*y
- 32*ln(x)*ln(y)*gram^-2*y^2
+ 32*ln(x)*ln(y)*gram^-2*x
+ 96*ln(x)*ln(y)*gram^-2*x*y
+ 88/3*ln(x)*ln(y)*gram^-1
+ 8/3*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
- 8/3*ln(x)*phi1(x,y)
+ 64*ln(x)*phi1(x,y)*gram^-2*y
- 128*ln(x)*phi1(x,y)*gram^-2*y^2
+ 64*ln(x)*phi1(x,y)*gram^-2*y^3
- 128*ln(x)*phi1(x,y)*gram^-2*x*y
- 128*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 8/3*ln(x)*phi1(x,y)*gram^-1
- 208/3*ln(x)*phi1(x,y)*gram^-1*y
+ 8/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 40/3*ln(x)*phi1(x,y)*gram^-1*x
- 40/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 464/3*ln(y)*gram^-2*y
+ 928/3*ln(y)*gram^-2*y^2
- 464/3*ln(y)*gram^-2*y^3
+ 464*ln(y)*gram^-2*x*y
+ 464/3*ln(y)*gram^-2*x*y^2
+ 152/9*ln(y)*gram^-1
+ 1240/9*ln(y)*gram^-1*y
+ 24*ln(y)*gram^-1*x
+ 32*ln(y)^2*gram^-2*y
- 64*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 96*ln(y)^2*gram^-2*x*y
- 32*ln(y)^2*gram^-2*x*y^2
- 8/3*ln(y)^2*gram^-1
- 88/3*ln(y)^2*gram^-1*y
- 8*ln(y)^2*gram^-1*x
- 8/3*ln(y)*phi1(x,y)
+ 64*ln(y)*phi1(x,y)*gram^-2*y
- 128*ln(y)*phi1(x,y)*gram^-2*y^2
+ 64*ln(y)*phi1(x,y)*gram^-2*y^3
- 128*ln(y)*phi1(x,y)*gram^-2*x*y
- 128*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 8/3*ln(y)*phi1(x,y)*gram^-1
- 208/3*ln(y)*phi1(x,y)*gram^-1*y
+ 8/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 40/3*ln(y)*phi1(x,y)*gram^-1*x
- 40/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 104/9*phi1(x,y)
- 928/3*phi1(x,y)*gram^-2*y
+ 1856/3*phi1(x,y)*gram^-2*y^2
- 928/3*phi1(x,y)*gram^-2*y^3
+ 1856/3*phi1(x,y)*gram^-2*x*y
+ 1856/3*phi1(x,y)*gram^-2*x*y^2
- 80/9*phi1(x,y)*gram^-1
+ 2944/9*phi1(x,y)*gram^-1*y
- 80/9*phi1(x,y)*gram^-1*y^2
+ 544/9*phi1(x,y)*gram^-1*x
+ 544/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_7 * (
- 116/9*gram^-1
+ 116/9*gram^-1*y
+ 116/3*gram^-1*x
+ 232/3*ln(x)*gram^-2
- 232*ln(x)*gram^-2*y^2
+ 464/3*ln(x)*gram^-2*y^3
- 232/3*ln(x)*gram^-2*x
- 696*ln(x)*gram^-2*x*y
- 464/3*ln(x)*gram^-2*x*y^2
- 748/9*ln(x)*gram^-1
- 1340/9*ln(x)*gram^-1*y
- 656/9*ln(x)*gram^-1*x
- 16*ln(x)^2*gram^-2
+ 48*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 16*ln(x)^2*gram^-2*x
+ 144*ln(x)^2*gram^-2*x*y
+ 32*ln(x)^2*gram^-2*x*y^2
+ 52/3*ln(x)^2*gram^-1
+ 92/3*ln(x)^2*gram^-1*y
+ 44/3*ln(x)^2*gram^-1*x
- 16*ln(x)*ln(y)*gram^-2
+ 32*ln(x)*ln(y)*gram^-2*y
- 16*ln(x)*ln(y)*gram^-2*y^2
+ 16*ln(x)*ln(y)*gram^-2*x
+ 80*ln(x)*ln(y)*gram^-2*x*y
+ 56/3*ln(x)*ln(y)*gram^-1
+ 8/3*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
- 8/3*ln(x)*phi1(x,y)
+ 48*ln(x)*phi1(x,y)*gram^-2*y
- 96*ln(x)*phi1(x,y)*gram^-2*y^2
+ 48*ln(x)*phi1(x,y)*gram^-2*y^3
- 80*ln(x)*phi1(x,y)*gram^-2*x*y
- 112*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 4*ln(x)*phi1(x,y)*gram^-1
- 164/3*ln(x)*phi1(x,y)*gram^-1*y
+ 8/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 28/3*ln(x)*phi1(x,y)*gram^-1*x
- 40/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 464/3*ln(y)*gram^-2*y
+ 928/3*ln(y)*gram^-2*y^2
- 464/3*ln(y)*gram^-2*y^3
+ 928/3*ln(y)*gram^-2*x*y
+ 464/3*ln(y)*gram^-2*x*y^2
- 16/9*ln(y)*gram^-1
+ 380/3*ln(y)*gram^-1*y
+ 200/9*ln(y)*gram^-1*x
+ 32*ln(y)^2*gram^-2*y
- 64*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 64*ln(y)^2*gram^-2*x*y
- 32*ln(y)^2*gram^-2*x*y^2
+ 4/3*ln(y)^2*gram^-1
- 28*ln(y)^2*gram^-1*y
- 20/3*ln(y)^2*gram^-1*x
- 8/3*ln(y)*phi1(x,y)
+ 48*ln(y)*phi1(x,y)*gram^-2*y
- 96*ln(y)*phi1(x,y)*gram^-2*y^2
+ 48*ln(y)*phi1(x,y)*gram^-2*y^3
- 80*ln(y)*phi1(x,y)*gram^-2*x*y
- 112*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 4*ln(y)*phi1(x,y)*gram^-1
- 164/3*ln(y)*phi1(x,y)*gram^-1*y
+ 8/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 28/3*ln(y)*phi1(x,y)*gram^-1*x
- 40/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 104/9*phi1(x,y)
- 232*phi1(x,y)*gram^-2*y
+ 464*phi1(x,y)*gram^-2*y^2
- 232*phi1(x,y)*gram^-2*y^3
+ 1160/3*phi1(x,y)*gram^-2*x*y
+ 1624/3*phi1(x,y)*gram^-2*x*y^2
- 52/3*phi1(x,y)*gram^-1
+ 2324/9*phi1(x,y)*gram^-1*y
- 80/9*phi1(x,y)*gram^-1*y^2
+ 388/9*phi1(x,y)*gram^-1*x
+ 544/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_6 * (
- 232/9*gram^-1
+ 232/9*gram^-1*y
+ 232/9*gram^-1*x
+ 464/3*ln(x)*gram^-2*y
- 928/3*ln(x)*gram^-2*y^2
+ 464/3*ln(x)*gram^-2*y^3
- 464*ln(x)*gram^-2*x*y
- 464/3*ln(x)*gram^-2*x*y^2
- 104/9*ln(x)*gram^-1
- 1288/9*ln(x)*gram^-1*y
- 592/9*ln(x)*gram^-1*x
- 32*ln(x)^2*gram^-2*y
+ 64*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 96*ln(x)^2*gram^-2*x*y
+ 32*ln(x)^2*gram^-2*x*y^2
+ 8/3*ln(x)^2*gram^-1
+ 88/3*ln(x)^2*gram^-1*y
+ 40/3*ln(x)^2*gram^-1*x
+ 64*ln(x)*ln(y)*gram^-2*x*y
+ 8*ln(x)*ln(y)*gram^-1
+ 8/3*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
- 8/3*ln(x)*phi1(x,y)
+ 32*ln(x)*phi1(x,y)*gram^-2*y
- 64*ln(x)*phi1(x,y)*gram^-2*y^2
+ 32*ln(x)*phi1(x,y)*gram^-2*y^3
- 32*ln(x)*phi1(x,y)*gram^-2*x*y
- 96*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 16/3*ln(x)*phi1(x,y)*gram^-1
- 40*ln(x)*phi1(x,y)*gram^-1*y
+ 8/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 16/3*ln(x)*phi1(x,y)*gram^-1*x
- 40/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 464/3*ln(y)*gram^-2*y
+ 928/3*ln(y)*gram^-2*y^2
- 464/3*ln(y)*gram^-2*y^3
+ 464/3*ln(y)*gram^-2*x*y
+ 464/3*ln(y)*gram^-2*x*y^2
- 184/9*ln(y)*gram^-1
+ 1040/9*ln(y)*gram^-1*y
+ 184/9*ln(y)*gram^-1*x
+ 32*ln(y)^2*gram^-2*y
- 64*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 32*ln(y)^2*gram^-2*x*y
- 32*ln(y)^2*gram^-2*x*y^2
+ 16/3*ln(y)^2*gram^-1
- 80/3*ln(y)^2*gram^-1*y
- 16/3*ln(y)^2*gram^-1*x
- 8/3*ln(y)*phi1(x,y)
+ 32*ln(y)*phi1(x,y)*gram^-2*y
- 64*ln(y)*phi1(x,y)*gram^-2*y^2
+ 32*ln(y)*phi1(x,y)*gram^-2*y^3
- 32*ln(y)*phi1(x,y)*gram^-2*x*y
- 96*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 16/3*ln(y)*phi1(x,y)*gram^-1
- 40*ln(y)*phi1(x,y)*gram^-1*y
+ 8/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 16/3*ln(y)*phi1(x,y)*gram^-1*x
- 40/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 104/9*phi1(x,y)
- 464/3*phi1(x,y)*gram^-2*y
+ 928/3*phi1(x,y)*gram^-2*y^2
- 464/3*phi1(x,y)*gram^-2*y^3
+ 464/3*phi1(x,y)*gram^-2*x*y
+ 464*phi1(x,y)*gram^-2*x*y^2
- 232/9*phi1(x,y)*gram^-1
+ 568/3*phi1(x,y)*gram^-1*y
- 80/9*phi1(x,y)*gram^-1*y^2
+ 232/9*phi1(x,y)*gram^-1*x
+ 544/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_5 * (
- 232/9*gram^-1
+ 232/9*gram^-1*y
+ 232/9*gram^-1*x
+ 464/3*ln(x)*gram^-2*y
- 928/3*ln(x)*gram^-2*y^2
+ 464/3*ln(x)*gram^-2*y^3
- 464*ln(x)*gram^-2*x*y
- 464/3*ln(x)*gram^-2*x*y^2
- 184/9*ln(x)*gram^-1
- 1208/9*ln(x)*gram^-1*y
- 352/9*ln(x)*gram^-1*x
- 32*ln(x)^2*gram^-2*y
+ 64*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 96*ln(x)^2*gram^-2*x*y
+ 32*ln(x)^2*gram^-2*x*y^2
+ 16/3*ln(x)^2*gram^-1
+ 80/3*ln(x)^2*gram^-1*y
+ 16/3*ln(x)^2*gram^-1*x
+ 64*ln(x)*ln(y)*gram^-2*x*y
+ 8*ln(x)*ln(y)*gram^-1
+ 8*ln(x)*ln(y)*gram^-1*y
+ 8/3*ln(x)*ln(y)*gram^-1*x
+ 32*ln(x)*phi1(x,y)*gram^-2*y
- 64*ln(x)*phi1(x,y)*gram^-2*y^2
+ 32*ln(x)*phi1(x,y)*gram^-2*y^3
- 32*ln(x)*phi1(x,y)*gram^-2*x*y
- 96*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 8/3*ln(x)*phi1(x,y)*gram^-1
- 32*ln(x)*phi1(x,y)*gram^-1*y
- 8/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 8/3*ln(x)*phi1(x,y)*gram^-1*x
- 8*ln(x)*phi1(x,y)*gram^-1*x*y
- 464/3*ln(y)*gram^-2*y
+ 928/3*ln(y)*gram^-2*y^2
- 464/3*ln(y)*gram^-2*y^3
+ 464/3*ln(y)*gram^-2*x*y
+ 464/3*ln(y)*gram^-2*x*y^2
- 104/9*ln(y)*gram^-1
+ 800/9*ln(y)*gram^-1*y
+ 104/9*ln(y)*gram^-1*x
+ 32*ln(y)^2*gram^-2*y
- 64*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 32*ln(y)^2*gram^-2*x*y
- 32*ln(y)^2*gram^-2*x*y^2
+ 8/3*ln(y)^2*gram^-1
- 56/3*ln(y)^2*gram^-1*y
- 8/3*ln(y)^2*gram^-1*x
+ 32*ln(y)*phi1(x,y)*gram^-2*y
- 64*ln(y)*phi1(x,y)*gram^-2*y^2
+ 32*ln(y)*phi1(x,y)*gram^-2*y^3
- 32*ln(y)*phi1(x,y)*gram^-2*x*y
- 96*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 8/3*ln(y)*phi1(x,y)*gram^-1
- 32*ln(y)*phi1(x,y)*gram^-1*y
- 8/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 8/3*ln(y)*phi1(x,y)*gram^-1*x
- 8*ln(y)*phi1(x,y)*gram^-1*x*y
+ 8/3*phi1(x,y)
- 464/3*phi1(x,y)*gram^-2*y
+ 928/3*phi1(x,y)*gram^-2*y^2
- 464/3*phi1(x,y)*gram^-2*y^3
+ 464/3*phi1(x,y)*gram^-2*x*y
+ 464*phi1(x,y)*gram^-2*x*y^2
- 152/9*phi1(x,y)*gram^-1
+ 488/3*phi1(x,y)*gram^-1*y
+ 80/9*phi1(x,y)*gram^-1*y^2
+ 152/9*phi1(x,y)*gram^-1*x
+ 128/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_4 * (
- 116/9*gram^-1
+ 116/3*gram^-1*y
+ 116/9*gram^-1*x
+ 464/3*ln(x)*gram^-2*y
- 928/3*ln(x)*gram^-2*y^2
+ 464/3*ln(x)*gram^-2*y^3
- 928/3*ln(x)*gram^-2*x*y
- 464/3*ln(x)*gram^-2*x*y^2
- 16/9*ln(x)*gram^-1
- 1192/9*ln(x)*gram^-1*y
- 28*ln(x)*gram^-1*x
- 32*ln(x)^2*gram^-2*y
+ 64*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 64*ln(x)^2*gram^-2*x*y
+ 32*ln(x)^2*gram^-2*x*y^2
+ 4/3*ln(x)^2*gram^-1
+ 76/3*ln(x)^2*gram^-1*y
+ 4*ln(x)^2*gram^-1*x
- 16*ln(x)*ln(y)*gram^-2*y
+ 16*ln(x)*ln(y)*gram^-2*y^2
+ 48*ln(x)*ln(y)*gram^-2*x*y
+ 8/3*ln(x)*ln(y)*gram^-1
+ 8*ln(x)*ln(y)*gram^-1*y
+ 8/3*ln(x)*ln(y)*gram^-1*x
+ 16*ln(x)*phi1(x,y)*gram^-2*y
- 32*ln(x)*phi1(x,y)*gram^-2*y^2
+ 16*ln(x)*phi1(x,y)*gram^-2*y^3
- 16*ln(x)*phi1(x,y)*gram^-2*x*y
- 80*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(x)*phi1(x,y)*gram^-1
- 20*ln(x)*phi1(x,y)*gram^-1*y
- 8/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 4/3*ln(x)*phi1(x,y)*gram^-1*x
- 8*ln(x)*phi1(x,y)*gram^-1*x*y
- 232/3*ln(y)*gram^-2*y
+ 232*ln(y)*gram^-2*y^2
- 464/3*ln(y)*gram^-2*y^3
+ 232/3*ln(y)*gram^-2*x*y
+ 464/3*ln(y)*gram^-2*x*y^2
- 52/9*ln(y)*gram^-1
+ 736/9*ln(y)*gram^-1*y
+ 52/9*ln(y)*gram^-1*x
+ 16*ln(y)^2*gram^-2*y
- 48*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 16*ln(y)^2*gram^-2*x*y
- 32*ln(y)^2*gram^-2*x*y^2
+ 4/3*ln(y)^2*gram^-1
- 52/3*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*x
+ 16*ln(y)*phi1(x,y)*gram^-2*y
- 32*ln(y)*phi1(x,y)*gram^-2*y^2
+ 16*ln(y)*phi1(x,y)*gram^-2*y^3
- 16*ln(y)*phi1(x,y)*gram^-2*x*y
- 80*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 4/3*ln(y)*phi1(x,y)*gram^-1
- 20*ln(y)*phi1(x,y)*gram^-1*y
- 8/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 4/3*ln(y)*phi1(x,y)*gram^-1*x
- 8*ln(y)*phi1(x,y)*gram^-1*x*y
+ 8/3*phi1(x,y)
- 232/3*phi1(x,y)*gram^-2*y
+ 464/3*phi1(x,y)*gram^-2*y^2
- 232/3*phi1(x,y)*gram^-2*y^3
+ 232/3*phi1(x,y)*gram^-2*x*y
+ 1160/3*phi1(x,y)*gram^-2*x*y^2
- 76/9*phi1(x,y)*gram^-1
+ 308/3*phi1(x,y)*gram^-1*y
+ 80/9*phi1(x,y)*gram^-1*y^2
+ 76/9*phi1(x,y)*gram^-1*x
+ 128/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_3 * (
+ 464/9*gram^-1*y
+ 464/3*ln(x)*gram^-2*y
- 928/3*ln(x)*gram^-2*y^2
+ 464/3*ln(x)*gram^-2*y^3
- 464/3*ln(x)*gram^-2*x*y
- 464/3*ln(x)*gram^-2*x*y^2
+ 152/9*ln(x)*gram^-1
- 392/3*ln(x)*gram^-1*y
- 152/9*ln(x)*gram^-1*x
- 32*ln(x)^2*gram^-2*y
+ 64*ln(x)^2*gram^-2*y^2
- 32*ln(x)^2*gram^-2*y^3
+ 32*ln(x)^2*gram^-2*x*y
+ 32*ln(x)^2*gram^-2*x*y^2
- 8/3*ln(x)^2*gram^-1
+ 24*ln(x)^2*gram^-1*y
+ 8/3*ln(x)^2*gram^-1*x
- 32*ln(x)*ln(y)*gram^-2*y
+ 32*ln(x)*ln(y)*gram^-2*y^2
+ 32*ln(x)*ln(y)*gram^-2*x*y
- 8/3*ln(x)*ln(y)*gram^-1
+ 8*ln(x)*ln(y)*gram^-1*y
+ 8/3*ln(x)*ln(y)*gram^-1*x
- 64*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 8*ln(x)*phi1(x,y)*gram^-1*y
- 8/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 8*ln(x)*phi1(x,y)*gram^-1*x*y
+ 464/3*ln(y)*gram^-2*y^2
- 464/3*ln(y)*gram^-2*y^3
+ 464/3*ln(y)*gram^-2*x*y^2
+ 224/3*ln(y)*gram^-1*y
- 32*ln(y)^2*gram^-2*y^2
+ 32*ln(y)^2*gram^-2*y^3
- 32*ln(y)^2*gram^-2*x*y^2
- 16*ln(y)^2*gram^-1*y
- 64*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 8*ln(y)*phi1(x,y)*gram^-1*y
- 8/3*ln(y)*phi1(x,y)*gram^-1*y^2
- 8*ln(y)*phi1(x,y)*gram^-1*x*y
+ 8/3*phi1(x,y)
+ 928/3*phi1(x,y)*gram^-2*x*y^2
+ 128/3*phi1(x,y)*gram^-1*y
+ 80/9*phi1(x,y)*gram^-1*y^2
+ 128/3*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_2 * (
- 53/18
+ 32/9*ln(x)
- 58/9*ln(x)*gram^-1
+ 116/9*ln(x)*gram^-1*y
- 58/9*ln(x)*gram^-1*y^2
+ 58/9*ln(x)*gram^-1*x
+ 58/9*ln(x)*gram^-1*x*y
- 2/3*ln(x)^2
+ 4/3*ln(x)^2*gram^-1
- 8/3*ln(x)^2*gram^-1*y
+ 4/3*ln(x)^2*gram^-1*y^2
- 4/3*ln(x)^2*gram^-1*x
- 4/3*ln(x)^2*gram^-1*x*y
+ 4/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*ln(y)*gram^-1*y
- 4/3*ln(x)*ln(y)*gram^-1*x
+ 2/3*ln(x)*phi1(x,y)
+ 8/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 26/9*ln(y)
- 58/9*ln(y)*gram^-1*y
+ 58/9*ln(y)*gram^-1*y^2
- 58/9*ln(y)*gram^-1*x*y
+ 2/3*ln(y)^2
+ 4/3*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*y^2
+ 4/3*ln(y)^2*gram^-1*x*y
+ 2/3*ln(y)*phi1(x,y)
+ 8/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 26/9*phi1(x,y)
- 116/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Tf*Nf*Sigma_1 * (
- 53/18
+ 32/9*ln(x)
- 58/9*ln(x)*gram^-1
+ 116/9*ln(x)*gram^-1*y
- 58/9*ln(x)*gram^-1*y^2
+ 58/9*ln(x)*gram^-1*x
+ 58/9*ln(x)*gram^-1*x*y
- 2/3*ln(x)^2
+ 4/3*ln(x)^2*gram^-1
- 8/3*ln(x)^2*gram^-1*y
+ 4/3*ln(x)^2*gram^-1*y^2
- 4/3*ln(x)^2*gram^-1*x
- 4/3*ln(x)^2*gram^-1*x*y
+ 4/3*ln(x)*ln(y)*gram^-1
- 4/3*ln(x)*ln(y)*gram^-1*y
- 4/3*ln(x)*ln(y)*gram^-1*x
+ 2/3*ln(x)*phi1(x,y)
+ 8/3*ln(x)*phi1(x,y)*gram^-1*x*y
- 26/9*ln(y)
- 58/9*ln(y)*gram^-1*y
+ 58/9*ln(y)*gram^-1*y^2
- 58/9*ln(y)*gram^-1*x*y
+ 2/3*ln(y)^2
+ 4/3*ln(y)^2*gram^-1*y
- 4/3*ln(y)^2*gram^-1*y^2
+ 4/3*ln(y)^2*gram^-1*x*y
+ 2/3*ln(y)*phi1(x,y)
+ 8/3*ln(y)*phi1(x,y)*gram^-1*x*y
- 26/9*phi1(x,y)
- 116/9*phi1(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_10 * (
- 6*z3*gram^-1
- 149/9*ln(x)*gram^-1
+ 149/9*ln(x)*gram^-1*y
- 149/9*ln(x)*gram^-1*x
- 3/2*ln(x)*al*gram^-1
+ 3/2*ln(x)*al*gram^-1*y
- 3/2*ln(x)*al*gram^-1*x
- 1/2*ln(x)*al^2*gram^-1
+ 1/2*ln(x)*al^2*gram^-1*y
- 1/2*ln(x)*al^2*gram^-1*x
+ 11/3*ln(x)^2*gram^-1
- 11/3*ln(x)^2*gram^-1*y
- 1/3*ln(x)^2*gram^-1*x
+ ln(x)^2*al*gram^-1*x
+ 10/3*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
+ ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
+ ln(x)*phi1(x,y)
+ 5/3*ln(x)*phi1(x,y)*gram^-1
+ 1/3*ln(x)*phi1(x,y)*gram^-1*y
- 2*ln(x)*phi1(x,y)*gram^-1*y^2
- 5/3*ln(x)*phi1(x,y)*gram^-1*x
+ 2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1
- ln(x)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(x)*phi1(x,y)*al
- 149/9*ln(y)*gram^-1
- 149/9*ln(y)*gram^-1*y
+ 149/9*ln(y)*gram^-1*x
- 3/2*ln(y)*al*gram^-1
- 3/2*ln(y)*al*gram^-1*y
+ 3/2*ln(y)*al*gram^-1*x
- 1/2*ln(y)*al^2*gram^-1
- 1/2*ln(y)*al^2*gram^-1*y
+ 1/2*ln(y)*al^2*gram^-1*x
+ 11/3*ln(y)^2*gram^-1
- 1/3*ln(y)^2*gram^-1*y
- 11/3*ln(y)^2*gram^-1*x
+ ln(y)^2*al*gram^-1*y
- ln(y)*phi1(x,y)
+ 11/3*ln(y)*phi1(x,y)*gram^-1
- 17/3*ln(y)*phi1(x,y)*gram^-1*y
+ 2*ln(y)*phi1(x,y)*gram^-1*y^2
- 11/3*ln(y)*phi1(x,y)*gram^-1*x
- 2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/4*ln(y)*phi1(x,y)*al
+ 11/4*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
- omega2(x^-1,x^-1*y)*gram^-1*x
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 3/4*omega2(x^-1*y,x^-1)*gram^-1
+ omega2(x^-1*y,x^-1)*gram^-1*y
+ omega2(x^-1*y,x^-1)*gram^-1*x
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 11/4*omega2(y^-1,x*y^-1)*gram^-1
- omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 3/4*omega2(x*y^-1,y^-1)*gram^-1
+ omega2(x*y^-1,y^-1)*gram^-1*y
+ omega2(x*y^-1,y^-1)*gram^-1*x
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 11/4*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
- omega2(x,y)*gram^-1*x
- 1/4*omega2(x,y)*al*gram^-1
+ 1/4*omega2(x,y)*al*gram^-1*y
+ 1/4*omega2(x,y)*al*gram^-1*x
+ 11/4*omega2(y,x)*gram^-1
- omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
- 1/4*omega2(y,x)*al*gram^-1
+ 1/4*omega2(y,x)*al*gram^-1*y
+ 1/4*omega2(y,x)*al*gram^-1*x
+ 4*phi1(x,y)
- 149/9*phi1(x,y)*gram^-1
+ 149/9*phi1(x,y)*gram^-1*y
+ 149/9*phi1(x,y)*gram^-1*x
- 3/2*phi1(x,y)*al*gram^-1
+ 3/2*phi1(x,y)*al*gram^-1*y
+ 3/2*phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al
- 1/2*phi1(x,y)*al^2*gram^-1
+ 1/2*phi1(x,y)*al^2*gram^-1*y
+ 1/2*phi1(x,y)*al^2*gram^-1*x
- phi1(x,y)^2
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 6*phi2(x^-1*y,x^-1)*gram^-3
- 12*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 6*phi2(x^-1*y,x^-1)*gram^-2
+ 12*phi2(x^-1*y,x^-1)*gram^-2*y
+ 6*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-2*x
- 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-1
- 3*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 3*phi2(y^-1,x*y^-1)*gram^-1
- 3*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ phi2(x,y)
+ 3*phi2(x,y)*gram^-1
- 3*phi2(x,y)*gram^-1*y
- 3*phi2(x,y)*gram^-1*x
+ 8*phi2(x,y)*gram^-1*x*y
- 2*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_9 * (
- 6*z3*gram^-1
- 149/9*ln(x)*gram^-1
+ 149/9*ln(x)*gram^-1*y
- 149/9*ln(x)*gram^-1*x
- 3/2*ln(x)*al*gram^-1
+ 3/2*ln(x)*al*gram^-1*y
- 3/2*ln(x)*al*gram^-1*x
- 1/2*ln(x)*al^2*gram^-1
+ 1/2*ln(x)*al^2*gram^-1*y
- 1/2*ln(x)*al^2*gram^-1*x
+ 11/3*ln(x)^2*gram^-1
- 11/3*ln(x)^2*gram^-1*y
- 1/3*ln(x)^2*gram^-1*x
+ ln(x)^2*al*gram^-1*x
+ 10/3*ln(x)*ln(y)*gram^-1
+ 4*ln(x)*ln(y)*gram^-1*y
+ 4*ln(x)*ln(y)*gram^-1*x
+ ln(x)*ln(y)*al*gram^-1
- ln(x)*ln(y)*al*gram^-1*y
- ln(x)*ln(y)*al*gram^-1*x
+ ln(x)*phi1(x,y)
+ 5/3*ln(x)*phi1(x,y)*gram^-1
+ 1/3*ln(x)*phi1(x,y)*gram^-1*y
- 2*ln(x)*phi1(x,y)*gram^-1*y^2
- 5/3*ln(x)*phi1(x,y)*gram^-1*x
+ 2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1
- ln(x)*phi1(x,y)*al*gram^-1*y
+ 1/2*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x
- 1/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/4*ln(x)*phi1(x,y)*al
- 149/9*ln(y)*gram^-1
- 149/9*ln(y)*gram^-1*y
+ 149/9*ln(y)*gram^-1*x
- 3/2*ln(y)*al*gram^-1
- 3/2*ln(y)*al*gram^-1*y
+ 3/2*ln(y)*al*gram^-1*x
- 1/2*ln(y)*al^2*gram^-1
- 1/2*ln(y)*al^2*gram^-1*y
+ 1/2*ln(y)*al^2*gram^-1*x
+ 11/3*ln(y)^2*gram^-1
- 1/3*ln(y)^2*gram^-1*y
- 11/3*ln(y)^2*gram^-1*x
+ ln(y)^2*al*gram^-1*y
- ln(y)*phi1(x,y)
+ 11/3*ln(y)*phi1(x,y)*gram^-1
- 17/3*ln(y)*phi1(x,y)*gram^-1*y
+ 2*ln(y)*phi1(x,y)*gram^-1*y^2
- 11/3*ln(y)*phi1(x,y)*gram^-1*x
- 2*ln(y)*phi1(x,y)*gram^-1*x*y
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*y
- 1/2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 1/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/4*ln(y)*phi1(x,y)*al
+ 11/4*omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
- omega2(x^-1,x^-1*y)*gram^-1*x
- 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 3/4*omega2(x^-1*y,x^-1)*gram^-1
+ omega2(x^-1*y,x^-1)*gram^-1*y
+ omega2(x^-1*y,x^-1)*gram^-1*x
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 11/4*omega2(y^-1,x*y^-1)*gram^-1
- omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
- 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 3/4*omega2(x*y^-1,y^-1)*gram^-1
+ omega2(x*y^-1,y^-1)*gram^-1*y
+ omega2(x*y^-1,y^-1)*gram^-1*x
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 11/4*omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
- omega2(x,y)*gram^-1*x
- 1/4*omega2(x,y)*al*gram^-1
+ 1/4*omega2(x,y)*al*gram^-1*y
+ 1/4*omega2(x,y)*al*gram^-1*x
+ 11/4*omega2(y,x)*gram^-1
- omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
- 1/4*omega2(y,x)*al*gram^-1
+ 1/4*omega2(y,x)*al*gram^-1*y
+ 1/4*omega2(y,x)*al*gram^-1*x
+ 4*phi1(x,y)
- 149/9*phi1(x,y)*gram^-1
+ 149/9*phi1(x,y)*gram^-1*y
+ 149/9*phi1(x,y)*gram^-1*x
- 3/2*phi1(x,y)*al*gram^-1
+ 3/2*phi1(x,y)*al*gram^-1*y
+ 3/2*phi1(x,y)*al*gram^-1*x
- phi1(x,y)*al
- 1/2*phi1(x,y)*al^2*gram^-1
+ 1/2*phi1(x,y)*al^2*gram^-1*y
+ 1/2*phi1(x,y)*al^2*gram^-1*x
- phi1(x,y)^2
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 6*phi2(x^-1*y,x^-1)*gram^-3
- 12*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-3*x
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 6*phi2(x^-1*y,x^-1)*gram^-2
+ 12*phi2(x^-1*y,x^-1)*gram^-2*y
+ 6*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-2*x
- 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-1
- 3*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 3*phi2(y^-1,x*y^-1)*gram^-1
- 3*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ phi2(x,y)
+ 3*phi2(x,y)*gram^-1
- 3*phi2(x,y)*gram^-1*y
- 3*phi2(x,y)*gram^-1*x
+ 8*phi2(x,y)*gram^-1*x*y
- 2*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_8 * (
- 1414/9*gram^-1*x
- 72*z3*gram^-2
+ 144*z3*gram^-2*y
- 72*z3*gram^-2*y^2
+ 72*z3*gram^-2*x
+ 216*z3*gram^-2*x*y
+ 60*z3*gram^-1
+ 12*z3*gram^-1*y
+ 36*z3*gram^-1*x
+ 28*al*gram^-1*x
+ 72*al*z3*gram^-2
- 144*al*z3*gram^-2*y
+ 72*al*z3*gram^-2*y^2
- 72*al*z3*gram^-2*x
- 216*al*z3*gram^-2*x*y
- 72*al*z3*gram^-1
- 24*al*z3*gram^-1*x
+ 6*al^2*gram^-1*x
- 1414/3*ln(x)*gram^-2
+ 1414/3*ln(x)*gram^-2*y
+ 1414/3*ln(x)*gram^-2*y^2
- 1414/3*ln(x)*gram^-2*y^3
+ 1414/3*ln(x)*gram^-2*x
+ 2828*ln(x)*gram^-2*x*y
+ 1414/3*ln(x)*gram^-2*x*y^2
+ 1414/3*ln(x)*gram^-1
+ 1414/3*ln(x)*gram^-1*y
+ 240*ln(x)*gram^-1*x
+ 84*ln(x)*al*gram^-2
- 84*ln(x)*al*gram^-2*y
- 84*ln(x)*al*gram^-2*y^2
+ 84*ln(x)*al*gram^-2*y^3
- 84*ln(x)*al*gram^-2*x
- 504*ln(x)*al*gram^-2*x*y
- 84*ln(x)*al*gram^-2*x*y^2
- 84*ln(x)*al*gram^-1
- 84*ln(x)*al*gram^-1*y
- 62*ln(x)*al*gram^-1*x
+ 18*ln(x)*al^2*gram^-2
- 18*ln(x)*al^2*gram^-2*y
- 18*ln(x)*al^2*gram^-2*y^2
+ 18*ln(x)*al^2*gram^-2*y^3
- 18*ln(x)*al^2*gram^-2*x
- 108*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
- 18*ln(x)*al^2*gram^-1
- 18*ln(x)*al^2*gram^-1*y
- 14*ln(x)*al^2*gram^-1*x
+ 28*ln(x)^2*gram^-2
+ 32*ln(x)^2*gram^-2*y
- 148*ln(x)^2*gram^-2*y^2
+ 88*ln(x)^2*gram^-2*y^3
+ 32*ln(x)^2*gram^-2*x
- 408*ln(x)^2*gram^-2*x*y
- 88*ln(x)^2*gram^-2*x*y^2
- 28*ln(x)^2*gram^-1
- 88*ln(x)^2*gram^-1*y
- 34*ln(x)^2*gram^-1*x
- 18*ln(x)^2*al*gram^-2
+ 18*ln(x)^2*al*gram^-2*y
+ 18*ln(x)^2*al*gram^-2*y^2
- 18*ln(x)^2*al*gram^-2*y^3
+ 18*ln(x)^2*al*gram^-2*x
+ 108*ln(x)^2*al*gram^-2*x*y
+ 18*ln(x)^2*al*gram^-2*x*y^2
+ 18*ln(x)^2*al*gram^-1
+ 18*ln(x)^2*al*gram^-1*y
+ 12*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2
+ 6*ln(x)^2*al^2*gram^-2*y
+ 6*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x
+ 36*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 6*ln(x)^2*al^2*gram^-1
+ 6*ln(x)^2*al^2*gram^-1*y
+ 4*ln(x)^2*al^2*gram^-1*x
+ 148*ln(x)*ln(y)*gram^-2
- 296*ln(x)*ln(y)*gram^-2*y
+ 148*ln(x)*ln(y)*gram^-2*y^2
- 148*ln(x)*ln(y)*gram^-2*x
- 444*ln(x)*ln(y)*gram^-2*x*y
- 404/3*ln(x)*ln(y)*gram^-1
- 40/3*ln(x)*ln(y)*gram^-1*y
- 36*ln(x)*ln(y)*gram^-1*x
- 18*ln(x)*ln(y)*al*gram^-2
+ 36*ln(x)*ln(y)*al*gram^-2*y
- 18*ln(x)*ln(y)*al*gram^-2*y^2
+ 18*ln(x)*ln(y)*al*gram^-2*x
+ 54*ln(x)*ln(y)*al*gram^-2*x*y
+ 18*ln(x)*ln(y)*al*gram^-1
+ 6*ln(x)*ln(y)*al*gram^-1*x
- 6*ln(x)*ln(y)*al^2*gram^-2
+ 12*ln(x)*ln(y)*al^2*gram^-2*y
- 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x
+ 18*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 6*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 10/3*ln(x)*phi1(x,y)
+ 30*ln(x)*phi1(x,y)*gram^-2
- 206*ln(x)*phi1(x,y)*gram^-2*y
+ 322*ln(x)*phi1(x,y)*gram^-2*y^2
- 146*ln(x)*phi1(x,y)*gram^-2*y^3
- 30*ln(x)*phi1(x,y)*gram^-2*x
+ 172*ln(x)*phi1(x,y)*gram^-2*x*y
+ 322*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 100/3*ln(x)*phi1(x,y)*gram^-1
+ 458/3*ln(x)*phi1(x,y)*gram^-1*y
- 10/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 20/3*ln(x)*phi1(x,y)*gram^-1*x
+ 98/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 36*ln(x)*phi1(x,y)*al*gram^-2*y
- 72*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 36*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 72*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 72*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al*gram^-1
- 42*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 9*ln(x)*phi1(x,y)*al*gram^-1*x
- 9*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3*ln(x)*phi1(x,y)*al
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1
- 14*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
+ 1414/3*ln(y)*gram^-2*y
- 2828/3*ln(y)*gram^-2*y^2
+ 1414/3*ln(y)*gram^-2*y^3
- 1414*ln(y)*gram^-2*x*y
- 1414/3*ln(y)*gram^-2*x*y^2
- 466/9*ln(y)*gram^-1
- 3776/9*ln(y)*gram^-1*y
- 76*ln(y)*gram^-1*x
- 84*ln(y)*al*gram^-2*y
+ 168*ln(y)*al*gram^-2*y^2
- 84*ln(y)*al*gram^-2*y^3
+ 252*ln(y)*al*gram^-2*x*y
+ 84*ln(y)*al*gram^-2*x*y^2
+ 84*ln(y)*al*gram^-1*y
+ 22*ln(y)*al*gram^-1*x
- 18*ln(y)*al^2*gram^-2*y
+ 36*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
+ 54*ln(y)*al^2*gram^-2*x*y
+ 18*ln(y)*al^2*gram^-2*x*y^2
+ 18*ln(y)*al^2*gram^-1*y
+ 4*ln(y)*al^2*gram^-1*x
- 88*ln(y)^2*gram^-2*y
+ 176*ln(y)^2*gram^-2*y^2
- 88*ln(y)^2*gram^-2*y^3
+ 324*ln(y)^2*gram^-2*x*y
+ 88*ln(y)^2*gram^-2*x*y^2
+ 34/3*ln(y)^2*gram^-1
+ 260/3*ln(y)^2*gram^-1*y
+ 26*ln(y)^2*gram^-1*x
+ 18*ln(y)^2*al*gram^-2*y
- 36*ln(y)^2*al*gram^-2*y^2
+ 18*ln(y)^2*al*gram^-2*y^3
- 54*ln(y)^2*al*gram^-2*x*y
- 18*ln(y)^2*al*gram^-2*x*y^2
- 18*ln(y)^2*al*gram^-1*y
- 6*ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 18*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 6*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)^2*al^2*gram^-1*x
+ 28/3*ln(y)*phi1(x,y)
- 206*ln(y)*phi1(x,y)*gram^-2*y
+ 412*ln(y)*phi1(x,y)*gram^-2*y^2
- 206*ln(y)*phi1(x,y)*gram^-2*y^3
+ 442*ln(y)*phi1(x,y)*gram^-2*x*y
+ 382*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 19/3*ln(y)*phi1(x,y)*gram^-1
+ 671/3*ln(y)*phi1(x,y)*gram^-1*y
- 34/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 137/3*ln(y)*phi1(x,y)*gram^-1*x
+ 122/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 36*ln(y)*phi1(x,y)*al*gram^-2*y
- 72*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 36*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 72*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 72*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al*gram^-1
- 42*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 9*ln(y)*phi1(x,y)*al*gram^-1*x
- 9*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3*ln(y)*phi1(x,y)*al
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1
- 14*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
+ 48*omega2(x^-1,x^-1*y)*gram^-2
- 96*omega2(x^-1,x^-1*y)*gram^-2*y
+ 48*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 78*omega2(x^-1,x^-1*y)*gram^-2*x
- 84*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 43*omega2(x^-1,x^-1*y)*gram^-1
- 5*omega2(x^-1,x^-1*y)*gram^-1*x
- 3*omega2(x^-1,x^-1*y)*al*gram^-2
+ 6*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 3*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x
+ 9*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 3*omega2(x^-1,x^-1*y)*al*gram^-1
+ omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 30*omega2(x^-1*y,x^-1)*gram^-2*x
+ 5*omega2(x^-1*y,x^-1)*gram^-1
- omega2(x^-1*y,x^-1)*gram^-1*x
- 3*omega2(x^-1*y,x^-1)*al*gram^-2
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 3*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 9*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 3*omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*x
- 12*omega2(y^-1,x*y^-1)*gram^-2
+ 24*omega2(y^-1,x*y^-1)*gram^-2*y
- 12*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 42*omega2(y^-1,x*y^-1)*gram^-2*x
- 24*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 11*omega2(y^-1,x*y^-1)*gram^-1
- 4*omega2(y^-1,x*y^-1)*gram^-1*y
- omega2(y^-1,x*y^-1)*gram^-1*x
- 3*omega2(y^-1,x*y^-1)*al*gram^-2
+ 6*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 3*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x
+ 9*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 3*omega2(y^-1,x*y^-1)*al*gram^-1
+ omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 30*omega2(x*y^-1,y^-1)*gram^-2*x
+ 5*omega2(x*y^-1,y^-1)*gram^-1
- omega2(x*y^-1,y^-1)*gram^-1*x
- 3*omega2(x*y^-1,y^-1)*al*gram^-2
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 3*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 9*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 3*omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 48*omega2(x,y)*gram^-2
- 96*omega2(x,y)*gram^-2*y
+ 48*omega2(x,y)*gram^-2*y^2
- 78*omega2(x,y)*gram^-2*x
- 84*omega2(x,y)*gram^-2*x*y
- 43*omega2(x,y)*gram^-1
- 5*omega2(x,y)*gram^-1*x
- 3*omega2(x,y)*al*gram^-2
+ 6*omega2(x,y)*al*gram^-2*y
- 3*omega2(x,y)*al*gram^-2*y^2
+ 3*omega2(x,y)*al*gram^-2*x
+ 9*omega2(x,y)*al*gram^-2*x*y
+ 3*omega2(x,y)*al*gram^-1
+ omega2(x,y)*al*gram^-1*x
- 12*omega2(y,x)*gram^-2
+ 24*omega2(y,x)*gram^-2*y
- 12*omega2(y,x)*gram^-2*y^2
+ 42*omega2(y,x)*gram^-2*x
- 24*omega2(y,x)*gram^-2*x*y
+ 11*omega2(y,x)*gram^-1
- 4*omega2(y,x)*gram^-1*y
- omega2(y,x)*gram^-1*x
- 3*omega2(y,x)*al*gram^-2
+ 6*omega2(y,x)*al*gram^-2*y
- 3*omega2(y,x)*al*gram^-2*y^2
+ 3*omega2(y,x)*al*gram^-2*x
+ 9*omega2(y,x)*al*gram^-2*x*y
+ 3*omega2(y,x)*al*gram^-1
+ omega2(y,x)*al*gram^-1*x
- 361/9*phi1(x,y)
+ 2828/3*phi1(x,y)*gram^-2*y
- 5656/3*phi1(x,y)*gram^-2*y^2
+ 2828/3*phi1(x,y)*gram^-2*y^3
- 5656/3*phi1(x,y)*gram^-2*x*y
- 5656/3*phi1(x,y)*gram^-2*x*y^2
+ 241/9*phi1(x,y)*gram^-1
- 8966/9*phi1(x,y)*gram^-1*y
+ 241/9*phi1(x,y)*gram^-1*y^2
- 2123/9*phi1(x,y)*gram^-1*x
- 1655/9*phi1(x,y)*gram^-1*x*y
- 168*phi1(x,y)*al*gram^-2*y
+ 336*phi1(x,y)*al*gram^-2*y^2
- 168*phi1(x,y)*al*gram^-2*y^3
+ 336*phi1(x,y)*al*gram^-2*x*y
+ 336*phi1(x,y)*al*gram^-2*x*y^2
- 14*phi1(x,y)*al*gram^-1
+ 196*phi1(x,y)*al*gram^-1*y
- 14*phi1(x,y)*al*gram^-1*y^2
+ 42*phi1(x,y)*al*gram^-1*x
+ 42*phi1(x,y)*al*gram^-1*x*y
+ 14*phi1(x,y)*al
- 36*phi1(x,y)*al^2*gram^-2*y
+ 72*phi1(x,y)*al^2*gram^-2*y^2
- 36*phi1(x,y)*al^2*gram^-2*y^3
+ 72*phi1(x,y)*al^2*gram^-2*x*y
+ 72*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*phi1(x,y)*al^2*gram^-1
+ 42*phi1(x,y)*al^2*gram^-1*y
- 3*phi1(x,y)*al^2*gram^-1*y^2
+ 9*phi1(x,y)*al^2*gram^-1*x
+ 9*phi1(x,y)*al^2*gram^-1*x*y
+ 3*phi1(x,y)*al^2
+ 4*phi1(x,y)^2
- 4*phi1(x,y)^2*gram^-1
+ 8*phi1(x,y)^2*gram^-1*y
- 4*phi1(x,y)^2*gram^-1*y^2
+ 4*phi1(x,y)^2*gram^-1*x
+ 12*phi1(x,y)^2*gram^-1*x*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 16*phi2(x^-1*y,x^-1)*gram^-3
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y
- 40*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 24*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3*x
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-2
- 104*phi2(x^-1*y,x^-1)*gram^-2*y
+ 48*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-2*x
- 36*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 20*phi2(x^-1*y,x^-1)*gram^-1
+ 96*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 216*phi2(y^-1,x*y^-1)*gram^-2
+ 144*phi2(y^-1,x*y^-1)*gram^-2*y
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 216*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 96*phi2(y^-1,x*y^-1)*gram^-2*x
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 96*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 24*phi2(y^-1,x*y^-1)*gram^-1
- 16*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 120*phi2(x,y)*gram^-2*y
+ 240*phi2(x,y)*gram^-2*y^2
- 120*phi2(x,y)*gram^-2*y^3
+ 240*phi2(x,y)*gram^-2*x*y
+ 240*phi2(x,y)*gram^-2*x*y^2
+ 120*phi2(x,y)*gram^-1*y
+ 20*phi2(x,y)*gram^-1*x
+ 12*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_7 * (
+ 707/18*gram^-1
- 707/18*gram^-1*y
- 707/6*gram^-1*x
- 36*z3*gram^-2
+ 72*z3*gram^-2*y
- 36*z3*gram^-2*y^2
+ 36*z3*gram^-2*x
+ 180*z3*gram^-2*x*y
+ 36*z3*gram^-1
+ 18*z3*gram^-1*y
+ 30*z3*gram^-1*x
- 7*al*gram^-1
+ 7*al*gram^-1*y
+ 21*al*gram^-1*x
+ 36*al*z3*gram^-2
- 72*al*z3*gram^-2*y
+ 36*al*z3*gram^-2*y^2
- 36*al*z3*gram^-2*x
- 180*al*z3*gram^-2*x*y
- 42*al*z3*gram^-1
- 24*al*z3*gram^-1*x
- 3/2*al^2*gram^-1
+ 3/2*al^2*gram^-1*y
+ 9/2*al^2*gram^-1*x
- 707/3*ln(x)*gram^-2
+ 707*ln(x)*gram^-2*y^2
- 1414/3*ln(x)*gram^-2*y^3
+ 707/3*ln(x)*gram^-2*x
+ 2121*ln(x)*gram^-2*x*y
+ 1414/3*ln(x)*gram^-2*x*y^2
+ 2288/9*ln(x)*gram^-1
+ 4075/9*ln(x)*gram^-1*y
+ 3947/18*ln(x)*gram^-1*x
+ 42*ln(x)*al*gram^-2
- 126*ln(x)*al*gram^-2*y^2
+ 84*ln(x)*al*gram^-2*y^3
- 42*ln(x)*al*gram^-2*x
- 378*ln(x)*al*gram^-2*x*y
- 84*ln(x)*al*gram^-2*x*y^2
- 81/2*ln(x)*al*gram^-1
- 171/2*ln(x)*al*gram^-1*y
- 107/2*ln(x)*al*gram^-1*x
+ 9*ln(x)*al^2*gram^-2
- 27*ln(x)*al^2*gram^-2*y^2
+ 18*ln(x)*al^2*gram^-2*y^3
- 9*ln(x)*al^2*gram^-2*x
- 81*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
- 17/2*ln(x)*al^2*gram^-1
- 37/2*ln(x)*al^2*gram^-1*y
- 12*ln(x)*al^2*gram^-1*x
- ln(x)^2*gram^-2
+ 90*ln(x)^2*gram^-2*y
- 177*ln(x)^2*gram^-2*y^2
+ 88*ln(x)^2*gram^-2*y^3
+ 31*ln(x)^2*gram^-2*x
- 291*ln(x)^2*gram^-2*x*y
- 88*ln(x)^2*gram^-2*x*y^2
- 8/3*ln(x)^2*gram^-1
- 253/3*ln(x)^2*gram^-1*y
- 91/3*ln(x)^2*gram^-1*x
- 9*ln(x)^2*al*gram^-2
+ 27*ln(x)^2*al*gram^-2*y^2
- 18*ln(x)^2*al*gram^-2*y^3
+ 9*ln(x)^2*al*gram^-2*x
+ 81*ln(x)^2*al*gram^-2*x*y
+ 18*ln(x)^2*al*gram^-2*x*y^2
+ 9*ln(x)^2*al*gram^-1
+ 18*ln(x)^2*al*gram^-1*y
+ 21/2*ln(x)^2*al*gram^-1*x
- 3*ln(x)^2*al^2*gram^-2
+ 9*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 3*ln(x)^2*al^2*gram^-2*x
+ 27*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 3*ln(x)^2*al^2*gram^-1
+ 6*ln(x)^2*al^2*gram^-1*y
+ 7/2*ln(x)^2*al^2*gram^-1*x
+ 74*ln(x)*ln(y)*gram^-2
- 148*ln(x)*ln(y)*gram^-2*y
+ 74*ln(x)*ln(y)*gram^-2*y^2
- 74*ln(x)*ln(y)*gram^-2*x
- 370*ln(x)*ln(y)*gram^-2*x*y
- 259/3*ln(x)*ln(y)*gram^-1
- 40/3*ln(x)*ln(y)*gram^-1*y
- 36*ln(x)*ln(y)*gram^-1*x
- 9*ln(x)*ln(y)*al*gram^-2
+ 18*ln(x)*ln(y)*al*gram^-2*y
- 9*ln(x)*ln(y)*al*gram^-2*y^2
+ 9*ln(x)*ln(y)*al*gram^-2*x
+ 45*ln(x)*ln(y)*al*gram^-2*x*y
+ 21/2*ln(x)*ln(y)*al*gram^-1
+ 6*ln(x)*ln(y)*al*gram^-1*x
- 3*ln(x)*ln(y)*al^2*gram^-2
+ 6*ln(x)*ln(y)*al^2*gram^-2*y
- 3*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 3*ln(x)*ln(y)*al^2*gram^-2*x
+ 15*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 7/2*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 43/12*ln(x)*phi1(x,y)
+ 15*ln(x)*phi1(x,y)*gram^-2
- 132*ln(x)*phi1(x,y)*gram^-2*y
+ 219*ln(x)*phi1(x,y)*gram^-2*y^2
- 102*ln(x)*phi1(x,y)*gram^-2*y^3
- 15*ln(x)*phi1(x,y)*gram^-2*x
+ 85*ln(x)*phi1(x,y)*gram^-2*x*y
+ 278*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 45/2*ln(x)*phi1(x,y)*gram^-1
+ 677/6*ln(x)*phi1(x,y)*gram^-1*y
- 10/3*ln(x)*phi1(x,y)*gram^-1*y^2
+ 5/3*ln(x)*phi1(x,y)*gram^-1*x
+ 98/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 27*ln(x)*phi1(x,y)*al*gram^-2*y
- 54*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 27*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 45*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 63*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al*gram^-1
- 33*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 6*ln(x)*phi1(x,y)*al*gram^-1*x
- 9*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3*ln(x)*phi1(x,y)*al
+ 9*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 9*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 15*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 21*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1
- 11*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
+ 1414/3*ln(y)*gram^-2*y
- 2828/3*ln(y)*gram^-2*y^2
+ 1414/3*ln(y)*gram^-2*y^3
- 2828/3*ln(y)*gram^-2*x*y
- 1414/3*ln(y)*gram^-2*x*y^2
+ 109/18*ln(y)*gram^-1
- 1159/3*ln(y)*gram^-1*y
- 1259/18*ln(y)*gram^-1*x
- 84*ln(y)*al*gram^-2*y
+ 168*ln(y)*al*gram^-2*y^2
- 84*ln(y)*al*gram^-2*y^3
+ 168*ln(y)*al*gram^-2*x*y
+ 84*ln(y)*al*gram^-2*x*y^2
- 11/2*ln(y)*al*gram^-1
+ 165/2*ln(y)*al*gram^-1*y
+ 33/2*ln(y)*al*gram^-1*x
- 18*ln(y)*al^2*gram^-2*y
+ 36*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
+ 36*ln(y)*al^2*gram^-2*x*y
+ 18*ln(y)*al^2*gram^-2*x*y^2
- ln(y)*al^2*gram^-1
+ 35/2*ln(y)*al^2*gram^-1*y
+ 3*ln(y)*al^2*gram^-1*x
- 103*ln(y)^2*gram^-2*y
+ 191*ln(y)^2*gram^-2*y^2
- 88*ln(y)^2*gram^-2*y^3
+ 221*ln(y)^2*gram^-2*x*y
+ 88*ln(y)^2*gram^-2*x*y^2
- 11/3*ln(y)^2*gram^-1
+ 83*ln(y)^2*gram^-1*y
+ 67/3*ln(y)^2*gram^-1*x
+ 18*ln(y)^2*al*gram^-2*y
- 36*ln(y)^2*al*gram^-2*y^2
+ 18*ln(y)^2*al*gram^-2*y^3
- 36*ln(y)^2*al*gram^-2*x*y
- 18*ln(y)^2*al*gram^-2*x*y^2
+ 3/2*ln(y)^2*al*gram^-1
- 18*ln(y)^2*al*gram^-1*y
- 9/2*ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 12*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(y)^2*al^2*gram^-1
- 6*ln(y)^2*al^2*gram^-1*y
- 3/2*ln(y)^2*al^2*gram^-1*x
+ 109/12*ln(y)*phi1(x,y)
- 162*ln(y)*phi1(x,y)*gram^-2*y
+ 324*ln(y)*phi1(x,y)*gram^-2*y^2
- 162*ln(y)*phi1(x,y)*gram^-2*y^3
+ 280*ln(y)*phi1(x,y)*gram^-2*x*y
+ 338*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 13*ln(y)*phi1(x,y)*gram^-1
+ 1073/6*ln(y)*phi1(x,y)*gram^-1*y
- 34/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 98/3*ln(y)*phi1(x,y)*gram^-1*x
+ 122/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 27*ln(y)*phi1(x,y)*al*gram^-2*y
- 54*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 27*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 45*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 63*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al*gram^-1
- 33*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*al*gram^-1*x
- 9*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3*ln(y)*phi1(x,y)*al
+ 9*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 9*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 15*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 21*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1
- 11*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
+ 63/2*omega2(x^-1,x^-1*y)*gram^-2
- 141/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 39*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 93/2*omega2(x^-1,x^-1*y)*gram^-2*x
- 75*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 133/4*omega2(x^-1,x^-1*y)*gram^-1
+ 1/4*omega2(x^-1,x^-1*y)*gram^-1*y
- 21/4*omega2(x^-1,x^-1*y)*gram^-1*x
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*y
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*x
+ 15/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 7/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ omega2(x^-1,x^-1*y)*al*gram^-1*x
- 15/2*omega2(x^-1*y,x^-1)*gram^-2
+ 15/2*omega2(x^-1*y,x^-1)*gram^-2*y
+ 45/2*omega2(x^-1*y,x^-1)*gram^-2*x
+ 21/4*omega2(x^-1*y,x^-1)*gram^-1
- 1/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/4*omega2(x^-1*y,x^-1)*gram^-1*x
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*x
+ 15/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 7/4*omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*x
- 27/2*omega2(y^-1,x*y^-1)*gram^-2
+ 69/2*omega2(y^-1,x*y^-1)*gram^-2*y
- 21*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 57/2*omega2(y^-1,x*y^-1)*gram^-2*x
- 15*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 47/4*omega2(y^-1,x*y^-1)*gram^-1
- 15/4*omega2(y^-1,x*y^-1)*gram^-1*y
- 5/4*omega2(y^-1,x*y^-1)*gram^-1*x
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*y
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*x
+ 15/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 7/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ omega2(y^-1,x*y^-1)*al*gram^-1*x
- 15/2*omega2(x*y^-1,y^-1)*gram^-2
+ 15/2*omega2(x*y^-1,y^-1)*gram^-2*y
+ 45/2*omega2(x*y^-1,y^-1)*gram^-2*x
+ 21/4*omega2(x*y^-1,y^-1)*gram^-1
- 1/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/4*omega2(x*y^-1,y^-1)*gram^-1*x
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*x
+ 15/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 7/4*omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 63/2*omega2(x,y)*gram^-2
- 141/2*omega2(x,y)*gram^-2*y
+ 39*omega2(x,y)*gram^-2*y^2
- 93/2*omega2(x,y)*gram^-2*x
- 75*omega2(x,y)*gram^-2*x*y
- 133/4*omega2(x,y)*gram^-1
+ 1/4*omega2(x,y)*gram^-1*y
- 21/4*omega2(x,y)*gram^-1*x
- 3/2*omega2(x,y)*al*gram^-2
+ 3*omega2(x,y)*al*gram^-2*y
- 3/2*omega2(x,y)*al*gram^-2*y^2
+ 3/2*omega2(x,y)*al*gram^-2*x
+ 15/2*omega2(x,y)*al*gram^-2*x*y
+ 7/4*omega2(x,y)*al*gram^-1
+ omega2(x,y)*al*gram^-1*x
- 27/2*omega2(y,x)*gram^-2
+ 69/2*omega2(y,x)*gram^-2*y
- 21*omega2(y,x)*gram^-2*y^2
+ 57/2*omega2(y,x)*gram^-2*x
- 15*omega2(y,x)*gram^-2*x*y
+ 47/4*omega2(y,x)*gram^-1
- 15/4*omega2(y,x)*gram^-1*y
- 5/4*omega2(y,x)*gram^-1*x
- 3/2*omega2(y,x)*al*gram^-2
+ 3*omega2(y,x)*al*gram^-2*y
- 3/2*omega2(y,x)*al*gram^-2*y^2
+ 3/2*omega2(y,x)*al*gram^-2*x
+ 15/2*omega2(y,x)*al*gram^-2*x*y
+ 7/4*omega2(y,x)*al*gram^-1
+ omega2(y,x)*al*gram^-1*x
- 361/9*phi1(x,y)
+ 707*phi1(x,y)*gram^-2*y
- 1414*phi1(x,y)*gram^-2*y^2
+ 707*phi1(x,y)*gram^-2*y^3
- 3535/3*phi1(x,y)*gram^-2*x*y
- 4949/3*phi1(x,y)*gram^-2*x*y^2
+ 197/3*phi1(x,y)*gram^-1
- 7195/9*phi1(x,y)*gram^-1*y
+ 241/9*phi1(x,y)*gram^-1*y^2
- 1532/9*phi1(x,y)*gram^-1*x
- 1655/9*phi1(x,y)*gram^-1*x*y
- 126*phi1(x,y)*al*gram^-2*y
+ 252*phi1(x,y)*al*gram^-2*y^2
- 126*phi1(x,y)*al*gram^-2*y^3
+ 210*phi1(x,y)*al*gram^-2*x*y
+ 294*phi1(x,y)*al*gram^-2*x*y^2
- 14*phi1(x,y)*al*gram^-1
+ 154*phi1(x,y)*al*gram^-1*y
- 14*phi1(x,y)*al*gram^-1*y^2
+ 28*phi1(x,y)*al*gram^-1*x
+ 42*phi1(x,y)*al*gram^-1*x*y
+ 14*phi1(x,y)*al
- 27*phi1(x,y)*al^2*gram^-2*y
+ 54*phi1(x,y)*al^2*gram^-2*y^2
- 27*phi1(x,y)*al^2*gram^-2*y^3
+ 45*phi1(x,y)*al^2*gram^-2*x*y
+ 63*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*phi1(x,y)*al^2*gram^-1
+ 33*phi1(x,y)*al^2*gram^-1*y
- 3*phi1(x,y)*al^2*gram^-1*y^2
+ 6*phi1(x,y)*al^2*gram^-1*x
+ 9*phi1(x,y)*al^2*gram^-1*x*y
+ 3*phi1(x,y)*al^2
+ 3*phi1(x,y)^2
- 2*phi1(x,y)^2*gram^-1
+ 4*phi1(x,y)^2*gram^-1*y
- 2*phi1(x,y)^2*gram^-1*y^2
+ 2*phi1(x,y)^2*gram^-1*x
+ 10*phi1(x,y)^2*gram^-1*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 5*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 25*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 13*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 6*phi2(x^-1*y,x^-1)*gram^-3
- 28*phi2(x^-1*y,x^-1)*gram^-3*y
- 20*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 28*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 26*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x
+ 11*phi2(x^-1*y,x^-1)*gram^-3*x*y
- phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 13*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 6*phi2(x^-1*y,x^-1)*gram^-2
- 70*phi2(x^-1*y,x^-1)*gram^-2*y
+ 50*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x
- 37*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 17*phi2(x^-1*y,x^-1)*gram^-1
+ 78*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 180*phi2(y^-1,x*y^-1)*gram^-2
+ 126*phi2(y^-1,x*y^-1)*gram^-2*y
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 138*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 102*phi2(y^-1,x*y^-1)*gram^-2*x
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 75*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 21*phi2(y^-1,x*y^-1)*gram^-1
- 15*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ phi2(x,y)
- 90*phi2(x,y)*gram^-2*y
+ 180*phi2(x,y)*gram^-2*y^2
- 90*phi2(x,y)*gram^-2*y^3
+ 150*phi2(x,y)*gram^-2*x*y
+ 210*phi2(x,y)*gram^-2*x*y^2
- 5*phi2(x,y)*gram^-1
+ 97*phi2(x,y)*gram^-1*y
- 2*phi2(x,y)*gram^-1*y^2
+ 15*phi2(x,y)*gram^-1*x
+ 14*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_6 * (
+ 707/9*gram^-1
- 707/9*gram^-1*y
- 707/9*gram^-1*x
+ 144*z3*gram^-2*x*y
+ 12*z3*gram^-1
+ 24*z3*gram^-1*y
+ 24*z3*gram^-1*x
- 14*al*gram^-1
+ 14*al*gram^-1*y
+ 14*al*gram^-1*x
- 144*al*z3*gram^-2*x*y
- 12*al*z3*gram^-1
- 24*al*z3*gram^-1*x
- 3*al^2*gram^-1
+ 3*al^2*gram^-1*y
+ 3*al^2*gram^-1*x
- 1414/3*ln(x)*gram^-2*y
+ 2828/3*ln(x)*gram^-2*y^2
- 1414/3*ln(x)*gram^-2*y^3
+ 1414*ln(x)*gram^-2*x*y
+ 1414/3*ln(x)*gram^-2*x*y^2
+ 334/9*ln(x)*gram^-1
+ 3908/9*ln(x)*gram^-1*y
+ 1787/9*ln(x)*gram^-1*x
+ 84*ln(x)*al*gram^-2*y
- 168*ln(x)*al*gram^-2*y^2
+ 84*ln(x)*al*gram^-2*y^3
- 252*ln(x)*al*gram^-2*x*y
- 84*ln(x)*al*gram^-2*x*y^2
+ 3*ln(x)*al*gram^-1
- 87*ln(x)*al*gram^-1*y
- 45*ln(x)*al*gram^-1*x
+ 18*ln(x)*al^2*gram^-2*y
- 36*ln(x)*al^2*gram^-2*y^2
+ 18*ln(x)*al^2*gram^-2*y^3
- 54*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
+ ln(x)*al^2*gram^-1
- 19*ln(x)*al^2*gram^-1*y
- 10*ln(x)*al^2*gram^-1*x
- 30*ln(x)^2*gram^-2
+ 148*ln(x)^2*gram^-2*y
- 206*ln(x)^2*gram^-2*y^2
+ 88*ln(x)^2*gram^-2*y^3
+ 30*ln(x)^2*gram^-2*x
- 174*ln(x)^2*gram^-2*x*y
- 88*ln(x)^2*gram^-2*x*y^2
+ 68/3*ln(x)^2*gram^-1
- 242/3*ln(x)^2*gram^-1*y
- 80/3*ln(x)^2*gram^-1*x
- 18*ln(x)^2*al*gram^-2*y
+ 36*ln(x)^2*al*gram^-2*y^2
- 18*ln(x)^2*al*gram^-2*y^3
+ 54*ln(x)^2*al*gram^-2*x*y
+ 18*ln(x)^2*al*gram^-2*x*y^2
+ 18*ln(x)^2*al*gram^-1*y
+ 9*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 6*ln(x)^2*al^2*gram^-1*y
+ 3*ln(x)^2*al^2*gram^-1*x
- 296*ln(x)*ln(y)*gram^-2*x*y
- 38*ln(x)*ln(y)*gram^-1
- 40/3*ln(x)*ln(y)*gram^-1*y
- 36*ln(x)*ln(y)*gram^-1*x
+ 36*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-1
+ 6*ln(x)*ln(y)*al*gram^-1*x
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*x
+ 23/6*ln(x)*phi1(x,y)
- 58*ln(x)*phi1(x,y)*gram^-2*y
+ 116*ln(x)*phi1(x,y)*gram^-2*y^2
- 58*ln(x)*phi1(x,y)*gram^-2*y^3
- 2*ln(x)*phi1(x,y)*gram^-2*x*y
+ 234*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 35/3*ln(x)*phi1(x,y)*gram^-1
+ 73*ln(x)*phi1(x,y)*gram^-1*y
- 10/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 10/3*ln(x)*phi1(x,y)*gram^-1*x
+ 98/3*ln(x)*phi1(x,y)*gram^-1*x*y
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 54*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(x)*phi1(x,y)*al*gram^-1
- 24*ln(x)*phi1(x,y)*al*gram^-1*y
+ 3*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-1*x
- 9*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 3*ln(x)*phi1(x,y)*al
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(x)*phi1(x,y)*al^2*gram^-1
- 8*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- ln(x)*phi1(x,y)*al^2
+ 1414/3*ln(y)*gram^-2*y
- 2828/3*ln(y)*gram^-2*y^2
+ 1414/3*ln(y)*gram^-2*y^3
- 1414/3*ln(y)*gram^-2*x*y
- 1414/3*ln(y)*gram^-2*x*y^2
+ 575/9*ln(y)*gram^-1
- 3178/9*ln(y)*gram^-1*y
- 575/9*ln(y)*gram^-1*x
- 84*ln(y)*al*gram^-2*y
+ 168*ln(y)*al*gram^-2*y^2
- 84*ln(y)*al*gram^-2*y^3
+ 84*ln(y)*al*gram^-2*x*y
+ 84*ln(y)*al*gram^-2*x*y^2
- 11*ln(y)*al*gram^-1
+ 81*ln(y)*al*gram^-1*y
+ 11*ln(y)*al*gram^-1*x
- 18*ln(y)*al^2*gram^-2*y
+ 36*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
+ 18*ln(y)*al^2*gram^-2*x*y
+ 18*ln(y)*al^2*gram^-2*x*y^2
- 2*ln(y)*al^2*gram^-1
+ 17*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
- 118*ln(y)^2*gram^-2*y
+ 206*ln(y)^2*gram^-2*y^2
- 88*ln(y)^2*gram^-2*y^3
+ 118*ln(y)^2*gram^-2*x*y
+ 88*ln(y)^2*gram^-2*x*y^2
- 56/3*ln(y)^2*gram^-1
+ 238/3*ln(y)^2*gram^-1*y
+ 56/3*ln(y)^2*gram^-1*x
+ 18*ln(y)^2*al*gram^-2*y
- 36*ln(y)^2*al*gram^-2*y^2
+ 18*ln(y)^2*al*gram^-2*y^3
- 18*ln(y)^2*al*gram^-2*x*y
- 18*ln(y)^2*al*gram^-2*x*y^2
+ 3*ln(y)^2*al*gram^-1
- 18*ln(y)^2*al*gram^-1*y
- 3*ln(y)^2*al*gram^-1*x
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
+ ln(y)^2*al^2*gram^-1
- 6*ln(y)^2*al^2*gram^-1*y
- ln(y)^2*al^2*gram^-1*x
+ 53/6*ln(y)*phi1(x,y)
- 118*ln(y)*phi1(x,y)*gram^-2*y
+ 236*ln(y)*phi1(x,y)*gram^-2*y^2
- 118*ln(y)*phi1(x,y)*gram^-2*y^3
+ 118*ln(y)*phi1(x,y)*gram^-2*x*y
+ 294*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 59/3*ln(y)*phi1(x,y)*gram^-1
+ 134*ln(y)*phi1(x,y)*gram^-1*y
- 34/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 59/3*ln(y)*phi1(x,y)*gram^-1*x
+ 122/3*ln(y)*phi1(x,y)*gram^-1*x*y
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 54*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 3*ln(y)*phi1(x,y)*al*gram^-1
- 24*ln(y)*phi1(x,y)*al*gram^-1*y
+ 3*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-1*x
- 9*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 3*ln(y)*phi1(x,y)*al
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ ln(y)*phi1(x,y)*al^2*gram^-1
- 8*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- ln(y)*phi1(x,y)*al^2
+ 15*omega2(x^-1,x^-1*y)*gram^-2
- 45*omega2(x^-1,x^-1*y)*gram^-2*y
+ 30*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 15*omega2(x^-1,x^-1*y)*gram^-2*x
- 66*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 47/2*omega2(x^-1,x^-1*y)*gram^-1
+ 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 11/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 6*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1
+ omega2(x^-1,x^-1*y)*al*gram^-1*x
- 15*omega2(x^-1*y,x^-1)*gram^-2
+ 15*omega2(x^-1*y,x^-1)*gram^-2*y
+ 15*omega2(x^-1*y,x^-1)*gram^-2*x
+ 11/2*omega2(x^-1*y,x^-1)*gram^-1
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*x
- 15*omega2(y^-1,x*y^-1)*gram^-2
+ 45*omega2(y^-1,x*y^-1)*gram^-2*y
- 30*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 15*omega2(y^-1,x*y^-1)*gram^-2*x
- 6*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 25/2*omega2(y^-1,x*y^-1)*gram^-1
- 7/2*omega2(y^-1,x*y^-1)*gram^-1*y
- 3/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 6*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1
+ omega2(y^-1,x*y^-1)*al*gram^-1*x
- 15*omega2(x*y^-1,y^-1)*gram^-2
+ 15*omega2(x*y^-1,y^-1)*gram^-2*y
+ 15*omega2(x*y^-1,y^-1)*gram^-2*x
+ 11/2*omega2(x*y^-1,y^-1)*gram^-1
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 15*omega2(x,y)*gram^-2
- 45*omega2(x,y)*gram^-2*y
+ 30*omega2(x,y)*gram^-2*y^2
- 15*omega2(x,y)*gram^-2*x
- 66*omega2(x,y)*gram^-2*x*y
- 47/2*omega2(x,y)*gram^-1
+ 1/2*omega2(x,y)*gram^-1*y
- 11/2*omega2(x,y)*gram^-1*x
+ 6*omega2(x,y)*al*gram^-2*x*y
+ 1/2*omega2(x,y)*al*gram^-1
+ omega2(x,y)*al*gram^-1*x
- 15*omega2(y,x)*gram^-2
+ 45*omega2(y,x)*gram^-2*y
- 30*omega2(y,x)*gram^-2*y^2
+ 15*omega2(y,x)*gram^-2*x
- 6*omega2(y,x)*gram^-2*x*y
+ 25/2*omega2(y,x)*gram^-1
- 7/2*omega2(y,x)*gram^-1*y
- 3/2*omega2(y,x)*gram^-1*x
+ 6*omega2(y,x)*al*gram^-2*x*y
+ 1/2*omega2(y,x)*al*gram^-1
+ omega2(y,x)*al*gram^-1*x
- 361/9*phi1(x,y)
+ 1414/3*phi1(x,y)*gram^-2*y
- 2828/3*phi1(x,y)*gram^-2*y^2
+ 1414/3*phi1(x,y)*gram^-2*y^3
- 1414/3*phi1(x,y)*gram^-2*x*y
- 1414*phi1(x,y)*gram^-2*x*y^2
+ 941/9*phi1(x,y)*gram^-1
- 1808/3*phi1(x,y)*gram^-1*y
+ 241/9*phi1(x,y)*gram^-1*y^2
- 941/9*phi1(x,y)*gram^-1*x
- 1655/9*phi1(x,y)*gram^-1*x*y
- 84*phi1(x,y)*al*gram^-2*y
+ 168*phi1(x,y)*al*gram^-2*y^2
- 84*phi1(x,y)*al*gram^-2*y^3
+ 84*phi1(x,y)*al*gram^-2*x*y
+ 252*phi1(x,y)*al*gram^-2*x*y^2
- 14*phi1(x,y)*al*gram^-1
+ 112*phi1(x,y)*al*gram^-1*y
- 14*phi1(x,y)*al*gram^-1*y^2
+ 14*phi1(x,y)*al*gram^-1*x
+ 42*phi1(x,y)*al*gram^-1*x*y
+ 14*phi1(x,y)*al
- 18*phi1(x,y)*al^2*gram^-2*y
+ 36*phi1(x,y)*al^2*gram^-2*y^2
- 18*phi1(x,y)*al^2*gram^-2*y^3
+ 18*phi1(x,y)*al^2*gram^-2*x*y
+ 54*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*phi1(x,y)*al^2*gram^-1
+ 24*phi1(x,y)*al^2*gram^-1*y
- 3*phi1(x,y)*al^2*gram^-1*y^2
+ 3*phi1(x,y)*al^2*gram^-1*x
+ 9*phi1(x,y)*al^2*gram^-1*x*y
+ 3*phi1(x,y)*al^2
+ 2*phi1(x,y)^2
+ 8*phi1(x,y)^2*gram^-1*x*y
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 10*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 10*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 28*phi2(x^-1*y,x^-1)*gram^-3
- 64*phi2(x^-1*y,x^-1)*gram^-3*y
+ 64*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 28*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 14*phi2(x^-1*y,x^-1)*gram^-3*x
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 18*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 14*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 28*phi2(x^-1*y,x^-1)*gram^-2
- 36*phi2(x^-1*y,x^-1)*gram^-2*y
+ 52*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 14*phi2(x^-1*y,x^-1)*gram^-2*x
- 38*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 14*phi2(x^-1*y,x^-1)*gram^-1
+ 60*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 144*phi2(y^-1,x*y^-1)*gram^-2
+ 108*phi2(y^-1,x*y^-1)*gram^-2*y
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 60*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 108*phi2(y^-1,x*y^-1)*gram^-2*x
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 54*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 18*phi2(y^-1,x*y^-1)*gram^-1
- 14*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 2*phi2(x,y)
- 60*phi2(x,y)*gram^-2*y
+ 120*phi2(x,y)*gram^-2*y^2
- 60*phi2(x,y)*gram^-2*y^3
+ 60*phi2(x,y)*gram^-2*x*y
+ 180*phi2(x,y)*gram^-2*x*y^2
- 10*phi2(x,y)*gram^-1
+ 74*phi2(x,y)*gram^-1*y
- 4*phi2(x,y)*gram^-1*y^2
+ 10*phi2(x,y)*gram^-1*x
+ 16*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_5 * (
+ 707/9*gram^-1
- 707/9*gram^-1*y
- 707/9*gram^-1*x
+ 144*z3*gram^-2*x*y
+ 12*z3*gram^-1
+ 24*z3*gram^-1*y
+ 24*z3*gram^-1*x
- 14*al*gram^-1
+ 14*al*gram^-1*y
+ 14*al*gram^-1*x
- 144*al*z3*gram^-2*x*y
- 12*al*z3*gram^-1
- 24*al*z3*gram^-1*y
- 3*al^2*gram^-1
+ 3*al^2*gram^-1*y
+ 3*al^2*gram^-1*x
- 1414/3*ln(x)*gram^-2*y
+ 2828/3*ln(x)*gram^-2*y^2
- 1414/3*ln(x)*gram^-2*y^3
+ 1414*ln(x)*gram^-2*x*y
+ 1414/3*ln(x)*gram^-2*x*y^2
+ 575/9*ln(x)*gram^-1
+ 3667/9*ln(x)*gram^-1*y
+ 1064/9*ln(x)*gram^-1*x
+ 84*ln(x)*al*gram^-2*y
- 168*ln(x)*al*gram^-2*y^2
+ 84*ln(x)*al*gram^-2*y^3
- 252*ln(x)*al*gram^-2*x*y
- 84*ln(x)*al*gram^-2*x*y^2
- 11*ln(x)*al*gram^-1
- 73*ln(x)*al*gram^-1*y
- 3*ln(x)*al*gram^-1*x
+ 18*ln(x)*al^2*gram^-2*y
- 36*ln(x)*al^2*gram^-2*y^2
+ 18*ln(x)*al^2*gram^-2*y^3
- 54*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
- 2*ln(x)*al^2*gram^-1
- 16*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*x
- 30*ln(x)^2*gram^-2
+ 148*ln(x)^2*gram^-2*y
- 206*ln(x)^2*gram^-2*y^2
+ 88*ln(x)^2*gram^-2*y^3
+ 30*ln(x)^2*gram^-2*x
- 174*ln(x)^2*gram^-2*x*y
- 88*ln(x)^2*gram^-2*x*y^2
+ 34/3*ln(x)^2*gram^-1
- 208/3*ln(x)^2*gram^-1*y
- 26/3*ln(x)^2*gram^-1*x
- 18*ln(x)^2*al*gram^-2*y
+ 36*ln(x)^2*al*gram^-2*y^2
- 18*ln(x)^2*al*gram^-2*y^3
+ 54*ln(x)^2*al*gram^-2*x*y
+ 18*ln(x)^2*al*gram^-2*x*y^2
+ 3*ln(x)^2*al*gram^-1
+ 15*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 18*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ ln(x)^2*al^2*gram^-1
+ 5*ln(x)^2*al^2*gram^-1*y
- 296*ln(x)*ln(y)*gram^-2*x*y
- 38*ln(x)*ln(y)*gram^-1
- 36*ln(x)*ln(y)*gram^-1*y
- 40/3*ln(x)*ln(y)*gram^-1*x
+ 36*ln(x)*ln(y)*al*gram^-2*x*y
+ 3*ln(x)*ln(y)*al*gram^-1
+ 6*ln(x)*ln(y)*al*gram^-1*y
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
- 5/2*ln(x)*phi1(x,y)
- 58*ln(x)*phi1(x,y)*gram^-2*y
+ 116*ln(x)*phi1(x,y)*gram^-2*y^2
- 58*ln(x)*phi1(x,y)*gram^-2*y^3
- 2*ln(x)*phi1(x,y)*gram^-2*x*y
+ 234*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 25/3*ln(x)*phi1(x,y)*gram^-1
+ 55*ln(x)*phi1(x,y)*gram^-1*y
+ 34/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 20/3*ln(x)*phi1(x,y)*gram^-1*x
+ 18*ln(x)*phi1(x,y)*gram^-1*x*y
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 54*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 15*ln(x)*phi1(x,y)*al*gram^-1*y
- 3*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 5*ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 1414/3*ln(y)*gram^-2*y
- 2828/3*ln(y)*gram^-2*y^2
+ 1414/3*ln(y)*gram^-2*y^3
- 1414/3*ln(y)*gram^-2*x*y
- 1414/3*ln(y)*gram^-2*x*y^2
+ 334/9*ln(y)*gram^-1
- 2455/9*ln(y)*gram^-1*y
- 334/9*ln(y)*gram^-1*x
- 84*ln(y)*al*gram^-2*y
+ 168*ln(y)*al*gram^-2*y^2
- 84*ln(y)*al*gram^-2*y^3
+ 84*ln(y)*al*gram^-2*x*y
+ 84*ln(y)*al*gram^-2*x*y^2
+ 3*ln(y)*al*gram^-1
+ 39*ln(y)*al*gram^-1*y
- 3*ln(y)*al*gram^-1*x
- 18*ln(y)*al^2*gram^-2*y
+ 36*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
+ 18*ln(y)*al^2*gram^-2*x*y
+ 18*ln(y)*al^2*gram^-2*x*y^2
+ ln(y)*al^2*gram^-1
+ 8*ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
- 118*ln(y)^2*gram^-2*y
+ 206*ln(y)^2*gram^-2*y^2
- 88*ln(y)^2*gram^-2*y^3
+ 118*ln(y)^2*gram^-2*x*y
+ 88*ln(y)^2*gram^-2*x*y^2
- 22/3*ln(y)^2*gram^-1
+ 184/3*ln(y)^2*gram^-1*y
+ 22/3*ln(y)^2*gram^-1*x
+ 18*ln(y)^2*al*gram^-2*y
- 36*ln(y)^2*al*gram^-2*y^2
+ 18*ln(y)^2*al*gram^-2*y^3
- 18*ln(y)^2*al*gram^-2*x*y
- 18*ln(y)^2*al*gram^-2*x*y^2
- 9*ln(y)^2*al*gram^-1*y
+ 6*ln(y)^2*al^2*gram^-2*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 3*ln(y)^2*al^2*gram^-1*y
+ 1/2*ln(y)*phi1(x,y)
- 118*ln(y)*phi1(x,y)*gram^-2*y
+ 236*ln(y)*phi1(x,y)*gram^-2*y^2
- 118*ln(y)*phi1(x,y)*gram^-2*y^3
+ 118*ln(y)*phi1(x,y)*gram^-2*x*y
+ 294*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 25/3*ln(y)*phi1(x,y)*gram^-1
+ 108*ln(y)*phi1(x,y)*gram^-1*y
+ 10/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 25/3*ln(y)*phi1(x,y)*gram^-1*x
+ 26*ln(y)*phi1(x,y)*gram^-1*x*y
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 18*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 18*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 54*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 15*ln(y)*phi1(x,y)*al*gram^-1*y
- 3*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 18*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 5*ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 15*omega2(x^-1,x^-1*y)*gram^-2
- 45*omega2(x^-1,x^-1*y)*gram^-2*y
+ 30*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 15*omega2(x^-1,x^-1*y)*gram^-2*x
- 66*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 35/2*omega2(x^-1,x^-1*y)*gram^-1
- 3/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 7/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 6*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/2*omega2(x^-1,x^-1*y)*al*gram^-1
+ omega2(x^-1,x^-1*y)*al*gram^-1*y
- 15*omega2(x^-1*y,x^-1)*gram^-2
+ 15*omega2(x^-1*y,x^-1)*gram^-2*y
+ 15*omega2(x^-1*y,x^-1)*gram^-2*x
+ 11/2*omega2(x^-1*y,x^-1)*gram^-1
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 1/2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 6*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/2*omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*y
- 15*omega2(y^-1,x*y^-1)*gram^-2
+ 45*omega2(y^-1,x*y^-1)*gram^-2*y
- 30*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 15*omega2(y^-1,x*y^-1)*gram^-2*x
- 6*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 13/2*omega2(y^-1,x*y^-1)*gram^-1
- 11/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 6*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/2*omega2(y^-1,x*y^-1)*al*gram^-1
+ omega2(y^-1,x*y^-1)*al*gram^-1*y
- 15*omega2(x*y^-1,y^-1)*gram^-2
+ 15*omega2(x*y^-1,y^-1)*gram^-2*y
+ 15*omega2(x*y^-1,y^-1)*gram^-2*x
+ 11/2*omega2(x*y^-1,y^-1)*gram^-1
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 1/2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 6*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/2*omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 15*omega2(x,y)*gram^-2
- 45*omega2(x,y)*gram^-2*y
+ 30*omega2(x,y)*gram^-2*y^2
- 15*omega2(x,y)*gram^-2*x
- 66*omega2(x,y)*gram^-2*x*y
- 35/2*omega2(x,y)*gram^-1
- 3/2*omega2(x,y)*gram^-1*y
- 7/2*omega2(x,y)*gram^-1*x
+ 6*omega2(x,y)*al*gram^-2*x*y
+ 1/2*omega2(x,y)*al*gram^-1
+ omega2(x,y)*al*gram^-1*y
- 15*omega2(y,x)*gram^-2
+ 45*omega2(y,x)*gram^-2*y
- 30*omega2(y,x)*gram^-2*y^2
+ 15*omega2(y,x)*gram^-2*x
- 6*omega2(y,x)*gram^-2*x*y
+ 13/2*omega2(y,x)*gram^-1
- 11/2*omega2(y,x)*gram^-1*y
+ 1/2*omega2(y,x)*gram^-1*x
+ 6*omega2(y,x)*al*gram^-2*x*y
+ 1/2*omega2(y,x)*al*gram^-1
+ omega2(y,x)*al*gram^-1*y
- 40/3*phi1(x,y)
+ 1414/3*phi1(x,y)*gram^-2*y
- 2828/3*phi1(x,y)*gram^-2*y^2
+ 1414/3*phi1(x,y)*gram^-2*y^3
- 1414/3*phi1(x,y)*gram^-2*x*y
- 1414*phi1(x,y)*gram^-2*x*y^2
+ 700/9*phi1(x,y)*gram^-1
- 1567/3*phi1(x,y)*gram^-1*y
- 241/9*phi1(x,y)*gram^-1*y^2
- 700/9*phi1(x,y)*gram^-1*x
- 391/3*phi1(x,y)*gram^-1*x*y
- 84*phi1(x,y)*al*gram^-2*y
+ 168*phi1(x,y)*al*gram^-2*y^2
- 84*phi1(x,y)*al*gram^-2*y^3
+ 84*phi1(x,y)*al*gram^-2*x*y
+ 252*phi1(x,y)*al*gram^-2*x*y^2
+ 70*phi1(x,y)*al*gram^-1*y
+ 14*phi1(x,y)*al*gram^-1*y^2
+ 14*phi1(x,y)*al*gram^-1*x*y
- 18*phi1(x,y)*al^2*gram^-2*y
+ 36*phi1(x,y)*al^2*gram^-2*y^2
- 18*phi1(x,y)*al^2*gram^-2*y^3
+ 18*phi1(x,y)*al^2*gram^-2*x*y
+ 54*phi1(x,y)*al^2*gram^-2*x*y^2
+ 15*phi1(x,y)*al^2*gram^-1*y
+ 3*phi1(x,y)*al^2*gram^-1*y^2
+ 3*phi1(x,y)*al^2*gram^-1*x*y
+ 2*phi1(x,y)^2
+ 8*phi1(x,y)^2*gram^-1*x*y
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 22*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 88*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 72*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 14*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 12*phi2(x^-1*y,x^-1)*gram^-3
- 80*phi2(x^-1*y,x^-1)*gram^-3*y
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 80*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 28*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 6*phi2(x^-1*y,x^-1)*gram^-3*x
+ 34*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 26*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 14*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-2
- 20*phi2(x^-1*y,x^-1)*gram^-2*y
+ 52*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 6*phi2(x^-1*y,x^-1)*gram^-2*x
- 38*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 6*phi2(x^-1*y,x^-1)*gram^-1
+ 60*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 144*phi2(y^-1,x*y^-1)*gram^-2
+ 108*phi2(y^-1,x*y^-1)*gram^-2*y
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 60*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 108*phi2(y^-1,x*y^-1)*gram^-2*x
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 46*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 10*phi2(y^-1,x*y^-1)*gram^-1
- 14*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(x,y)
- 60*phi2(x,y)*gram^-2*y
+ 120*phi2(x,y)*gram^-2*y^2
- 60*phi2(x,y)*gram^-2*y^3
+ 60*phi2(x,y)*gram^-2*x*y
+ 180*phi2(x,y)*gram^-2*x*y^2
- 6*phi2(x,y)*gram^-1
+ 62*phi2(x,y)*gram^-1*y
+ 4*phi2(x,y)*gram^-1*y^2
+ 6*phi2(x,y)*gram^-1*x
+ 8*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_4 * (
+ 707/18*gram^-1
- 707/6*gram^-1*y
- 707/18*gram^-1*x
- 36*z3*gram^-2*y
+ 36*z3*gram^-2*y^2
+ 108*z3*gram^-2*x*y
+ 30*z3*gram^-1*y
+ 18*z3*gram^-1*x
- 7*al*gram^-1
+ 21*al*gram^-1*y
+ 7*al*gram^-1*x
+ 36*al*z3*gram^-2*y
- 36*al*z3*gram^-2*y^2
- 108*al*z3*gram^-2*x*y
- 6*al*z3*gram^-1
- 24*al*z3*gram^-1*y
- 3/2*al^2*gram^-1
+ 9/2*al^2*gram^-1*y
+ 3/2*al^2*gram^-1*x
- 1414/3*ln(x)*gram^-2*y
+ 2828/3*ln(x)*gram^-2*y^2
- 1414/3*ln(x)*gram^-2*y^3
+ 2828/3*ln(x)*gram^-2*x*y
+ 1414/3*ln(x)*gram^-2*x*y^2
+ 109/18*ln(x)*gram^-1
+ 7225/18*ln(x)*gram^-1*y
+ 85*ln(x)*gram^-1*x
+ 84*ln(x)*al*gram^-2*y
- 168*ln(x)*al*gram^-2*y^2
+ 84*ln(x)*al*gram^-2*y^3
- 168*ln(x)*al*gram^-2*x*y
- 84*ln(x)*al*gram^-2*x*y^2
- 11/2*ln(x)*al*gram^-1
- 135/2*ln(x)*al*gram^-1*y
- 3/2*ln(x)*al*gram^-1*x
+ 18*ln(x)*al^2*gram^-2*y
- 36*ln(x)*al^2*gram^-2*y^2
+ 18*ln(x)*al^2*gram^-2*y^3
- 36*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
- ln(x)*al^2*gram^-1
- 15*ln(x)*al^2*gram^-1*y
- 1/2*ln(x)*al^2*gram^-1*x
- 15*ln(x)^2*gram^-2
+ 118*ln(x)^2*gram^-2*y
- 191*ln(x)^2*gram^-2*y^2
+ 88*ln(x)^2*gram^-2*y^3
+ 15*ln(x)^2*gram^-2*x
- 101*ln(x)^2*gram^-2*x*y
- 88*ln(x)^2*gram^-2*x*y^2
+ 34/3*ln(x)^2*gram^-1
- 197/3*ln(x)^2*gram^-1*y
- 5*ln(x)^2*gram^-1*x
- 18*ln(x)^2*al*gram^-2*y
+ 36*ln(x)^2*al*gram^-2*y^2
- 18*ln(x)^2*al*gram^-2*y^3
+ 36*ln(x)^2*al*gram^-2*x*y
+ 18*ln(x)^2*al*gram^-2*x*y^2
+ 3/2*ln(x)^2*al*gram^-1
+ 27/2*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 12*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 1/2*ln(x)^2*al^2*gram^-1
+ 9/2*ln(x)^2*al^2*gram^-1*y
+ 74*ln(x)*ln(y)*gram^-2*y
- 74*ln(x)*ln(y)*gram^-2*y^2
- 222*ln(x)*ln(y)*gram^-2*x*y
- 37/3*ln(x)*ln(y)*gram^-1
- 36*ln(x)*ln(y)*gram^-1*y
- 40/3*ln(x)*ln(y)*gram^-1*x
- 9*ln(x)*ln(y)*al*gram^-2*y
+ 9*ln(x)*ln(y)*al*gram^-2*y^2
+ 27*ln(x)*ln(y)*al*gram^-2*x*y
+ 3/2*ln(x)*ln(y)*al*gram^-1
+ 6*ln(x)*ln(y)*al*gram^-1*y
- 3*ln(x)*ln(y)*al^2*gram^-2*y
+ 3*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 9*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
- 9/4*ln(x)*phi1(x,y)
- 14*ln(x)*phi1(x,y)*gram^-2*y
+ 28*ln(x)*phi1(x,y)*gram^-2*y^2
- 14*ln(x)*phi1(x,y)*gram^-2*y^3
- 16*ln(x)*phi1(x,y)*gram^-2*x*y
+ 190*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 5/3*ln(x)*phi1(x,y)*gram^-1
+ 24*ln(x)*phi1(x,y)*gram^-1*y
+ 34/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 35/6*ln(x)*phi1(x,y)*gram^-1*x
+ 18*ln(x)*phi1(x,y)*gram^-1*x*y
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y
- 18*ln(x)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(x)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(x)*phi1(x,y)*al*gram^-2*x*y
- 45*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 9*ln(x)*phi1(x,y)*al*gram^-1*y
- 3*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 15*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 707/3*ln(y)*gram^-2*y
- 707*ln(y)*gram^-2*y^2
+ 1414/3*ln(y)*gram^-2*y^3
- 707/3*ln(y)*gram^-2*x*y
- 1414/3*ln(y)*gram^-2*x*y^2
+ 167/9*ln(y)*gram^-1
- 4537/18*ln(y)*gram^-1*y
- 167/9*ln(y)*gram^-1*x
- 42*ln(y)*al*gram^-2*y
+ 126*ln(y)*al*gram^-2*y^2
- 84*ln(y)*al*gram^-2*y^3
+ 42*ln(y)*al*gram^-2*x*y
+ 84*ln(y)*al*gram^-2*x*y^2
+ 3/2*ln(y)*al*gram^-1
+ 61/2*ln(y)*al*gram^-1*y
- 3/2*ln(y)*al*gram^-1*x
- 9*ln(y)*al^2*gram^-2*y
+ 27*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
+ 9*ln(y)*al^2*gram^-2*x*y
+ 18*ln(y)*al^2*gram^-2*x*y^2
+ 1/2*ln(y)*al^2*gram^-1
+ 6*ln(y)*al^2*gram^-1*y
- 1/2*ln(y)*al^2*gram^-1*x
- 59*ln(y)^2*gram^-2*y
+ 177*ln(y)^2*gram^-2*y^2
- 88*ln(y)^2*gram^-2*y^3
+ 59*ln(y)^2*gram^-2*x*y
+ 88*ln(y)^2*gram^-2*x*y^2
- 11/3*ln(y)^2*gram^-1
+ 173/3*ln(y)^2*gram^-1*y
+ 11/3*ln(y)^2*gram^-1*x
+ 9*ln(y)^2*al*gram^-2*y
- 27*ln(y)^2*al*gram^-2*y^2
+ 18*ln(y)^2*al*gram^-2*y^3
- 9*ln(y)^2*al*gram^-2*x*y
- 18*ln(y)^2*al*gram^-2*x*y^2
- 15/2*ln(y)^2*al*gram^-1*y
+ 3*ln(y)^2*al^2*gram^-2*y
- 9*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 3*ln(y)^2*al^2*gram^-2*x*y
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 5/2*ln(y)^2*al^2*gram^-1*y
+ 1/4*ln(y)*phi1(x,y)
- 59*ln(y)*phi1(x,y)*gram^-2*y
+ 133*ln(y)*phi1(x,y)*gram^-2*y^2
- 74*ln(y)*phi1(x,y)*gram^-2*y^3
+ 59*ln(y)*phi1(x,y)*gram^-2*x*y
+ 250*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 25/6*ln(y)*phi1(x,y)*gram^-1
+ 69*ln(y)*phi1(x,y)*gram^-1*y
+ 10/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 25/6*ln(y)*phi1(x,y)*gram^-1*x
+ 26*ln(y)*phi1(x,y)*gram^-1*x*y
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y
- 18*ln(y)*phi1(x,y)*al*gram^-2*y^2
+ 9*ln(y)*phi1(x,y)*al*gram^-2*y^3
- 9*ln(y)*phi1(x,y)*al*gram^-2*x*y
- 45*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 9*ln(y)*phi1(x,y)*al*gram^-1*y
- 3*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 3*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 3*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 15*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 3*ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 15/2*omega2(x^-1,x^-1*y)*gram^-2
- 27/2*omega2(x^-1,x^-1*y)*gram^-2*y
+ 21*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 15/2*omega2(x^-1,x^-1*y)*gram^-2*x
- 57*omega2(x^-1,x^-1*y)*gram^-2*x*y
- 37/4*omega2(x^-1,x^-1*y)*gram^-1
- 5/4*omega2(x^-1,x^-1*y)*gram^-1*y
- 15/4*omega2(x^-1,x^-1*y)*gram^-1*x
- 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 3/2*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 9/2*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ 1/4*omega2(x^-1,x^-1*y)*al*gram^-1
+ omega2(x^-1,x^-1*y)*al*gram^-1*y
- 15/2*omega2(x^-1*y,x^-1)*gram^-2
+ 45/2*omega2(x^-1*y,x^-1)*gram^-2*y
+ 15/2*omega2(x^-1*y,x^-1)*gram^-2*x
+ 21/4*omega2(x^-1*y,x^-1)*gram^-1
- 3/4*omega2(x^-1*y,x^-1)*gram^-1*y
- 1/4*omega2(x^-1*y,x^-1)*gram^-1*x
- 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3/2*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 9/2*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ 1/4*omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*y
- 15/2*omega2(y^-1,x*y^-1)*gram^-2
+ 63/2*omega2(y^-1,x*y^-1)*gram^-2*y
- 39*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 15/2*omega2(y^-1,x*y^-1)*gram^-2*x
+ 3*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 23/4*omega2(y^-1,x*y^-1)*gram^-1
- 21/4*omega2(y^-1,x*y^-1)*gram^-1*y
+ 1/4*omega2(y^-1,x*y^-1)*gram^-1*x
- 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 3/2*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 9/2*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ 1/4*omega2(y^-1,x*y^-1)*al*gram^-1
+ omega2(y^-1,x*y^-1)*al*gram^-1*y
- 15/2*omega2(x*y^-1,y^-1)*gram^-2
+ 45/2*omega2(x*y^-1,y^-1)*gram^-2*y
+ 15/2*omega2(x*y^-1,y^-1)*gram^-2*x
+ 21/4*omega2(x*y^-1,y^-1)*gram^-1
- 3/4*omega2(x*y^-1,y^-1)*gram^-1*y
- 1/4*omega2(x*y^-1,y^-1)*gram^-1*x
- 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3/2*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 9/2*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ 1/4*omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 15/2*omega2(x,y)*gram^-2
- 27/2*omega2(x,y)*gram^-2*y
+ 21*omega2(x,y)*gram^-2*y^2
- 15/2*omega2(x,y)*gram^-2*x
- 57*omega2(x,y)*gram^-2*x*y
- 37/4*omega2(x,y)*gram^-1
- 5/4*omega2(x,y)*gram^-1*y
- 15/4*omega2(x,y)*gram^-1*x
- 3/2*omega2(x,y)*al*gram^-2*y
+ 3/2*omega2(x,y)*al*gram^-2*y^2
+ 9/2*omega2(x,y)*al*gram^-2*x*y
+ 1/4*omega2(x,y)*al*gram^-1
+ omega2(x,y)*al*gram^-1*y
- 15/2*omega2(y,x)*gram^-2
+ 63/2*omega2(y,x)*gram^-2*y
- 39*omega2(y,x)*gram^-2*y^2
+ 15/2*omega2(y,x)*gram^-2*x
+ 3*omega2(y,x)*gram^-2*x*y
+ 23/4*omega2(y,x)*gram^-1
- 21/4*omega2(y,x)*gram^-1*y
+ 1/4*omega2(y,x)*gram^-1*x
- 3/2*omega2(y,x)*al*gram^-2*y
+ 3/2*omega2(y,x)*al*gram^-2*y^2
+ 9/2*omega2(y,x)*al*gram^-2*x*y
+ 1/4*omega2(y,x)*al*gram^-1
+ omega2(y,x)*al*gram^-1*y
- 40/3*phi1(x,y)
+ 707/3*phi1(x,y)*gram^-2*y
- 1414/3*phi1(x,y)*gram^-2*y^2
+ 707/3*phi1(x,y)*gram^-2*y^3
- 707/3*phi1(x,y)*gram^-2*x*y
- 3535/3*phi1(x,y)*gram^-2*x*y^2
+ 350/9*phi1(x,y)*gram^-1
- 1057/3*phi1(x,y)*gram^-1*y
- 241/9*phi1(x,y)*gram^-1*y^2
- 350/9*phi1(x,y)*gram^-1*x
- 391/3*phi1(x,y)*gram^-1*x*y
- 42*phi1(x,y)*al*gram^-2*y
+ 84*phi1(x,y)*al*gram^-2*y^2
- 42*phi1(x,y)*al*gram^-2*y^3
+ 42*phi1(x,y)*al*gram^-2*x*y
+ 210*phi1(x,y)*al*gram^-2*x*y^2
+ 42*phi1(x,y)*al*gram^-1*y
+ 14*phi1(x,y)*al*gram^-1*y^2
+ 14*phi1(x,y)*al*gram^-1*x*y
- 9*phi1(x,y)*al^2*gram^-2*y
+ 18*phi1(x,y)*al^2*gram^-2*y^2
- 9*phi1(x,y)*al^2*gram^-2*y^3
+ 9*phi1(x,y)*al^2*gram^-2*x*y
+ 45*phi1(x,y)*al^2*gram^-2*x*y^2
+ 9*phi1(x,y)*al^2*gram^-1*y
+ 3*phi1(x,y)*al^2*gram^-1*y^2
+ 3*phi1(x,y)*al^2*gram^-1*x*y
+ phi1(x,y)^2
- 2*phi1(x,y)^2*gram^-1*y
+ 2*phi1(x,y)^2*gram^-1*y^2
+ 6*phi1(x,y)^2*gram^-1*x*y
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 9*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 36*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 72*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 15*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 15*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 6*phi2(x^-1*y,x^-1)*gram^-3
+ 96*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 120*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 30*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 3*phi2(x^-1*y,x^-1)*gram^-3*x
- 3*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 45*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 15*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 6*phi2(x^-1*y,x^-1)*gram^-2
+ 30*phi2(x^-1*y,x^-1)*gram^-2*y
+ 54*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x
- 39*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 3*phi2(x^-1*y,x^-1)*gram^-1
+ 30*phi2(y^-1,x*y^-1)*gram^-2*y^-1
- 84*phi2(y^-1,x*y^-1)*gram^-2
+ 78*phi2(y^-1,x*y^-1)*gram^-2*y
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 30*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
- 102*phi2(y^-1,x*y^-1)*gram^-2*x
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 27*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 7*phi2(y^-1,x*y^-1)*gram^-1
- 13*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- phi2(x,y)
- 30*phi2(x,y)*gram^-2*y
+ 60*phi2(x,y)*gram^-2*y^2
- 30*phi2(x,y)*gram^-2*y^3
+ 30*phi2(x,y)*gram^-2*x*y
+ 150*phi2(x,y)*gram^-2*x*y^2
- 3*phi2(x,y)*gram^-1
+ 41*phi2(x,y)*gram^-1*y
+ 2*phi2(x,y)*gram^-1*y^2
+ 3*phi2(x,y)*gram^-1*x
+ 10*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_3 * (
- 1414/9*gram^-1*y
- 72*z3*gram^-2*y
+ 72*z3*gram^-2*y^2
+ 72*z3*gram^-2*x*y
- 12*z3*gram^-1
+ 36*z3*gram^-1*y
+ 12*z3*gram^-1*x
+ 28*al*gram^-1*y
+ 72*al*z3*gram^-2*y
- 72*al*z3*gram^-2*y^2
- 72*al*z3*gram^-2*x*y
- 24*al*z3*gram^-1*y
+ 6*al^2*gram^-1*y
- 1414/3*ln(x)*gram^-2*y
+ 2828/3*ln(x)*gram^-2*y^2
- 1414/3*ln(x)*gram^-2*y^3
+ 1414/3*ln(x)*gram^-2*x*y
+ 1414/3*ln(x)*gram^-2*x*y^2
- 466/9*ln(x)*gram^-1
+ 1186/3*ln(x)*gram^-1*y
+ 466/9*ln(x)*gram^-1*x
+ 84*ln(x)*al*gram^-2*y
- 168*ln(x)*al*gram^-2*y^2
+ 84*ln(x)*al*gram^-2*y^3
- 84*ln(x)*al*gram^-2*x*y
- 84*ln(x)*al*gram^-2*x*y^2
- 62*ln(x)*al*gram^-1*y
+ 18*ln(x)*al^2*gram^-2*y
- 36*ln(x)*al^2*gram^-2*y^2
+ 18*ln(x)*al^2*gram^-2*y^3
- 18*ln(x)*al^2*gram^-2*x*y
- 18*ln(x)*al^2*gram^-2*x*y^2
- 14*ln(x)*al^2*gram^-1*y
+ 88*ln(x)^2*gram^-2*y
- 176*ln(x)^2*gram^-2*y^2
+ 88*ln(x)^2*gram^-2*y^3
- 28*ln(x)^2*gram^-2*x*y
- 88*ln(x)^2*gram^-2*x*y^2
+ 34/3*ln(x)^2*gram^-1
- 62*ln(x)^2*gram^-1*y
- 4/3*ln(x)^2*gram^-1*x
- 18*ln(x)^2*al*gram^-2*y
+ 36*ln(x)^2*al*gram^-2*y^2
- 18*ln(x)^2*al*gram^-2*y^3
+ 18*ln(x)^2*al*gram^-2*x*y
+ 18*ln(x)^2*al*gram^-2*x*y^2
+ 12*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 6*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x*y
+ 6*ln(x)^2*al^2*gram^-2*x*y^2
+ 4*ln(x)^2*al^2*gram^-1*y
+ 148*ln(x)*ln(y)*gram^-2*y
- 148*ln(x)*ln(y)*gram^-2*y^2
- 148*ln(x)*ln(y)*gram^-2*x*y
+ 40/3*ln(x)*ln(y)*gram^-1
- 36*ln(x)*ln(y)*gram^-1*y
- 40/3*ln(x)*ln(y)*gram^-1*x
- 18*ln(x)*ln(y)*al*gram^-2*y
+ 18*ln(x)*ln(y)*al*gram^-2*y^2
+ 18*ln(x)*ln(y)*al*gram^-2*x*y
+ 6*ln(x)*ln(y)*al*gram^-1*y
- 6*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1*y
- 2*ln(x)*phi1(x,y)
+ 30*ln(x)*phi1(x,y)*gram^-2*y
- 60*ln(x)*phi1(x,y)*gram^-2*y^2
+ 30*ln(x)*phi1(x,y)*gram^-2*y^3
- 30*ln(x)*phi1(x,y)*gram^-2*x*y
+ 146*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 5*ln(x)*phi1(x,y)*gram^-1
- 7*ln(x)*phi1(x,y)*gram^-1*y
+ 34/3*ln(x)*phi1(x,y)*gram^-1*y^2
- 5*ln(x)*phi1(x,y)*gram^-1*x
+ 18*ln(x)*phi1(x,y)*gram^-1*x*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-1*y
- 3*ln(x)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*y
- ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 1414/3*ln(y)*gram^-2*y^2
+ 1414/3*ln(y)*gram^-2*y^3
- 1414/3*ln(y)*gram^-2*x*y^2
- 694/3*ln(y)*gram^-1*y
+ 84*ln(y)*al*gram^-2*y^2
- 84*ln(y)*al*gram^-2*y^3
+ 84*ln(y)*al*gram^-2*x*y^2
+ 22*ln(y)*al*gram^-1*y
+ 18*ln(y)*al^2*gram^-2*y^2
- 18*ln(y)*al^2*gram^-2*y^3
+ 18*ln(y)*al^2*gram^-2*x*y^2
+ 4*ln(y)*al^2*gram^-1*y
+ 148*ln(y)^2*gram^-2*y^2
- 88*ln(y)^2*gram^-2*y^3
+ 88*ln(y)^2*gram^-2*x*y^2
+ 54*ln(y)^2*gram^-1*y
- 18*ln(y)^2*al*gram^-2*y^2
+ 18*ln(y)^2*al*gram^-2*y^3
- 18*ln(y)^2*al*gram^-2*x*y^2
- 6*ln(y)^2*al*gram^-1*y
- 6*ln(y)^2*al^2*gram^-2*y^2
+ 6*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y^2
- 2*ln(y)^2*al^2*gram^-1*y
+ 30*ln(y)*phi1(x,y)*gram^-2*y^2
- 30*ln(y)*phi1(x,y)*gram^-2*y^3
+ 206*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 30*ln(y)*phi1(x,y)*gram^-1*y
+ 10/3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 26*ln(y)*phi1(x,y)*gram^-1*x*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-1*y
- 3*ln(y)*phi1(x,y)*al*gram^-1*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*y
- ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 18*omega2(x^-1,x^-1*y)*gram^-2*y
+ 12*omega2(x^-1,x^-1*y)*gram^-2*y^2
- 48*omega2(x^-1,x^-1*y)*gram^-2*x*y
- omega2(x^-1,x^-1*y)*gram^-1
- omega2(x^-1,x^-1*y)*gram^-1*y
- 4*omega2(x^-1,x^-1*y)*gram^-1*x
- 3*omega2(x^-1,x^-1*y)*al*gram^-2*y
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*y^2
+ 3*omega2(x^-1,x^-1*y)*al*gram^-2*x*y
+ omega2(x^-1,x^-1*y)*al*gram^-1*y
+ 30*omega2(x^-1*y,x^-1)*gram^-2*y
+ 5*omega2(x^-1*y,x^-1)*gram^-1
- omega2(x^-1*y,x^-1)*gram^-1*y
- 3*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
+ 3*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
+ omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 18*omega2(y^-1,x*y^-1)*gram^-2*y
- 48*omega2(y^-1,x*y^-1)*gram^-2*y^2
+ 12*omega2(y^-1,x*y^-1)*gram^-2*x*y
+ 5*omega2(y^-1,x*y^-1)*gram^-1
- 5*omega2(y^-1,x*y^-1)*gram^-1*y
- 3*omega2(y^-1,x*y^-1)*al*gram^-2*y
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*y^2
+ 3*omega2(y^-1,x*y^-1)*al*gram^-2*x*y
+ omega2(y^-1,x*y^-1)*al*gram^-1*y
+ 30*omega2(x*y^-1,y^-1)*gram^-2*y
+ 5*omega2(x*y^-1,y^-1)*gram^-1
- omega2(x*y^-1,y^-1)*gram^-1*y
- 3*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
+ 3*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
+ omega2(x*y^-1,y^-1)*al*gram^-1*y
+ 18*omega2(x,y)*gram^-2*y
+ 12*omega2(x,y)*gram^-2*y^2
- 48*omega2(x,y)*gram^-2*x*y
- omega2(x,y)*gram^-1
- omega2(x,y)*gram^-1*y
- 4*omega2(x,y)*gram^-1*x
- 3*omega2(x,y)*al*gram^-2*y
+ 3*omega2(x,y)*al*gram^-2*y^2
+ 3*omega2(x,y)*al*gram^-2*x*y
+ omega2(x,y)*al*gram^-1*y
+ 18*omega2(y,x)*gram^-2*y
- 48*omega2(y,x)*gram^-2*y^2
+ 12*omega2(y,x)*gram^-2*x*y
+ 5*omega2(y,x)*gram^-1
- 5*omega2(y,x)*gram^-1*y
- 3*omega2(y,x)*al*gram^-2*y
+ 3*omega2(y,x)*al*gram^-2*y^2
+ 3*omega2(y,x)*al*gram^-2*x*y
+ omega2(y,x)*al*gram^-1*y
- 40/3*phi1(x,y)
- 2828/3*phi1(x,y)*gram^-2*x*y^2
- 547/3*phi1(x,y)*gram^-1*y
- 241/9*phi1(x,y)*gram^-1*y^2
- 391/3*phi1(x,y)*gram^-1*x*y
+ 168*phi1(x,y)*al*gram^-2*x*y^2
+ 14*phi1(x,y)*al*gram^-1*y
+ 14*phi1(x,y)*al*gram^-1*y^2
+ 14*phi1(x,y)*al*gram^-1*x*y
+ 36*phi1(x,y)*al^2*gram^-2*x*y^2
+ 3*phi1(x,y)*al^2*gram^-1*y
+ 3*phi1(x,y)*al^2*gram^-1*y^2
+ 3*phi1(x,y)*al^2*gram^-1*x*y
- 4*phi1(x,y)^2*gram^-1*y
+ 4*phi1(x,y)^2*gram^-1*y^2
+ 4*phi1(x,y)^2*gram^-1*x*y
- 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 72*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 80*phi2(x^-1*y,x^-1)*gram^-3*y
+ 208*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 160*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 40*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 64*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 80*phi2(x^-1*y,x^-1)*gram^-2*y
+ 56*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 40*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 24*phi2(y^-1,x*y^-1)*gram^-2
+ 48*phi2(y^-1,x*y^-1)*gram^-2*y
- 24*phi2(y^-1,x*y^-1)*gram^-2*y^2
- 96*phi2(y^-1,x*y^-1)*gram^-2*x
+ 24*phi2(y^-1,x*y^-1)*gram^-2*x*y
- 8*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1
- 12*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 120*phi2(x,y)*gram^-2*x*y^2
+ 20*phi2(x,y)*gram^-1*y
+ 12*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf*Ca*Sigma_2 * (
+ 169/18
+ 3*z3*gram^-1
- 3*z3*gram^-1*y
- 3*z3*gram^-1*x
- 10*al
- 3*al*z3*gram^-1
+ 3*al*z3*gram^-1*y
+ 3*al*z3*gram^-1*x
+ 3*al*z3
- 15/8*al^2
- 373/36*ln(x)
+ 707/36*ln(x)*gram^-1
- 707/18*ln(x)*gram^-1*y
+ 707/36*ln(x)*gram^-1*y^2
- 707/36*ln(x)*gram^-1*x
- 707/36*ln(x)*gram^-1*x*y
- 7/2*ln(x)*al*gram^-1
+ 7*ln(x)*al*gram^-1*y
- 7/2*ln(x)*al*gram^-1*y^2
+ 7/2*ln(x)*al*gram^-1*x
+ 7/2*ln(x)*al*gram^-1*x*y
+ 17/4*ln(x)*al
- 3/4*ln(x)*al^2*gram^-1
+ 3/2*ln(x)*al^2*gram^-1*y
- 3/4*ln(x)*al^2*gram^-1*y^2
+ 3/4*ln(x)*al^2*gram^-1*x
+ 3/4*ln(x)*al^2*gram^-1*x*y
+ ln(x)*al^2
+ 11/6*ln(x)^2
- 11/3*ln(x)^2*gram^-1
+ 22/3*ln(x)^2*gram^-1*y
- 11/3*ln(x)^2*gram^-1*y^2
+ 7/6*ln(x)^2*gram^-1*x
+ 11/3*ln(x)^2*gram^-1*x*y
+ 3/4*ln(x)^2*al*gram^-1
- 3/2*ln(x)^2*al*gram^-1*y
+ 3/4*ln(x)^2*al*gram^-1*y^2
- 3/4*ln(x)^2*al*gram^-1*x
- 3/4*ln(x)^2*al*gram^-1*x*y
- 3/4*ln(x)^2*al
+ 1/4*ln(x)^2*al^2*gram^-1
- 1/2*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*y^2
- 1/4*ln(x)^2*al^2*gram^-1*x
- 1/4*ln(x)^2*al^2*gram^-1*x*y
- 1/4*ln(x)^2*al^2
- 37/6*ln(x)*ln(y)*gram^-1
+ 37/6*ln(x)*ln(y)*gram^-1*y
+ 37/6*ln(x)*ln(y)*gram^-1*x
+ 3/4*ln(x)*ln(y)*al*gram^-1
- 3/4*ln(x)*ln(y)*al*gram^-1*y
- 3/4*ln(x)*ln(y)*al*gram^-1*x
+ 1/4*ln(x)*ln(y)*al^2*gram^-1
- 1/4*ln(x)*ln(y)*al^2*gram^-1*y
- 1/4*ln(x)*ln(y)*al^2*gram^-1*x
- 17/24*ln(x)*phi1(x,y)
- 5/4*ln(x)*phi1(x,y)*gram^-1
+ 5/2*ln(x)*phi1(x,y)*gram^-1*y
- 5/4*ln(x)*phi1(x,y)*gram^-1*y^2
+ 5/4*ln(x)*phi1(x,y)*gram^-1*x
- 73/12*ln(x)*phi1(x,y)*gram^-1*x*y
- 1/8*ln(x)*phi1(x,y)*y
+ 1/8*ln(x)*phi1(x,y)*x
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 167/18*ln(y)
+ 707/36*ln(y)*gram^-1*y
- 707/36*ln(y)*gram^-1*y^2
+ 707/36*ln(y)*gram^-1*x*y
- 7/2*ln(y)*al*gram^-1*y
+ 7/2*ln(y)*al*gram^-1*y^2
- 7/2*ln(y)*al*gram^-1*x*y
+ 3/4*ln(y)*al
- 3/4*ln(y)*al^2*gram^-1*y
+ 3/4*ln(y)*al^2*gram^-1*y^2
- 3/4*ln(y)*al^2*gram^-1*x*y
+ 1/4*ln(y)*al^2
- 11/6*ln(y)^2
- 37/6*ln(y)^2*gram^-1*y
+ 11/3*ln(y)^2*gram^-1*y^2
- 11/3*ln(y)^2*gram^-1*x*y
+ 3/4*ln(y)^2*al*gram^-1*y
- 3/4*ln(y)^2*al*gram^-1*y^2
+ 3/4*ln(y)^2*al*gram^-1*x*y
+ 1/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*y^2
+ 1/4*ln(y)^2*al^2*gram^-1*x*y
- 47/24*ln(y)*phi1(x,y)
- 5/4*ln(y)*phi1(x,y)*gram^-1*y
+ 5/4*ln(y)*phi1(x,y)*gram^-1*y^2
- 103/12*ln(y)*phi1(x,y)*gram^-1*x*y
+ 1/8*ln(y)*phi1(x,y)*y
- 1/8*ln(y)*phi1(x,y)*x
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/8*omega2(x^-1,x^-1*y)
- 3/4*omega2(x^-1,x^-1*y)*gram^-1
- 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 1/8*omega2(x^-1,x^-1*y)*al*gram^-1
- 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 1/8*omega2(x^-1*y,x^-1)
- 5/4*omega2(x^-1*y,x^-1)*gram^-1
+ 1/8*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 1/8*omega2(y^-1,x*y^-1)
- 3/4*omega2(y^-1,x*y^-1)*gram^-1
+ 2*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 1/8*omega2(y^-1,x*y^-1)*al*gram^-1
- 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 1/8*omega2(x*y^-1,y^-1)
- 5/4*omega2(x*y^-1,y^-1)*gram^-1
+ 1/8*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 1/8*omega2(x,y)
- 3/4*omega2(x,y)*gram^-1
- 1/2*omega2(x,y)*gram^-1*y
+ 2*omega2(x,y)*gram^-1*x
+ 1/8*omega2(x,y)*al*gram^-1
- 1/8*omega2(x,y)*al*gram^-1*y
- 1/8*omega2(x,y)*al*gram^-1*x
- 1/8*omega2(y,x)
- 3/4*omega2(y,x)*gram^-1
+ 2*omega2(y,x)*gram^-1*y
- 1/2*omega2(y,x)*gram^-1*x
+ 1/8*omega2(y,x)*al*gram^-1
- 1/8*omega2(y,x)*al*gram^-1*y
- 1/8*omega2(y,x)*al*gram^-1*x
+ 115/9*phi1(x,y)
+ 707/18*phi1(x,y)*gram^-1*x*y
- 7*phi1(x,y)*al*gram^-1*x*y
- 3/2*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*phi1(x,y)^2
- 1/2*phi1(x,y)^2*y
- 1/2*phi1(x,y)^2*x
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 5/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 10*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 15/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
- 3*phi2(x^-1*y,x^-1)*gram^-3
- 3*phi2(x^-1*y,x^-1)*gram^-3*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 5*phi2(x^-1*y,x^-1)*gram^-3*y^4
- phi2(x^-1*y,x^-1)*gram^-3*y^5
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-2
- 9*phi2(x^-1*y,x^-1)*gram^-2*y
- 7*phi2(x^-1*y,x^-1)*gram^-2*y^2
- phi2(x^-1*y,x^-1)*gram^-2*y^3
+ 3/2*phi2(x^-1*y,x^-1)*gram^-2*x
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 1/2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-1
- 2*phi2(x^-1*y,x^-1)*gram^-1*y
+ 3/2*phi2(x^-1*y,x^-1)*gram^-1*x
+ phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 2*phi2(y^-1,x*y^-1)*gram^-1
+ phi2(y^-1,x*y^-1)*gram^-1*y
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- phi2(y^-1,x*y^-1)*gram^-1*x
+ 1/2*phi2(y^-1,x*y^-1)*y^-1
- 2*phi2(x,y)
- 5*phi2(x,y)*gram^-1*x*y
+ 1/2*phi2(x,y)*y
+ 1/2*phi2(x,y)*x
)

 + a^2*Cf*Ca*Sigma_1 * (
+ 169/18
+ 3*z3*gram^-1
- 3*z3*gram^-1*y
- 3*z3*gram^-1*x
- 10*al
- 3*al*z3*gram^-1
+ 3*al*z3*gram^-1*y
+ 3*al*z3*gram^-1*x
+ 3*al*z3
- 15/8*al^2
- 373/36*ln(x)
+ 707/36*ln(x)*gram^-1
- 707/18*ln(x)*gram^-1*y
+ 707/36*ln(x)*gram^-1*y^2
- 707/36*ln(x)*gram^-1*x
- 707/36*ln(x)*gram^-1*x*y
- 7/2*ln(x)*al*gram^-1
+ 7*ln(x)*al*gram^-1*y
- 7/2*ln(x)*al*gram^-1*y^2
+ 7/2*ln(x)*al*gram^-1*x
+ 7/2*ln(x)*al*gram^-1*x*y
+ 17/4*ln(x)*al
- 3/4*ln(x)*al^2*gram^-1
+ 3/2*ln(x)*al^2*gram^-1*y
- 3/4*ln(x)*al^2*gram^-1*y^2
+ 3/4*ln(x)*al^2*gram^-1*x
+ 3/4*ln(x)*al^2*gram^-1*x*y
+ ln(x)*al^2
+ 11/6*ln(x)^2
- 11/3*ln(x)^2*gram^-1
+ 22/3*ln(x)^2*gram^-1*y
- 11/3*ln(x)^2*gram^-1*y^2
+ 7/6*ln(x)^2*gram^-1*x
+ 11/3*ln(x)^2*gram^-1*x*y
+ 3/4*ln(x)^2*al*gram^-1
- 3/2*ln(x)^2*al*gram^-1*y
+ 3/4*ln(x)^2*al*gram^-1*y^2
- 3/4*ln(x)^2*al*gram^-1*x
- 3/4*ln(x)^2*al*gram^-1*x*y
- 3/4*ln(x)^2*al
+ 1/4*ln(x)^2*al^2*gram^-1
- 1/2*ln(x)^2*al^2*gram^-1*y
+ 1/4*ln(x)^2*al^2*gram^-1*y^2
- 1/4*ln(x)^2*al^2*gram^-1*x
- 1/4*ln(x)^2*al^2*gram^-1*x*y
- 1/4*ln(x)^2*al^2
- 37/6*ln(x)*ln(y)*gram^-1
+ 37/6*ln(x)*ln(y)*gram^-1*y
+ 37/6*ln(x)*ln(y)*gram^-1*x
+ 3/4*ln(x)*ln(y)*al*gram^-1
- 3/4*ln(x)*ln(y)*al*gram^-1*y
- 3/4*ln(x)*ln(y)*al*gram^-1*x
+ 1/4*ln(x)*ln(y)*al^2*gram^-1
- 1/4*ln(x)*ln(y)*al^2*gram^-1*y
- 1/4*ln(x)*ln(y)*al^2*gram^-1*x
- 17/24*ln(x)*phi1(x,y)
- 5/4*ln(x)*phi1(x,y)*gram^-1
+ 5/2*ln(x)*phi1(x,y)*gram^-1*y
- 5/4*ln(x)*phi1(x,y)*gram^-1*y^2
+ 5/4*ln(x)*phi1(x,y)*gram^-1*x
- 73/12*ln(x)*phi1(x,y)*gram^-1*x*y
- 1/8*ln(x)*phi1(x,y)*y
+ 1/8*ln(x)*phi1(x,y)*x
+ 3/2*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 167/18*ln(y)
+ 707/36*ln(y)*gram^-1*y
- 707/36*ln(y)*gram^-1*y^2
+ 707/36*ln(y)*gram^-1*x*y
- 7/2*ln(y)*al*gram^-1*y
+ 7/2*ln(y)*al*gram^-1*y^2
- 7/2*ln(y)*al*gram^-1*x*y
+ 3/4*ln(y)*al
- 3/4*ln(y)*al^2*gram^-1*y
+ 3/4*ln(y)*al^2*gram^-1*y^2
- 3/4*ln(y)*al^2*gram^-1*x*y
+ 1/4*ln(y)*al^2
- 11/6*ln(y)^2
- 37/6*ln(y)^2*gram^-1*y
+ 11/3*ln(y)^2*gram^-1*y^2
- 11/3*ln(y)^2*gram^-1*x*y
+ 3/4*ln(y)^2*al*gram^-1*y
- 3/4*ln(y)^2*al*gram^-1*y^2
+ 3/4*ln(y)^2*al*gram^-1*x*y
+ 1/4*ln(y)^2*al^2*gram^-1*y
- 1/4*ln(y)^2*al^2*gram^-1*y^2
+ 1/4*ln(y)^2*al^2*gram^-1*x*y
- 47/24*ln(y)*phi1(x,y)
- 5/4*ln(y)*phi1(x,y)*gram^-1*y
+ 5/4*ln(y)*phi1(x,y)*gram^-1*y^2
- 103/12*ln(y)*phi1(x,y)*gram^-1*x*y
+ 1/8*ln(y)*phi1(x,y)*y
- 1/8*ln(y)*phi1(x,y)*x
+ 3/2*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 1/2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 1/8*omega2(x^-1,x^-1*y)
- 3/4*omega2(x^-1,x^-1*y)*gram^-1
- 1/2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 1/8*omega2(x^-1,x^-1*y)*al*gram^-1
- 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*y
- 1/8*omega2(x^-1,x^-1*y)*al*gram^-1*x
+ 1/8*omega2(x^-1*y,x^-1)
- 5/4*omega2(x^-1*y,x^-1)*gram^-1
+ 1/8*omega2(x^-1*y,x^-1)*al*gram^-1
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 1/8*omega2(x^-1*y,x^-1)*al*gram^-1*x
- 1/8*omega2(y^-1,x*y^-1)
- 3/4*omega2(y^-1,x*y^-1)*gram^-1
+ 2*omega2(y^-1,x*y^-1)*gram^-1*y
- 1/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 1/8*omega2(y^-1,x*y^-1)*al*gram^-1
- 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*y
- 1/8*omega2(y^-1,x*y^-1)*al*gram^-1*x
+ 1/8*omega2(x*y^-1,y^-1)
- 5/4*omega2(x*y^-1,y^-1)*gram^-1
+ 1/8*omega2(x*y^-1,y^-1)*al*gram^-1
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 1/8*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 1/8*omega2(x,y)
- 3/4*omega2(x,y)*gram^-1
- 1/2*omega2(x,y)*gram^-1*y
+ 2*omega2(x,y)*gram^-1*x
+ 1/8*omega2(x,y)*al*gram^-1
- 1/8*omega2(x,y)*al*gram^-1*y
- 1/8*omega2(x,y)*al*gram^-1*x
- 1/8*omega2(y,x)
- 3/4*omega2(y,x)*gram^-1
+ 2*omega2(y,x)*gram^-1*y
- 1/2*omega2(y,x)*gram^-1*x
+ 1/8*omega2(y,x)*al*gram^-1
- 1/8*omega2(y,x)*al*gram^-1*y
- 1/8*omega2(y,x)*al*gram^-1*x
+ 115/9*phi1(x,y)
+ 707/18*phi1(x,y)*gram^-1*x*y
- 7*phi1(x,y)*al*gram^-1*x*y
- 3/2*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*phi1(x,y)^2
- 1/2*phi1(x,y)^2*y
- 1/2*phi1(x,y)^2*x
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 3*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 5/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 10*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 15/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
- 3*phi2(x^-1*y,x^-1)*gram^-3
- 3*phi2(x^-1*y,x^-1)*gram^-3*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 5*phi2(x^-1*y,x^-1)*gram^-3*y^4
- phi2(x^-1*y,x^-1)*gram^-3*y^5
+ 3/2*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 1/2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
- 3*phi2(x^-1*y,x^-1)*gram^-2
- 9*phi2(x^-1*y,x^-1)*gram^-2*y
- 7*phi2(x^-1*y,x^-1)*gram^-2*y^2
- phi2(x^-1*y,x^-1)*gram^-2*y^3
+ 3/2*phi2(x^-1*y,x^-1)*gram^-2*x
+ 3*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 1/2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
- 3*phi2(x^-1*y,x^-1)*gram^-1
- 2*phi2(x^-1*y,x^-1)*gram^-1*y
+ 3/2*phi2(x^-1*y,x^-1)*gram^-1*x
+ phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 2*phi2(y^-1,x*y^-1)*gram^-1
+ phi2(y^-1,x*y^-1)*gram^-1*y
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- phi2(y^-1,x*y^-1)*gram^-1*x
+ 1/2*phi2(y^-1,x*y^-1)*y^-1
- 2*phi2(x,y)
- 5*phi2(x,y)*gram^-1*x*y
+ 1/2*phi2(x,y)*y
+ 1/2*phi2(x,y)*x
)

 + a^2*Cf^2*Sigma_10 * (
+ 48*z3*gram^-1
+ 3*ln(x)*gram^-1
- 3*ln(x)*gram^-1*y
+ 3*ln(x)*gram^-1*x
- 6*ln(x)*al*gram^-1
+ 6*ln(x)*al*gram^-1*y
- 6*ln(x)*al*gram^-1*x
+ ln(x)*al^2*gram^-1
- ln(x)*al^2*gram^-1*y
+ ln(x)*al^2*gram^-1*x
+ 2*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
+ 6*ln(x)^2*gram^-1*x
+ 8*ln(x)*ln(y)*gram^-1
- 4*ln(x)*ln(y)*gram^-1*y
- 4*ln(x)*ln(y)*gram^-1*x
- ln(x)*phi1(x,y)
+ 4*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y
+ 2*ln(x)*phi1(x,y)*gram^-1*y^2
- 4*ln(x)*phi1(x,y)*gram^-1*x
- 2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 3*ln(y)*gram^-1
+ 3*ln(y)*gram^-1*y
- 3*ln(y)*gram^-1*x
- 6*ln(y)*al*gram^-1
- 6*ln(y)*al*gram^-1*y
+ 6*ln(y)*al*gram^-1*x
+ ln(y)*al^2*gram^-1
+ ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
+ 2*ln(y)^2*gram^-1
+ 6*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
+ ln(y)*phi1(x,y)
+ 2*ln(y)*phi1(x,y)*gram^-1
- 2*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
+ 2*ln(y)*phi1(x,y)*gram^-1*x*y
- 3*omega2(x^-1,x^-1*y)*gram^-1
+ omega2(x^-1,x^-1*y)*gram^-1*y
+ omega2(x^-1,x^-1*y)*gram^-1*x
- 5*omega2(x^-1*y,x^-1)*gram^-1
- omega2(x^-1*y,x^-1)*gram^-1*y
- omega2(x^-1*y,x^-1)*gram^-1*x
- 3*omega2(y^-1,x*y^-1)*gram^-1
+ omega2(y^-1,x*y^-1)*gram^-1*y
+ omega2(y^-1,x*y^-1)*gram^-1*x
- 5*omega2(x*y^-1,y^-1)*gram^-1
- omega2(x*y^-1,y^-1)*gram^-1*y
- omega2(x*y^-1,y^-1)*gram^-1*x
- 3*omega2(x,y)*gram^-1
+ omega2(x,y)*gram^-1*y
+ omega2(x,y)*gram^-1*x
- 3*omega2(y,x)*gram^-1
+ omega2(y,x)*gram^-1*y
+ omega2(y,x)*gram^-1*x
- 8*phi1(x,y)
+ 3*phi1(x,y)*gram^-1
- 3*phi1(x,y)*gram^-1*y
- 3*phi1(x,y)*gram^-1*x
- 6*phi1(x,y)*al*gram^-1
+ 6*phi1(x,y)*al*gram^-1*y
+ 6*phi1(x,y)*al*gram^-1*x
+ 2*phi1(x,y)*al
+ phi1(x,y)*al^2*gram^-1
- phi1(x,y)*al^2*gram^-1*y
- phi1(x,y)*al^2*gram^-1*x
+ 2*phi1(x,y)^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 8*phi2(x^-1*y,x^-1)*gram^-3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 8*phi2(x^-1*y,x^-1)*gram^-2
- 16*phi2(x^-1*y,x^-1)*gram^-2*y
- 8*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 4*phi2(y^-1,x*y^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 8*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_9 * (
+ 48*z3*gram^-1
+ 3*ln(x)*gram^-1
- 3*ln(x)*gram^-1*y
+ 3*ln(x)*gram^-1*x
- 6*ln(x)*al*gram^-1
+ 6*ln(x)*al*gram^-1*y
- 6*ln(x)*al*gram^-1*x
+ ln(x)*al^2*gram^-1
- ln(x)*al^2*gram^-1*y
+ ln(x)*al^2*gram^-1*x
+ 2*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
+ 6*ln(x)^2*gram^-1*x
+ 8*ln(x)*ln(y)*gram^-1
- 4*ln(x)*ln(y)*gram^-1*y
- 4*ln(x)*ln(y)*gram^-1*x
- ln(x)*phi1(x,y)
+ 4*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y
+ 2*ln(x)*phi1(x,y)*gram^-1*y^2
- 4*ln(x)*phi1(x,y)*gram^-1*x
- 2*ln(x)*phi1(x,y)*gram^-1*x*y
+ 3*ln(y)*gram^-1
+ 3*ln(y)*gram^-1*y
- 3*ln(y)*gram^-1*x
- 6*ln(y)*al*gram^-1
- 6*ln(y)*al*gram^-1*y
+ 6*ln(y)*al*gram^-1*x
+ ln(y)*al^2*gram^-1
+ ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
+ 2*ln(y)^2*gram^-1
+ 6*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
+ ln(y)*phi1(x,y)
+ 2*ln(y)*phi1(x,y)*gram^-1
- 2*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
+ 2*ln(y)*phi1(x,y)*gram^-1*x*y
- 3*omega2(x^-1,x^-1*y)*gram^-1
+ omega2(x^-1,x^-1*y)*gram^-1*y
+ omega2(x^-1,x^-1*y)*gram^-1*x
- 5*omega2(x^-1*y,x^-1)*gram^-1
- omega2(x^-1*y,x^-1)*gram^-1*y
- omega2(x^-1*y,x^-1)*gram^-1*x
- 3*omega2(y^-1,x*y^-1)*gram^-1
+ omega2(y^-1,x*y^-1)*gram^-1*y
+ omega2(y^-1,x*y^-1)*gram^-1*x
- 5*omega2(x*y^-1,y^-1)*gram^-1
- omega2(x*y^-1,y^-1)*gram^-1*y
- omega2(x*y^-1,y^-1)*gram^-1*x
- 3*omega2(x,y)*gram^-1
+ omega2(x,y)*gram^-1*y
+ omega2(x,y)*gram^-1*x
- 3*omega2(y,x)*gram^-1
+ omega2(y,x)*gram^-1*y
+ omega2(y,x)*gram^-1*x
- 8*phi1(x,y)
+ 3*phi1(x,y)*gram^-1
- 3*phi1(x,y)*gram^-1*y
- 3*phi1(x,y)*gram^-1*x
- 6*phi1(x,y)*al*gram^-1
+ 6*phi1(x,y)*al*gram^-1*y
+ 6*phi1(x,y)*al*gram^-1*x
+ 2*phi1(x,y)*al
+ phi1(x,y)*al^2*gram^-1
- phi1(x,y)*al^2*gram^-1*y
- phi1(x,y)*al^2*gram^-1*x
+ 2*phi1(x,y)^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 12*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 8*phi2(x^-1*y,x^-1)*gram^-3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 8*phi2(x^-1*y,x^-1)*gram^-2
- 16*phi2(x^-1*y,x^-1)*gram^-2*y
- 8*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x
+ 4*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*y^-1
- 4*phi2(y^-1,x*y^-1)*gram^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 8*phi2(x,y)*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_8 * (
+ 28*gram^-1*x
+ 576*z3*gram^-2
- 1152*z3*gram^-2*y
+ 576*z3*gram^-2*y^2
- 576*z3*gram^-2*x
- 1728*z3*gram^-2*x*y
- 528*z3*gram^-1
- 48*z3*gram^-1*y
- 144*z3*gram^-1*x
- 32*al*gram^-1*x
- 288*al*z3*gram^-2
+ 576*al*z3*gram^-2*y
- 288*al*z3*gram^-2*y^2
+ 288*al*z3*gram^-2*x
+ 864*al*z3*gram^-2*x*y
+ 288*al*z3*gram^-1
+ 96*al*z3*gram^-1*x
+ 8*al^2*gram^-1*x
+ 84*ln(x)*gram^-2
- 84*ln(x)*gram^-2*y
- 84*ln(x)*gram^-2*y^2
+ 84*ln(x)*gram^-2*y^3
- 84*ln(x)*gram^-2*x
- 504*ln(x)*gram^-2*x*y
- 84*ln(x)*gram^-2*x*y^2
- 84*ln(x)*gram^-1
- 84*ln(x)*gram^-1*y
- 36*ln(x)*gram^-1*x
- 96*ln(x)*al*gram^-2
+ 96*ln(x)*al*gram^-2*y
+ 96*ln(x)*al*gram^-2*y^2
- 96*ln(x)*al*gram^-2*y^3
+ 96*ln(x)*al*gram^-2*x
+ 576*ln(x)*al*gram^-2*x*y
+ 96*ln(x)*al*gram^-2*x*y^2
+ 96*ln(x)*al*gram^-1
+ 96*ln(x)*al*gram^-1*y
+ 56*ln(x)*al*gram^-1*x
+ 24*ln(x)*al^2*gram^-2
- 24*ln(x)*al^2*gram^-2*y
- 24*ln(x)*al^2*gram^-2*y^2
+ 24*ln(x)*al^2*gram^-2*y^3
- 24*ln(x)*al^2*gram^-2*x
- 144*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
- 24*ln(x)*al^2*gram^-1
- 24*ln(x)*al^2*gram^-1*y
- 20*ln(x)*al^2*gram^-1*x
+ 144*ln(x)^2*gram^-2
- 288*ln(x)^2*gram^-2*y
+ 144*ln(x)^2*gram^-2*y^2
- 288*ln(x)^2*gram^-2*x
- 288*ln(x)^2*gram^-2*x*y
- 144*ln(x)^2*gram^-1
- 16*ln(x)^2*gram^-1*x
+ 24*ln(x)^2*al*gram^-2
- 24*ln(x)^2*al*gram^-2*y
- 24*ln(x)^2*al*gram^-2*y^2
+ 24*ln(x)^2*al*gram^-2*y^3
- 24*ln(x)^2*al*gram^-2*x
- 144*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
- 24*ln(x)^2*al*gram^-1
- 24*ln(x)^2*al*gram^-1*y
- 16*ln(x)^2*al*gram^-1*x
- 12*ln(x)^2*al^2*gram^-2
+ 12*ln(x)^2*al^2*gram^-2*y
+ 12*ln(x)^2*al^2*gram^-2*y^2
- 12*ln(x)^2*al^2*gram^-2*y^3
+ 12*ln(x)^2*al^2*gram^-2*x
+ 72*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ 12*ln(x)^2*al^2*gram^-1
+ 12*ln(x)^2*al^2*gram^-1*y
+ 8*ln(x)^2*al^2*gram^-1*x
- 144*ln(x)*ln(y)*gram^-2
+ 288*ln(x)*ln(y)*gram^-2*y
- 144*ln(x)*ln(y)*gram^-2*y^2
+ 144*ln(x)*ln(y)*gram^-2*x
+ 432*ln(x)*ln(y)*gram^-2*x*y
+ 128*ln(x)*ln(y)*gram^-1
+ 16*ln(x)*ln(y)*gram^-1*y
+ 16*ln(x)*ln(y)*gram^-1*x
+ 24*ln(x)*ln(y)*al*gram^-2
- 48*ln(x)*ln(y)*al*gram^-2*y
+ 24*ln(x)*ln(y)*al*gram^-2*y^2
- 24*ln(x)*ln(y)*al*gram^-2*x
- 72*ln(x)*ln(y)*al*gram^-2*x*y
- 22*ln(x)*ln(y)*al*gram^-1
- 2*ln(x)*ln(y)*al*gram^-1*y
+ 2*ln(x)*ln(y)*al*gram^-1*x
- 12*ln(x)*ln(y)*al^2*gram^-2
+ 24*ln(x)*ln(y)*al^2*gram^-2*y
- 12*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 12*ln(x)*ln(y)*al^2*gram^-2*x
+ 36*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 12*ln(x)*ln(y)*al^2*gram^-1
+ 4*ln(x)*ln(y)*al^2*gram^-1*x
+ 10*ln(x)*phi1(x,y)
- 72*ln(x)*phi1(x,y)*gram^-2
+ 72*ln(x)*phi1(x,y)*gram^-2*y
+ 72*ln(x)*phi1(x,y)*gram^-2*y^2
- 72*ln(x)*phi1(x,y)*gram^-2*y^3
+ 72*ln(x)*phi1(x,y)*gram^-2*x
+ 432*ln(x)*phi1(x,y)*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 60*ln(x)*phi1(x,y)*gram^-1
+ 96*ln(x)*phi1(x,y)*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-1*y^2
+ 76*ln(x)*phi1(x,y)*gram^-1*x
+ 12*ln(x)*phi1(x,y)*gram^-1*x*y
- 48*ln(x)*phi1(x,y)*al*gram^-2*y
+ 96*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 48*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 96*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 96*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 2*ln(x)*phi1(x,y)*al*gram^-1
+ 52*ln(x)*phi1(x,y)*al*gram^-1*y
- 2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 10*ln(x)*phi1(x,y)*al*gram^-1*x
+ 10*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 2*ln(x)*phi1(x,y)*al
+ 24*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 48*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 48*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 48*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1
- 28*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 6*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 6*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 2*ln(x)*phi1(x,y)*al^2
- 84*ln(y)*gram^-2*y
+ 168*ln(y)*gram^-2*y^2
- 84*ln(y)*gram^-2*y^3
+ 252*ln(y)*gram^-2*x*y
+ 84*ln(y)*gram^-2*x*y^2
+ 10*ln(y)*gram^-1
+ 74*ln(y)*gram^-1*y
+ 18*ln(y)*gram^-1*x
+ 96*ln(y)*al*gram^-2*y
- 192*ln(y)*al*gram^-2*y^2
+ 96*ln(y)*al*gram^-2*y^3
- 288*ln(y)*al*gram^-2*x*y
- 96*ln(y)*al*gram^-2*x*y^2
- 8*ln(y)*al*gram^-1
- 88*ln(y)*al*gram^-1*y
- 16*ln(y)*al*gram^-1*x
- 24*ln(y)*al^2*gram^-2*y
+ 48*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 72*ln(y)*al^2*gram^-2*x*y
+ 24*ln(y)*al^2*gram^-2*x*y^2
+ 24*ln(y)*al^2*gram^-1*y
+ 4*ln(y)*al^2*gram^-1*x
- 144*ln(y)^2*gram^-2*x*y
- 8*ln(y)^2*gram^-1
- 16*ln(y)^2*gram^-1*y
- 24*ln(y)^2*al*gram^-2*y
+ 48*ln(y)^2*al*gram^-2*y^2
- 24*ln(y)^2*al*gram^-2*y^3
+ 72*ln(y)^2*al*gram^-2*x*y
+ 24*ln(y)^2*al*gram^-2*x*y^2
+ 2*ln(y)^2*al*gram^-1
+ 22*ln(y)^2*al*gram^-1*y
+ 2*ln(y)^2*al*gram^-1*x
+ 12*ln(y)^2*al^2*gram^-2*y
- 24*ln(y)^2*al^2*gram^-2*y^2
+ 12*ln(y)^2*al^2*gram^-2*y^3
- 36*ln(y)^2*al^2*gram^-2*x*y
- 12*ln(y)^2*al^2*gram^-2*x*y^2
- 12*ln(y)^2*al^2*gram^-1*y
- 4*ln(y)^2*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)
+ 72*ln(y)*phi1(x,y)*gram^-2*y
- 144*ln(y)*phi1(x,y)*gram^-2*y^2
+ 72*ln(y)*phi1(x,y)*gram^-2*y^3
- 216*ln(y)*phi1(x,y)*gram^-2*x*y
- 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 84*ln(y)*phi1(x,y)*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-1*y^2
- 24*ln(y)*phi1(x,y)*gram^-1*x
- 12*ln(y)*phi1(x,y)*gram^-1*x*y
- 48*ln(y)*phi1(x,y)*al*gram^-2*y
+ 96*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 48*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 96*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 96*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 2*ln(y)*phi1(x,y)*al*gram^-1
+ 52*ln(y)*phi1(x,y)*al*gram^-1*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 10*ln(y)*phi1(x,y)*al*gram^-1*x
+ 10*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 2*ln(y)*phi1(x,y)*al
+ 24*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 48*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 48*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 48*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1
- 28*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 6*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 2*ln(y)*phi1(x,y)*al^2
- 84*omega2(x^-1,x^-1*y)*gram^-2
+ 168*omega2(x^-1,x^-1*y)*gram^-2*y
- 84*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 156*omega2(x^-1,x^-1*y)*gram^-2*x
+ 108*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 74*omega2(x^-1,x^-1*y)*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1*x
- 36*omega2(x^-1*y,x^-1)*gram^-2
+ 72*omega2(x^-1*y,x^-1)*gram^-2*y
- 36*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 36*omega2(x^-1*y,x^-1)*gram^-2*x
+ 108*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 22*omega2(x^-1*y,x^-1)*gram^-1
+ 2*omega2(x^-1*y,x^-1)*gram^-1*y
+ 10*omega2(x^-1*y,x^-1)*gram^-1*x
+ 24*omega2(x^-1*y,x^-1)*al*gram^-2
- 48*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 24*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x
- 72*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 24*omega2(x^-1*y,x^-1)*al*gram^-1
- 8*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 60*omega2(y^-1,x*y^-1)*gram^-2
- 120*omega2(y^-1,x*y^-1)*gram^-2*y
+ 60*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 132*omega2(y^-1,x*y^-1)*gram^-2*x
- 36*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 54*omega2(y^-1,x*y^-1)*gram^-1
+ 6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
- 36*omega2(x*y^-1,y^-1)*gram^-2
+ 72*omega2(x*y^-1,y^-1)*gram^-2*y
- 36*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 36*omega2(x*y^-1,y^-1)*gram^-2*x
+ 108*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 22*omega2(x*y^-1,y^-1)*gram^-1
+ 2*omega2(x*y^-1,y^-1)*gram^-1*y
+ 10*omega2(x*y^-1,y^-1)*gram^-1*x
+ 24*omega2(x*y^-1,y^-1)*al*gram^-2
- 48*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 24*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x
- 72*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 24*omega2(x*y^-1,y^-1)*al*gram^-1
- 8*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 84*omega2(x,y)*gram^-2
+ 168*omega2(x,y)*gram^-2*y
- 84*omega2(x,y)*gram^-2*y^2
+ 156*omega2(x,y)*gram^-2*x
+ 108*omega2(x,y)*gram^-2*x*y
+ 74*omega2(x,y)*gram^-1
- 2*omega2(x,y)*gram^-1*y
+ 6*omega2(x,y)*gram^-1*x
+ 60*omega2(y,x)*gram^-2
- 120*omega2(y,x)*gram^-2*y
+ 60*omega2(y,x)*gram^-2*y^2
- 132*omega2(y,x)*gram^-2*x
- 36*omega2(y,x)*gram^-2*x*y
- 54*omega2(y,x)*gram^-1
+ 6*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 28*phi1(x,y)
- 168*phi1(x,y)*gram^-2*y
+ 336*phi1(x,y)*gram^-2*y^2
- 168*phi1(x,y)*gram^-2*y^3
+ 336*phi1(x,y)*gram^-2*x*y
+ 336*phi1(x,y)*gram^-2*x*y^2
- 4*phi1(x,y)*gram^-1
+ 176*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*y^2
+ 224*phi1(x,y)*gram^-1*x
+ 32*phi1(x,y)*gram^-1*x*y
+ 192*phi1(x,y)*al*gram^-2*y
- 384*phi1(x,y)*al*gram^-2*y^2
+ 192*phi1(x,y)*al*gram^-2*y^3
- 384*phi1(x,y)*al*gram^-2*x*y
- 384*phi1(x,y)*al*gram^-2*x*y^2
+ 8*phi1(x,y)*al*gram^-1
- 208*phi1(x,y)*al*gram^-1*y
+ 8*phi1(x,y)*al*gram^-1*y^2
- 64*phi1(x,y)*al*gram^-1*x
- 40*phi1(x,y)*al*gram^-1*x*y
- 10*phi1(x,y)*al
- 48*phi1(x,y)*al^2*gram^-2*y
+ 96*phi1(x,y)*al^2*gram^-2*y^2
- 48*phi1(x,y)*al^2*gram^-2*y^3
+ 96*phi1(x,y)*al^2*gram^-2*x*y
+ 96*phi1(x,y)*al^2*gram^-2*x*y^2
- 4*phi1(x,y)*al^2*gram^-1
+ 56*phi1(x,y)*al^2*gram^-1*y
- 4*phi1(x,y)*al^2*gram^-1*y^2
+ 12*phi1(x,y)*al^2*gram^-1*x
+ 12*phi1(x,y)*al^2*gram^-1*x*y
+ 4*phi1(x,y)*al^2
- 8*phi1(x,y)^2
+ 8*phi1(x,y)^2*gram^-1
- 16*phi1(x,y)^2*gram^-1*y
+ 8*phi1(x,y)^2*gram^-1*y^2
- 8*phi1(x,y)^2*gram^-1*x
- 24*phi1(x,y)^2*gram^-1*x*y
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 128*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 112*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 32*phi2(x^-1*y,x^-1)*gram^-3
- 32*phi2(x^-1*y,x^-1)*gram^-3*y
+ 96*phi2(x^-1*y,x^-1)*gram^-3*y^2
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 64*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x
- 48*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 32*phi2(x^-1*y,x^-1)*gram^-2
+ 192*phi2(x^-1*y,x^-1)*gram^-2*y
- 64*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 16*phi2(x^-1*y,x^-1)*gram^-2*x
+ 32*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 32*phi2(x^-1*y,x^-1)*gram^-1
- 288*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 576*phi2(y^-1,x*y^-1)*gram^-2
- 288*phi2(y^-1,x*y^-1)*gram^-2*y
+ 576*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 576*phi2(y^-1,x*y^-1)*gram^-2*x
+ 288*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 64*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 8*phi2(x,y)
- 96*phi2(x,y)*gram^-2*y
+ 192*phi2(x,y)*gram^-2*y^2
- 96*phi2(x,y)*gram^-2*y^3
+ 192*phi2(x,y)*gram^-2*x*y
+ 192*phi2(x,y)*gram^-2*x*y^2
- 8*phi2(x,y)*gram^-1
+ 112*phi2(x,y)*gram^-1*y
- 8*phi2(x,y)*gram^-1*y^2
+ 24*phi2(x,y)*gram^-1*x
+ 24*phi2(x,y)*gram^-1*x*y
+ 96*phi2(x,y)*al*gram^-2*y
- 192*phi2(x,y)*al*gram^-2*y^2
+ 96*phi2(x,y)*al*gram^-2*y^3
- 192*phi2(x,y)*al*gram^-2*x*y
- 192*phi2(x,y)*al*gram^-2*x*y^2
+ 8*phi2(x,y)*al*gram^-1
- 112*phi2(x,y)*al*gram^-1*y
+ 8*phi2(x,y)*al*gram^-1*y^2
- 24*phi2(x,y)*al*gram^-1*x
- 24*phi2(x,y)*al*gram^-1*x*y
- 8*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_7 * (
- 7*gram^-1
+ 7*gram^-1*y
+ 21*gram^-1*x
+ 288*z3*gram^-2
- 576*z3*gram^-2*y
+ 288*z3*gram^-2*y^2
- 288*z3*gram^-2*x
- 1440*z3*gram^-2*x*y
- 336*z3*gram^-1
- 48*z3*gram^-1*y
- 144*z3*gram^-1*x
+ 8*al*gram^-1
- 8*al*gram^-1*y
- 24*al*gram^-1*x
- 144*al*z3*gram^-2
+ 288*al*z3*gram^-2*y
- 144*al*z3*gram^-2*y^2
+ 144*al*z3*gram^-2*x
+ 720*al*z3*gram^-2*x*y
+ 168*al*z3*gram^-1
+ 96*al*z3*gram^-1*x
- 2*al^2*gram^-1
+ 2*al^2*gram^-1*y
+ 6*al^2*gram^-1*x
+ 42*ln(x)*gram^-2
- 126*ln(x)*gram^-2*y^2
+ 84*ln(x)*gram^-2*y^3
- 42*ln(x)*gram^-2*x
- 378*ln(x)*gram^-2*x*y
- 84*ln(x)*gram^-2*x*y^2
- 47*ln(x)*gram^-1
- 79*ln(x)*gram^-1*y
- 34*ln(x)*gram^-1*x
- 48*ln(x)*al*gram^-2
+ 144*ln(x)*al*gram^-2*y^2
- 96*ln(x)*al*gram^-2*y^3
+ 48*ln(x)*al*gram^-2*x
+ 432*ln(x)*al*gram^-2*x*y
+ 96*ln(x)*al*gram^-2*x*y^2
+ 50*ln(x)*al*gram^-1
+ 94*ln(x)*al*gram^-1*y
+ 50*ln(x)*al*gram^-1*x
+ 12*ln(x)*al^2*gram^-2
- 36*ln(x)*al^2*gram^-2*y^2
+ 24*ln(x)*al^2*gram^-2*y^3
- 12*ln(x)*al^2*gram^-2*x
- 108*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
- 11*ln(x)*al^2*gram^-1
- 25*ln(x)*al^2*gram^-1*y
- 17*ln(x)*al^2*gram^-1*x
+ 108*ln(x)^2*gram^-2
- 216*ln(x)^2*gram^-2*y
+ 108*ln(x)^2*gram^-2*y^2
- 180*ln(x)^2*gram^-2*x
- 252*ln(x)^2*gram^-2*x*y
- 110*ln(x)^2*gram^-1
+ 2*ln(x)^2*gram^-1*y
- 18*ln(x)^2*gram^-1*x
+ 12*ln(x)^2*al*gram^-2
- 36*ln(x)^2*al*gram^-2*y^2
+ 24*ln(x)^2*al*gram^-2*y^3
- 12*ln(x)^2*al*gram^-2*x
- 108*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
- 12*ln(x)^2*al*gram^-1
- 24*ln(x)^2*al*gram^-1*y
- 14*ln(x)^2*al*gram^-1*x
- 6*ln(x)^2*al^2*gram^-2
+ 18*ln(x)^2*al^2*gram^-2*y^2
- 12*ln(x)^2*al^2*gram^-2*y^3
+ 6*ln(x)^2*al^2*gram^-2*x
+ 54*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ 6*ln(x)^2*al^2*gram^-1
+ 12*ln(x)^2*al^2*gram^-1*y
+ 7*ln(x)^2*al^2*gram^-1*x
- 72*ln(x)*ln(y)*gram^-2
+ 144*ln(x)*ln(y)*gram^-2*y
- 72*ln(x)*ln(y)*gram^-2*y^2
+ 72*ln(x)*ln(y)*gram^-2*x
+ 360*ln(x)*ln(y)*gram^-2*x*y
+ 88*ln(x)*ln(y)*gram^-1
+ 12*ln(x)*ln(y)*gram^-1*y
+ 20*ln(x)*ln(y)*gram^-1*x
+ 12*ln(x)*ln(y)*al*gram^-2
- 24*ln(x)*ln(y)*al*gram^-2*y
+ 12*ln(x)*ln(y)*al*gram^-2*y^2
- 12*ln(x)*ln(y)*al*gram^-2*x
- 60*ln(x)*ln(y)*al*gram^-2*x*y
- 16*ln(x)*ln(y)*al*gram^-1
- 6*ln(x)*ln(y)*al^2*gram^-2
+ 12*ln(x)*ln(y)*al^2*gram^-2*y
- 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 6*ln(x)*ln(y)*al^2*gram^-2*x
+ 30*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 7*ln(x)*ln(y)*al^2*gram^-1
+ 4*ln(x)*ln(y)*al^2*gram^-1*x
+ 10*ln(x)*phi1(x,y)
- 36*ln(x)*phi1(x,y)*gram^-2
+ 108*ln(x)*phi1(x,y)*gram^-2*y^2
- 72*ln(x)*phi1(x,y)*gram^-2*y^3
+ 36*ln(x)*phi1(x,y)*gram^-2*x
+ 324*ln(x)*phi1(x,y)*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 26*ln(x)*phi1(x,y)*gram^-1
+ 94*ln(x)*phi1(x,y)*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-1*y^2
+ 60*ln(x)*phi1(x,y)*gram^-1*x
+ 12*ln(x)*phi1(x,y)*gram^-1*x*y
- 36*ln(x)*phi1(x,y)*al*gram^-2*y
+ 72*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 36*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 60*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 84*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 3*ln(x)*phi1(x,y)*al*gram^-1
+ 41*ln(x)*phi1(x,y)*al*gram^-1*y
- 2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 7*ln(x)*phi1(x,y)*al*gram^-1*x
+ 10*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 2*ln(x)*phi1(x,y)*al
+ 18*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 36*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 18*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 30*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 42*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1
- 22*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 4*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 6*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 2*ln(x)*phi1(x,y)*al^2
- 84*ln(y)*gram^-2*y
+ 168*ln(y)*gram^-2*y^2
- 84*ln(y)*gram^-2*y^3
+ 168*ln(y)*gram^-2*x*y
+ 84*ln(y)*gram^-2*x*y^2
- 2*ln(y)*gram^-1
+ 69*ln(y)*gram^-1*y
+ 16*ln(y)*gram^-1*x
+ 96*ln(y)*al*gram^-2*y
- 192*ln(y)*al*gram^-2*y^2
+ 96*ln(y)*al*gram^-2*y^3
- 192*ln(y)*al*gram^-2*x*y
- 96*ln(y)*al*gram^-2*x*y^2
+ 2*ln(y)*al*gram^-1
- 82*ln(y)*al*gram^-1*y
- 14*ln(y)*al*gram^-1*x
- 24*ln(y)*al^2*gram^-2*y
+ 48*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 48*ln(y)*al^2*gram^-2*x*y
+ 24*ln(y)*al^2*gram^-2*x*y^2
- ln(y)*al^2*gram^-1
+ 23*ln(y)*al^2*gram^-1*y
+ 3*ln(y)*al^2*gram^-1*x
+ 36*ln(y)^2*gram^-2*y
- 36*ln(y)^2*gram^-2*y^2
- 108*ln(y)^2*gram^-2*x*y
- 2*ln(y)^2*gram^-1
- 14*ln(y)^2*gram^-1*y
- 2*ln(y)^2*gram^-1*x
- 24*ln(y)^2*al*gram^-2*y
+ 48*ln(y)^2*al*gram^-2*y^2
- 24*ln(y)^2*al*gram^-2*y^3
+ 48*ln(y)^2*al*gram^-2*x*y
+ 24*ln(y)^2*al*gram^-2*x*y^2
+ 20*ln(y)^2*al*gram^-1*y
+ 2*ln(y)^2*al*gram^-1*x
+ 12*ln(y)^2*al^2*gram^-2*y
- 24*ln(y)^2*al^2*gram^-2*y^2
+ 12*ln(y)^2*al^2*gram^-2*y^3
- 24*ln(y)^2*al^2*gram^-2*x*y
- 12*ln(y)^2*al^2*gram^-2*x*y^2
+ ln(y)^2*al^2*gram^-1
- 12*ln(y)^2*al^2*gram^-1*y
- 3*ln(y)^2*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)
+ 72*ln(y)*phi1(x,y)*gram^-2*y
- 144*ln(y)*phi1(x,y)*gram^-2*y^2
+ 72*ln(y)*phi1(x,y)*gram^-2*y^3
- 144*ln(y)*phi1(x,y)*gram^-2*x*y
- 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*gram^-1
- 72*ln(y)*phi1(x,y)*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-1*y^2
- 18*ln(y)*phi1(x,y)*gram^-1*x
- 12*ln(y)*phi1(x,y)*gram^-1*x*y
- 36*ln(y)*phi1(x,y)*al*gram^-2*y
+ 72*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 36*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 60*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 84*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 3*ln(y)*phi1(x,y)*al*gram^-1
+ 41*ln(y)*phi1(x,y)*al*gram^-1*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 7*ln(y)*phi1(x,y)*al*gram^-1*x
+ 10*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 2*ln(y)*phi1(x,y)*al
+ 18*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 36*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 18*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 30*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 42*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1
- 22*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 4*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 2*ln(y)*phi1(x,y)*al^2
- 60*omega2(x^-1,x^-1*y)*gram^-2
+ 138*omega2(x^-1,x^-1*y)*gram^-2*y
- 78*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 96*omega2(x^-1,x^-1*y)*gram^-2*x
+ 102*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 61*omega2(x^-1,x^-1*y)*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1*x
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y
- 18*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 36*omega2(x^-1*y,x^-1)*gram^-2*x
+ 90*omega2(x^-1*y,x^-1)*gram^-2*x*y
+ 9*omega2(x^-1*y,x^-1)*gram^-1
+ 2*omega2(x^-1*y,x^-1)*gram^-1*y
+ 10*omega2(x^-1*y,x^-1)*gram^-1*x
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*y
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*x
- 60*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 14*omega2(x^-1*y,x^-1)*al*gram^-1
- 8*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 48*omega2(y^-1,x*y^-1)*gram^-2
- 114*omega2(y^-1,x*y^-1)*gram^-2*y
+ 66*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 84*omega2(y^-1,x*y^-1)*gram^-2*x
- 42*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 47*omega2(y^-1,x*y^-1)*gram^-1
+ 6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y
- 18*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 36*omega2(x*y^-1,y^-1)*gram^-2*x
+ 90*omega2(x*y^-1,y^-1)*gram^-2*x*y
+ 9*omega2(x*y^-1,y^-1)*gram^-1
+ 2*omega2(x*y^-1,y^-1)*gram^-1*y
+ 10*omega2(x*y^-1,y^-1)*gram^-1*x
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*y
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*x
- 60*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 14*omega2(x*y^-1,y^-1)*al*gram^-1
- 8*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 60*omega2(x,y)*gram^-2
+ 138*omega2(x,y)*gram^-2*y
- 78*omega2(x,y)*gram^-2*y^2
+ 96*omega2(x,y)*gram^-2*x
+ 102*omega2(x,y)*gram^-2*x*y
+ 61*omega2(x,y)*gram^-1
- 2*omega2(x,y)*gram^-1*y
+ 6*omega2(x,y)*gram^-1*x
+ 48*omega2(y,x)*gram^-2
- 114*omega2(y,x)*gram^-2*y
+ 66*omega2(y,x)*gram^-2*y^2
- 84*omega2(y,x)*gram^-2*x
- 42*omega2(y,x)*gram^-2*x*y
- 47*omega2(y,x)*gram^-1
+ 6*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 28*phi1(x,y)
- 126*phi1(x,y)*gram^-2*y
+ 252*phi1(x,y)*gram^-2*y^2
- 126*phi1(x,y)*gram^-2*y^3
+ 210*phi1(x,y)*gram^-2*x*y
+ 294*phi1(x,y)*gram^-2*x*y^2
- 57*phi1(x,y)*gram^-1
+ 187*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*y^2
+ 167*phi1(x,y)*gram^-1*x
+ 32*phi1(x,y)*gram^-1*x*y
+ 144*phi1(x,y)*al*gram^-2*y
- 288*phi1(x,y)*al*gram^-2*y^2
+ 144*phi1(x,y)*al*gram^-2*y^3
- 240*phi1(x,y)*al*gram^-2*x*y
- 336*phi1(x,y)*al*gram^-2*x*y^2
+ 18*phi1(x,y)*al*gram^-1
- 170*phi1(x,y)*al*gram^-1*y
+ 8*phi1(x,y)*al*gram^-1*y^2
- 46*phi1(x,y)*al*gram^-1*x
- 40*phi1(x,y)*al*gram^-1*x*y
- 10*phi1(x,y)*al
- 36*phi1(x,y)*al^2*gram^-2*y
+ 72*phi1(x,y)*al^2*gram^-2*y^2
- 36*phi1(x,y)*al^2*gram^-2*y^3
+ 60*phi1(x,y)*al^2*gram^-2*x*y
+ 84*phi1(x,y)*al^2*gram^-2*x*y^2
- 4*phi1(x,y)*al^2*gram^-1
+ 44*phi1(x,y)*al^2*gram^-1*y
- 4*phi1(x,y)*al^2*gram^-1*y^2
+ 8*phi1(x,y)*al^2*gram^-1*x
+ 12*phi1(x,y)*al^2*gram^-1*x*y
+ 4*phi1(x,y)*al^2
- 6*phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1
- 8*phi1(x,y)^2*gram^-1*y
+ 4*phi1(x,y)^2*gram^-1*y^2
- 4*phi1(x,y)^2*gram^-1*x
- 20*phi1(x,y)^2*gram^-1*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 20*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 48*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
+ 16*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 76*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 36*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 8*phi2(x^-1*y,x^-1)*gram^-3
+ 64*phi2(x^-1*y,x^-1)*gram^-3*y
+ 64*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 64*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 72*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 4*phi2(x^-1*y,x^-1)*gram^-3*x
- 28*phi2(x^-1*y,x^-1)*gram^-3*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 36*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 8*phi2(x^-1*y,x^-1)*gram^-2
+ 152*phi2(x^-1*y,x^-1)*gram^-2*y
- 72*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-2*x
+ 36*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 28*phi2(x^-1*y,x^-1)*gram^-1
- 216*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 432*phi2(y^-1,x*y^-1)*gram^-2
- 216*phi2(y^-1,x*y^-1)*gram^-2*y
+ 360*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 504*phi2(y^-1,x*y^-1)*gram^-2*x
+ 212*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 4*phi2(y^-1,x*y^-1)*gram^-1
+ 60*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 8*phi2(x,y)
- 72*phi2(x,y)*gram^-2*y
+ 144*phi2(x,y)*gram^-2*y^2
- 72*phi2(x,y)*gram^-2*y^3
+ 120*phi2(x,y)*gram^-2*x*y
+ 168*phi2(x,y)*gram^-2*x*y^2
- 8*phi2(x,y)*gram^-1
+ 88*phi2(x,y)*gram^-1*y
- 8*phi2(x,y)*gram^-1*y^2
+ 16*phi2(x,y)*gram^-1*x
+ 24*phi2(x,y)*gram^-1*x*y
+ 72*phi2(x,y)*al*gram^-2*y
- 144*phi2(x,y)*al*gram^-2*y^2
+ 72*phi2(x,y)*al*gram^-2*y^3
- 120*phi2(x,y)*al*gram^-2*x*y
- 168*phi2(x,y)*al*gram^-2*x*y^2
+ 8*phi2(x,y)*al*gram^-1
- 88*phi2(x,y)*al*gram^-1*y
+ 8*phi2(x,y)*al*gram^-1*y^2
- 16*phi2(x,y)*al*gram^-1*x
- 24*phi2(x,y)*al*gram^-1*x*y
- 8*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_6 * (
- 14*gram^-1
+ 14*gram^-1*y
+ 14*gram^-1*x
- 1152*z3*gram^-2*x*y
- 144*z3*gram^-1
- 48*z3*gram^-1*y
- 144*z3*gram^-1*x
+ 16*al*gram^-1
- 16*al*gram^-1*y
- 16*al*gram^-1*x
+ 576*al*z3*gram^-2*x*y
+ 48*al*z3*gram^-1
+ 96*al*z3*gram^-1*x
- 4*al^2*gram^-1
+ 4*al^2*gram^-1*y
+ 4*al^2*gram^-1*x
+ 84*ln(x)*gram^-2*y
- 168*ln(x)*gram^-2*y^2
+ 84*ln(x)*gram^-2*y^3
- 252*ln(x)*gram^-2*x*y
- 84*ln(x)*gram^-2*x*y^2
- 10*ln(x)*gram^-1
- 74*ln(x)*gram^-1*y
- 32*ln(x)*gram^-1*x
- 96*ln(x)*al*gram^-2*y
+ 192*ln(x)*al*gram^-2*y^2
- 96*ln(x)*al*gram^-2*y^3
+ 288*ln(x)*al*gram^-2*x*y
+ 96*ln(x)*al*gram^-2*x*y^2
+ 4*ln(x)*al*gram^-1
+ 92*ln(x)*al*gram^-1*y
+ 44*ln(x)*al*gram^-1*x
+ 24*ln(x)*al^2*gram^-2*y
- 48*ln(x)*al^2*gram^-2*y^2
+ 24*ln(x)*al^2*gram^-2*y^3
- 72*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
+ 2*ln(x)*al^2*gram^-1
- 26*ln(x)*al^2*gram^-1*y
- 14*ln(x)*al^2*gram^-1*x
+ 72*ln(x)^2*gram^-2
- 144*ln(x)^2*gram^-2*y
+ 72*ln(x)^2*gram^-2*y^2
- 72*ln(x)^2*gram^-2*x
- 216*ln(x)^2*gram^-2*x*y
- 76*ln(x)^2*gram^-1
+ 4*ln(x)^2*gram^-1*y
- 20*ln(x)^2*gram^-1*x
+ 24*ln(x)^2*al*gram^-2*y
- 48*ln(x)^2*al*gram^-2*y^2
+ 24*ln(x)^2*al*gram^-2*y^3
- 72*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
- 24*ln(x)^2*al*gram^-1*y
- 12*ln(x)^2*al*gram^-1*x
- 12*ln(x)^2*al^2*gram^-2*y
+ 24*ln(x)^2*al^2*gram^-2*y^2
- 12*ln(x)^2*al^2*gram^-2*y^3
+ 36*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ 12*ln(x)^2*al^2*gram^-1*y
+ 6*ln(x)^2*al^2*gram^-1*x
+ 288*ln(x)*ln(y)*gram^-2*x*y
+ 48*ln(x)*ln(y)*gram^-1
+ 8*ln(x)*ln(y)*gram^-1*y
+ 24*ln(x)*ln(y)*gram^-1*x
- 48*ln(x)*ln(y)*al*gram^-2*x*y
- 10*ln(x)*ln(y)*al*gram^-1
+ 2*ln(x)*ln(y)*al*gram^-1*y
- 2*ln(x)*ln(y)*al*gram^-1*x
+ 24*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1
+ 4*ln(x)*ln(y)*al^2*gram^-1*x
+ 10*ln(x)*phi1(x,y)
- 72*ln(x)*phi1(x,y)*gram^-2*y
+ 144*ln(x)*phi1(x,y)*gram^-2*y^2
- 72*ln(x)*phi1(x,y)*gram^-2*y^3
+ 216*ln(x)*phi1(x,y)*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 8*ln(x)*phi1(x,y)*gram^-1
+ 92*ln(x)*phi1(x,y)*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-1*y^2
+ 44*ln(x)*phi1(x,y)*gram^-1*x
+ 12*ln(x)*phi1(x,y)*gram^-1*x*y
- 24*ln(x)*phi1(x,y)*al*gram^-2*y
+ 48*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 24*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 4*ln(x)*phi1(x,y)*al*gram^-1
+ 30*ln(x)*phi1(x,y)*al*gram^-1*y
- 2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 4*ln(x)*phi1(x,y)*al*gram^-1*x
+ 10*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 2*ln(x)*phi1(x,y)*al
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 36*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1
- 16*ln(x)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*x
- 6*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 2*ln(x)*phi1(x,y)*al^2
- 84*ln(y)*gram^-2*y
+ 168*ln(y)*gram^-2*y^2
- 84*ln(y)*gram^-2*y^3
+ 84*ln(y)*gram^-2*x*y
+ 84*ln(y)*gram^-2*x*y^2
- 14*ln(y)*gram^-1
+ 64*ln(y)*gram^-1*y
+ 14*ln(y)*gram^-1*x
+ 96*ln(y)*al*gram^-2*y
- 192*ln(y)*al*gram^-2*y^2
+ 96*ln(y)*al*gram^-2*y^3
- 96*ln(y)*al*gram^-2*x*y
- 96*ln(y)*al*gram^-2*x*y^2
+ 12*ln(y)*al*gram^-1
- 76*ln(y)*al*gram^-1*y
- 12*ln(y)*al*gram^-1*x
- 24*ln(y)*al^2*gram^-2*y
+ 48*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 24*ln(y)*al^2*gram^-2*x*y
+ 24*ln(y)*al^2*gram^-2*x*y^2
- 2*ln(y)*al^2*gram^-1
+ 22*ln(y)*al^2*gram^-1*y
+ 2*ln(y)*al^2*gram^-1*x
+ 72*ln(y)^2*gram^-2*y
- 72*ln(y)^2*gram^-2*y^2
- 72*ln(y)^2*gram^-2*x*y
+ 4*ln(y)^2*gram^-1
- 12*ln(y)^2*gram^-1*y
- 4*ln(y)^2*gram^-1*x
- 24*ln(y)^2*al*gram^-2*y
+ 48*ln(y)^2*al*gram^-2*y^2
- 24*ln(y)^2*al*gram^-2*y^3
+ 24*ln(y)^2*al*gram^-2*x*y
+ 24*ln(y)^2*al*gram^-2*x*y^2
- 2*ln(y)^2*al*gram^-1
+ 18*ln(y)^2*al*gram^-1*y
+ 2*ln(y)^2*al*gram^-1*x
+ 12*ln(y)^2*al^2*gram^-2*y
- 24*ln(y)^2*al^2*gram^-2*y^2
+ 12*ln(y)^2*al^2*gram^-2*y^3
- 12*ln(y)^2*al^2*gram^-2*x*y
- 12*ln(y)^2*al^2*gram^-2*x*y^2
+ 2*ln(y)^2*al^2*gram^-1
- 12*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)^2*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)
+ 72*ln(y)*phi1(x,y)*gram^-2*y
- 144*ln(y)*phi1(x,y)*gram^-2*y^2
+ 72*ln(y)*phi1(x,y)*gram^-2*y^3
- 72*ln(y)*phi1(x,y)*gram^-2*x*y
- 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 12*ln(y)*phi1(x,y)*gram^-1
- 60*ln(y)*phi1(x,y)*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-1*y^2
- 12*ln(y)*phi1(x,y)*gram^-1*x
- 12*ln(y)*phi1(x,y)*gram^-1*x*y
- 24*ln(y)*phi1(x,y)*al*gram^-2*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 24*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 72*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 4*ln(y)*phi1(x,y)*al*gram^-1
+ 30*ln(y)*phi1(x,y)*al*gram^-1*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 4*ln(y)*phi1(x,y)*al*gram^-1*x
+ 10*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 2*ln(y)*phi1(x,y)*al
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1
- 16*ln(y)*phi1(x,y)*al^2*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*x
- 6*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 2*ln(y)*phi1(x,y)*al^2
- 36*omega2(x^-1,x^-1*y)*gram^-2
+ 108*omega2(x^-1,x^-1*y)*gram^-2*y
- 72*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 36*omega2(x^-1,x^-1*y)*gram^-2*x
+ 96*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 48*omega2(x^-1,x^-1*y)*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1*x
+ 36*omega2(x^-1*y,x^-1)*gram^-2
- 36*omega2(x^-1*y,x^-1)*gram^-2*y
- 36*omega2(x^-1*y,x^-1)*gram^-2*x
+ 72*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*gram^-1
+ 2*omega2(x^-1*y,x^-1)*gram^-1*y
+ 10*omega2(x^-1*y,x^-1)*gram^-1*x
- 48*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*al*gram^-1
- 8*omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 36*omega2(y^-1,x*y^-1)*gram^-2
- 108*omega2(y^-1,x*y^-1)*gram^-2*y
+ 72*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 36*omega2(y^-1,x*y^-1)*gram^-2*x
- 48*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 40*omega2(y^-1,x*y^-1)*gram^-1
+ 6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 36*omega2(x*y^-1,y^-1)*gram^-2
- 36*omega2(x*y^-1,y^-1)*gram^-2*y
- 36*omega2(x*y^-1,y^-1)*gram^-2*x
+ 72*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*gram^-1
+ 2*omega2(x*y^-1,y^-1)*gram^-1*y
+ 10*omega2(x*y^-1,y^-1)*gram^-1*x
- 48*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*al*gram^-1
- 8*omega2(x*y^-1,y^-1)*al*gram^-1*x
- 36*omega2(x,y)*gram^-2
+ 108*omega2(x,y)*gram^-2*y
- 72*omega2(x,y)*gram^-2*y^2
+ 36*omega2(x,y)*gram^-2*x
+ 96*omega2(x,y)*gram^-2*x*y
+ 48*omega2(x,y)*gram^-1
- 2*omega2(x,y)*gram^-1*y
+ 6*omega2(x,y)*gram^-1*x
+ 36*omega2(y,x)*gram^-2
- 108*omega2(y,x)*gram^-2*y
+ 72*omega2(y,x)*gram^-2*y^2
- 36*omega2(y,x)*gram^-2*x
- 48*omega2(y,x)*gram^-2*x*y
- 40*omega2(y,x)*gram^-1
+ 6*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 28*phi1(x,y)
- 84*phi1(x,y)*gram^-2*y
+ 168*phi1(x,y)*gram^-2*y^2
- 84*phi1(x,y)*gram^-2*y^3
+ 84*phi1(x,y)*gram^-2*x*y
+ 252*phi1(x,y)*gram^-2*x*y^2
- 110*phi1(x,y)*gram^-1
+ 198*phi1(x,y)*gram^-1*y
- 4*phi1(x,y)*gram^-1*y^2
+ 110*phi1(x,y)*gram^-1*x
+ 32*phi1(x,y)*gram^-1*x*y
+ 96*phi1(x,y)*al*gram^-2*y
- 192*phi1(x,y)*al*gram^-2*y^2
+ 96*phi1(x,y)*al*gram^-2*y^3
- 96*phi1(x,y)*al*gram^-2*x*y
- 288*phi1(x,y)*al*gram^-2*x*y^2
+ 28*phi1(x,y)*al*gram^-1
- 132*phi1(x,y)*al*gram^-1*y
+ 8*phi1(x,y)*al*gram^-1*y^2
- 28*phi1(x,y)*al*gram^-1*x
- 40*phi1(x,y)*al*gram^-1*x*y
- 10*phi1(x,y)*al
- 24*phi1(x,y)*al^2*gram^-2*y
+ 48*phi1(x,y)*al^2*gram^-2*y^2
- 24*phi1(x,y)*al^2*gram^-2*y^3
+ 24*phi1(x,y)*al^2*gram^-2*x*y
+ 72*phi1(x,y)*al^2*gram^-2*x*y^2
- 4*phi1(x,y)*al^2*gram^-1
+ 32*phi1(x,y)*al^2*gram^-1*y
- 4*phi1(x,y)*al^2*gram^-1*y^2
+ 4*phi1(x,y)*al^2*gram^-1*x
+ 12*phi1(x,y)*al^2*gram^-1*x*y
+ 4*phi1(x,y)*al^2
- 4*phi1(x,y)^2
- 16*phi1(x,y)^2*gram^-1*x*y
- 24*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 128*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 40*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 48*phi2(x^-1*y,x^-1)*gram^-3
+ 160*phi2(x^-1*y,x^-1)*gram^-3*y
+ 32*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 160*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 80*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 24*phi2(x^-1*y,x^-1)*gram^-3*x
- 56*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 40*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 40*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 48*phi2(x^-1*y,x^-1)*gram^-2
+ 112*phi2(x^-1*y,x^-1)*gram^-2*y
- 80*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 24*phi2(x^-1*y,x^-1)*gram^-2*x
+ 40*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 24*phi2(x^-1*y,x^-1)*gram^-1
- 144*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 288*phi2(y^-1,x*y^-1)*gram^-2
- 144*phi2(y^-1,x*y^-1)*gram^-2*y
+ 144*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 432*phi2(y^-1,x*y^-1)*gram^-2*x
+ 136*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 8*phi2(y^-1,x*y^-1)*gram^-1
+ 56*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 8*phi2(x,y)
- 48*phi2(x,y)*gram^-2*y
+ 96*phi2(x,y)*gram^-2*y^2
- 48*phi2(x,y)*gram^-2*y^3
+ 48*phi2(x,y)*gram^-2*x*y
+ 144*phi2(x,y)*gram^-2*x*y^2
- 8*phi2(x,y)*gram^-1
+ 64*phi2(x,y)*gram^-1*y
- 8*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*x
+ 24*phi2(x,y)*gram^-1*x*y
+ 48*phi2(x,y)*al*gram^-2*y
- 96*phi2(x,y)*al*gram^-2*y^2
+ 48*phi2(x,y)*al*gram^-2*y^3
- 48*phi2(x,y)*al*gram^-2*x*y
- 144*phi2(x,y)*al*gram^-2*x*y^2
+ 8*phi2(x,y)*al*gram^-1
- 64*phi2(x,y)*al*gram^-1*y
+ 8*phi2(x,y)*al*gram^-1*y^2
- 8*phi2(x,y)*al*gram^-1*x
- 24*phi2(x,y)*al*gram^-1*x*y
- 8*phi2(x,y)*al
)

 + a^2*Cf^2*Sigma_5 * (
- 14*gram^-1
+ 14*gram^-1*y
+ 14*gram^-1*x
- 1152*z3*gram^-2*x*y
- 144*z3*gram^-1
- 144*z3*gram^-1*y
- 48*z3*gram^-1*x
+ 16*al*gram^-1
- 16*al*gram^-1*y
- 16*al*gram^-1*x
+ 576*al*z3*gram^-2*x*y
+ 48*al*z3*gram^-1
+ 96*al*z3*gram^-1*y
- 4*al^2*gram^-1
+ 4*al^2*gram^-1*y
+ 4*al^2*gram^-1*x
+ 84*ln(x)*gram^-2*y
- 168*ln(x)*gram^-2*y^2
+ 84*ln(x)*gram^-2*y^3
- 252*ln(x)*gram^-2*x*y
- 84*ln(x)*gram^-2*x*y^2
- 14*ln(x)*gram^-1
- 70*ln(x)*gram^-1*y
- 20*ln(x)*gram^-1*x
- 96*ln(x)*al*gram^-2*y
+ 192*ln(x)*al*gram^-2*y^2
- 96*ln(x)*al*gram^-2*y^3
+ 288*ln(x)*al*gram^-2*x*y
+ 96*ln(x)*al*gram^-2*x*y^2
+ 12*ln(x)*al*gram^-1
+ 84*ln(x)*al*gram^-1*y
+ 20*ln(x)*al*gram^-1*x
+ 24*ln(x)*al^2*gram^-2*y
- 48*ln(x)*al^2*gram^-2*y^2
+ 24*ln(x)*al^2*gram^-2*y^3
- 72*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
- 2*ln(x)*al^2*gram^-1
- 22*ln(x)*al^2*gram^-1*y
- 2*ln(x)*al^2*gram^-1*x
+ 72*ln(x)^2*gram^-2
- 144*ln(x)^2*gram^-2*y
+ 72*ln(x)^2*gram^-2*y^2
- 72*ln(x)^2*gram^-2*x
- 216*ln(x)^2*gram^-2*x*y
- 68*ln(x)^2*gram^-1
- 4*ln(x)^2*gram^-1*y
- 12*ln(x)^2*gram^-1*x
+ 24*ln(x)^2*al*gram^-2*y
- 48*ln(x)^2*al*gram^-2*y^2
+ 24*ln(x)^2*al*gram^-2*y^3
- 72*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
- 2*ln(x)^2*al*gram^-1
- 22*ln(x)^2*al*gram^-1*y
- 6*ln(x)^2*al*gram^-1*x
- 12*ln(x)^2*al^2*gram^-2*y
+ 24*ln(x)^2*al^2*gram^-2*y^2
- 12*ln(x)^2*al^2*gram^-2*y^3
+ 36*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ 2*ln(x)^2*al^2*gram^-1
+ 10*ln(x)^2*al^2*gram^-1*y
+ 288*ln(x)*ln(y)*gram^-2*x*y
+ 48*ln(x)*ln(y)*gram^-1
+ 24*ln(x)*ln(y)*gram^-1*y
+ 8*ln(x)*ln(y)*gram^-1*x
- 48*ln(x)*ln(y)*al*gram^-2*x*y
- 10*ln(x)*ln(y)*al*gram^-1
- 2*ln(x)*ln(y)*al*gram^-1*y
+ 2*ln(x)*ln(y)*al*gram^-1*x
+ 24*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 2*ln(x)*ln(y)*al^2*gram^-1
+ 4*ln(x)*ln(y)*al^2*gram^-1*y
+ 6*ln(x)*phi1(x,y)
- 72*ln(x)*phi1(x,y)*gram^-2*y
+ 144*ln(x)*phi1(x,y)*gram^-2*y^2
- 72*ln(x)*phi1(x,y)*gram^-2*y^3
+ 216*ln(x)*phi1(x,y)*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
+ 84*ln(x)*phi1(x,y)*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-1*y^2
+ 36*ln(x)*phi1(x,y)*gram^-1*x
+ 12*ln(x)*phi1(x,y)*gram^-1*x*y
- 24*ln(x)*phi1(x,y)*al*gram^-2*y
+ 48*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 24*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 24*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- 2*ln(x)*phi1(x,y)*al*gram^-1
+ 24*ln(x)*phi1(x,y)*al*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 2*ln(x)*phi1(x,y)*al*gram^-1*x
+ 6*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 36*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 10*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 84*ln(y)*gram^-2*y
+ 168*ln(y)*gram^-2*y^2
- 84*ln(y)*gram^-2*y^3
+ 84*ln(y)*gram^-2*x*y
+ 84*ln(y)*gram^-2*x*y^2
- 10*ln(y)*gram^-1
+ 52*ln(y)*gram^-1*y
+ 10*ln(y)*gram^-1*x
+ 96*ln(y)*al*gram^-2*y
- 192*ln(y)*al*gram^-2*y^2
+ 96*ln(y)*al*gram^-2*y^3
- 96*ln(y)*al*gram^-2*x*y
- 96*ln(y)*al*gram^-2*x*y^2
+ 4*ln(y)*al*gram^-1
- 52*ln(y)*al*gram^-1*y
- 4*ln(y)*al*gram^-1*x
- 24*ln(y)*al^2*gram^-2*y
+ 48*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 24*ln(y)*al^2*gram^-2*x*y
+ 24*ln(y)*al^2*gram^-2*x*y^2
+ 2*ln(y)*al^2*gram^-1
+ 10*ln(y)*al^2*gram^-1*y
- 2*ln(y)*al^2*gram^-1*x
+ 72*ln(y)^2*gram^-2*y
- 72*ln(y)^2*gram^-2*y^2
- 72*ln(y)^2*gram^-2*x*y
- 4*ln(y)^2*gram^-1
- 20*ln(y)^2*gram^-1*y
+ 4*ln(y)^2*gram^-1*x
- 24*ln(y)^2*al*gram^-2*y
+ 48*ln(y)^2*al*gram^-2*y^2
- 24*ln(y)^2*al*gram^-2*y^3
+ 24*ln(y)^2*al*gram^-2*x*y
+ 24*ln(y)^2*al*gram^-2*x*y^2
+ 12*ln(y)^2*al*gram^-1*y
+ 12*ln(y)^2*al^2*gram^-2*y
- 24*ln(y)^2*al^2*gram^-2*y^2
+ 12*ln(y)^2*al^2*gram^-2*y^3
- 12*ln(y)^2*al^2*gram^-2*x*y
- 12*ln(y)^2*al^2*gram^-2*x*y^2
- 6*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)
+ 72*ln(y)*phi1(x,y)*gram^-2*y
- 144*ln(y)*phi1(x,y)*gram^-2*y^2
+ 72*ln(y)*phi1(x,y)*gram^-2*y^3
- 72*ln(y)*phi1(x,y)*gram^-2*x*y
- 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 4*ln(y)*phi1(x,y)*gram^-1
- 52*ln(y)*phi1(x,y)*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-1*y^2
- 4*ln(y)*phi1(x,y)*gram^-1*x
- 12*ln(y)*phi1(x,y)*gram^-1*x*y
- 24*ln(y)*phi1(x,y)*al*gram^-2*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 24*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 24*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 72*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- 2*ln(y)*phi1(x,y)*al*gram^-1
+ 24*ln(y)*phi1(x,y)*al*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 2*ln(y)*phi1(x,y)*al*gram^-1*x
+ 6*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 36*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 10*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 36*omega2(x^-1,x^-1*y)*gram^-2
+ 108*omega2(x^-1,x^-1*y)*gram^-2*y
- 72*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 36*omega2(x^-1,x^-1*y)*gram^-2*x
+ 96*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 32*omega2(x^-1,x^-1*y)*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1*x
+ 36*omega2(x^-1*y,x^-1)*gram^-2
- 36*omega2(x^-1*y,x^-1)*gram^-2*y
- 36*omega2(x^-1*y,x^-1)*gram^-2*x
+ 72*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*gram^-1
+ 10*omega2(x^-1*y,x^-1)*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*gram^-1*x
- 48*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 4*omega2(x^-1*y,x^-1)*al*gram^-1
- 8*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 36*omega2(y^-1,x*y^-1)*gram^-2
- 108*omega2(y^-1,x*y^-1)*gram^-2*y
+ 72*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 36*omega2(y^-1,x*y^-1)*gram^-2*x
- 48*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 24*omega2(y^-1,x*y^-1)*gram^-1
+ 6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 36*omega2(x*y^-1,y^-1)*gram^-2
- 36*omega2(x*y^-1,y^-1)*gram^-2*y
- 36*omega2(x*y^-1,y^-1)*gram^-2*x
+ 72*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*gram^-1
+ 10*omega2(x*y^-1,y^-1)*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*gram^-1*x
- 48*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 4*omega2(x*y^-1,y^-1)*al*gram^-1
- 8*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 36*omega2(x,y)*gram^-2
+ 108*omega2(x,y)*gram^-2*y
- 72*omega2(x,y)*gram^-2*y^2
+ 36*omega2(x,y)*gram^-2*x
+ 96*omega2(x,y)*gram^-2*x*y
+ 32*omega2(x,y)*gram^-1
- 2*omega2(x,y)*gram^-1*y
+ 6*omega2(x,y)*gram^-1*x
+ 36*omega2(y,x)*gram^-2
- 108*omega2(y,x)*gram^-2*y
+ 72*omega2(y,x)*gram^-2*y^2
- 36*omega2(y,x)*gram^-2*x
- 48*omega2(y,x)*gram^-2*x*y
- 24*omega2(y,x)*gram^-1
+ 6*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 24*phi1(x,y)
- 84*phi1(x,y)*gram^-2*y
+ 168*phi1(x,y)*gram^-2*y^2
- 84*phi1(x,y)*gram^-2*y^3
+ 84*phi1(x,y)*gram^-2*x*y
+ 252*phi1(x,y)*gram^-2*x*y^2
- 106*phi1(x,y)*gram^-1
+ 186*phi1(x,y)*gram^-1*y
+ 4*phi1(x,y)*gram^-1*y^2
+ 106*phi1(x,y)*gram^-1*x
+ 24*phi1(x,y)*gram^-1*x*y
+ 96*phi1(x,y)*al*gram^-2*y
- 192*phi1(x,y)*al*gram^-2*y^2
+ 96*phi1(x,y)*al*gram^-2*y^3
- 96*phi1(x,y)*al*gram^-2*x*y
- 288*phi1(x,y)*al*gram^-2*x*y^2
+ 20*phi1(x,y)*al*gram^-1
- 108*phi1(x,y)*al*gram^-1*y
- 8*phi1(x,y)*al*gram^-1*y^2
- 20*phi1(x,y)*al*gram^-1*x
- 24*phi1(x,y)*al*gram^-1*x*y
- 2*phi1(x,y)*al
- 24*phi1(x,y)*al^2*gram^-2*y
+ 48*phi1(x,y)*al^2*gram^-2*y^2
- 24*phi1(x,y)*al^2*gram^-2*y^3
+ 24*phi1(x,y)*al^2*gram^-2*x*y
+ 72*phi1(x,y)*al^2*gram^-2*x*y^2
+ 20*phi1(x,y)*al^2*gram^-1*y
+ 4*phi1(x,y)*al^2*gram^-1*y^2
+ 4*phi1(x,y)*al^2*gram^-1*x*y
- 4*phi1(x,y)^2
- 16*phi1(x,y)^2*gram^-1*x*y
- 8*phi2(x^-1*y,x^-1)*gram^-3*x^-1
- 56*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 160*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 64*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 88*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 56*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 16*phi2(x^-1*y,x^-1)*gram^-3
+ 160*phi2(x^-1*y,x^-1)*gram^-3*y
+ 96*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 160*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 112*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 8*phi2(x^-1*y,x^-1)*gram^-3*x
- 72*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 24*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 56*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 16*phi2(x^-1*y,x^-1)*gram^-2
+ 48*phi2(x^-1*y,x^-1)*gram^-2*y
- 112*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 8*phi2(x^-1*y,x^-1)*gram^-2*x
+ 56*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 8*phi2(x^-1*y,x^-1)*gram^-1
- 144*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 288*phi2(y^-1,x*y^-1)*gram^-2
- 144*phi2(y^-1,x*y^-1)*gram^-2*y
+ 144*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 432*phi2(y^-1,x*y^-1)*gram^-2*x
+ 120*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 24*phi2(y^-1,x*y^-1)*gram^-1
+ 40*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 48*phi2(x,y)*gram^-2*y
+ 96*phi2(x,y)*gram^-2*y^2
- 48*phi2(x,y)*gram^-2*y^3
+ 48*phi2(x,y)*gram^-2*x*y
+ 144*phi2(x,y)*gram^-2*x*y^2
+ 40*phi2(x,y)*gram^-1*y
+ 8*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*x*y
+ 48*phi2(x,y)*al*gram^-2*y
- 96*phi2(x,y)*al*gram^-2*y^2
+ 48*phi2(x,y)*al*gram^-2*y^3
- 48*phi2(x,y)*al*gram^-2*x*y
- 144*phi2(x,y)*al*gram^-2*x*y^2
- 40*phi2(x,y)*al*gram^-1*y
- 8*phi2(x,y)*al*gram^-1*y^2
- 8*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_4 * (
- 7*gram^-1
+ 21*gram^-1*y
+ 7*gram^-1*x
+ 288*z3*gram^-2*y
- 288*z3*gram^-2*y^2
- 864*z3*gram^-2*x*y
- 48*z3*gram^-1
- 144*z3*gram^-1*y
- 48*z3*gram^-1*x
+ 8*al*gram^-1
- 24*al*gram^-1*y
- 8*al*gram^-1*x
- 144*al*z3*gram^-2*y
+ 144*al*z3*gram^-2*y^2
+ 432*al*z3*gram^-2*x*y
+ 24*al*z3*gram^-1
+ 96*al*z3*gram^-1*y
- 2*al^2*gram^-1
+ 6*al^2*gram^-1*y
+ 2*al^2*gram^-1*x
+ 84*ln(x)*gram^-2*y
- 168*ln(x)*gram^-2*y^2
+ 84*ln(x)*gram^-2*y^3
- 168*ln(x)*gram^-2*x*y
- 84*ln(x)*gram^-2*x*y^2
- 2*ln(x)*gram^-1
- 68*ln(x)*gram^-1*y
- 15*ln(x)*gram^-1*x
- 96*ln(x)*al*gram^-2*y
+ 192*ln(x)*al*gram^-2*y^2
- 96*ln(x)*al*gram^-2*y^3
+ 192*ln(x)*al*gram^-2*x*y
+ 96*ln(x)*al*gram^-2*x*y^2
+ 2*ln(x)*al*gram^-1
+ 82*ln(x)*al*gram^-1*y
+ 14*ln(x)*al*gram^-1*x
+ 24*ln(x)*al^2*gram^-2*y
- 48*ln(x)*al^2*gram^-2*y^2
+ 24*ln(x)*al^2*gram^-2*y^3
- 48*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
- ln(x)*al^2*gram^-1
- 21*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*x
+ 36*ln(x)^2*gram^-2
- 72*ln(x)^2*gram^-2*y
+ 36*ln(x)^2*gram^-2*y^2
- 36*ln(x)^2*gram^-2*x
- 180*ln(x)^2*gram^-2*x*y
- 38*ln(x)^2*gram^-1
- 2*ln(x)^2*gram^-1*y
- 14*ln(x)^2*gram^-1*x
+ 24*ln(x)^2*al*gram^-2*y
- 48*ln(x)^2*al*gram^-2*y^2
+ 24*ln(x)^2*al*gram^-2*y^3
- 48*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
- 22*ln(x)^2*al*gram^-1*y
- 4*ln(x)^2*al*gram^-1*x
- 12*ln(x)^2*al^2*gram^-2*y
+ 24*ln(x)^2*al^2*gram^-2*y^2
- 12*ln(x)^2*al^2*gram^-2*y^3
+ 24*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ ln(x)^2*al^2*gram^-1
+ 9*ln(x)^2*al^2*gram^-1*y
- 72*ln(x)*ln(y)*gram^-2*y
+ 72*ln(x)*ln(y)*gram^-2*y^2
+ 216*ln(x)*ln(y)*gram^-2*x*y
+ 16*ln(x)*ln(y)*gram^-1
+ 20*ln(x)*ln(y)*gram^-1*y
+ 12*ln(x)*ln(y)*gram^-1*x
+ 12*ln(x)*ln(y)*al*gram^-2*y
- 12*ln(x)*ln(y)*al*gram^-2*y^2
- 36*ln(x)*ln(y)*al*gram^-2*x*y
- 4*ln(x)*ln(y)*al*gram^-1
- 6*ln(x)*ln(y)*al^2*gram^-2*y
+ 6*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 18*ln(x)*ln(y)*al^2*gram^-2*x*y
+ ln(x)*ln(y)*al^2*gram^-1
+ 4*ln(x)*ln(y)*al^2*gram^-1*y
+ 6*ln(x)*phi1(x,y)
- 72*ln(x)*phi1(x,y)*gram^-2*y
+ 144*ln(x)*phi1(x,y)*gram^-2*y^2
- 72*ln(x)*phi1(x,y)*gram^-2*y^3
+ 144*ln(x)*phi1(x,y)*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 6*ln(x)*phi1(x,y)*gram^-1
+ 78*ln(x)*phi1(x,y)*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-1*y^2
+ 24*ln(x)*phi1(x,y)*gram^-1*x
+ 12*ln(x)*phi1(x,y)*gram^-1*x*y
- 12*ln(x)*phi1(x,y)*al*gram^-2*y
+ 24*ln(x)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(x)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(x)*phi1(x,y)*al*gram^-2*x*y
+ 60*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
- ln(x)*phi1(x,y)*al*gram^-1
+ 15*ln(x)*phi1(x,y)*al*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ ln(x)*phi1(x,y)*al*gram^-1*x
+ 6*ln(x)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(x)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(x)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(x)*phi1(x,y)*al^2*gram^-2*x*y
- 30*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 42*ln(y)*gram^-2*y
+ 126*ln(y)*gram^-2*y^2
- 84*ln(y)*gram^-2*y^3
+ 42*ln(y)*gram^-2*x*y
+ 84*ln(y)*gram^-2*x*y^2
- 5*ln(y)*gram^-1
+ 50*ln(y)*gram^-1*y
+ 5*ln(y)*gram^-1*x
+ 48*ln(y)*al*gram^-2*y
- 144*ln(y)*al*gram^-2*y^2
+ 96*ln(y)*al*gram^-2*y^3
- 48*ln(y)*al*gram^-2*x*y
- 96*ln(y)*al*gram^-2*x*y^2
+ 2*ln(y)*al*gram^-1
- 46*ln(y)*al*gram^-1*y
- 2*ln(y)*al*gram^-1*x
- 12*ln(y)*al^2*gram^-2*y
+ 36*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 12*ln(y)*al^2*gram^-2*x*y
+ 24*ln(y)*al^2*gram^-2*x*y^2
+ ln(y)*al^2*gram^-1
+ 7*ln(y)*al^2*gram^-1*y
- ln(y)*al^2*gram^-1*x
+ 36*ln(y)^2*gram^-2*y
- 108*ln(y)^2*gram^-2*y^2
- 36*ln(y)^2*gram^-2*x*y
- 2*ln(y)^2*gram^-1
- 18*ln(y)^2*gram^-1*y
+ 2*ln(y)^2*gram^-1*x
- 12*ln(y)^2*al*gram^-2*y
+ 36*ln(y)^2*al*gram^-2*y^2
- 24*ln(y)^2*al*gram^-2*y^3
+ 12*ln(y)^2*al*gram^-2*x*y
+ 24*ln(y)^2*al*gram^-2*x*y^2
+ 10*ln(y)^2*al*gram^-1*y
+ 6*ln(y)^2*al^2*gram^-2*y
- 18*ln(y)^2*al^2*gram^-2*y^2
+ 12*ln(y)^2*al^2*gram^-2*y^3
- 6*ln(y)^2*al^2*gram^-2*x*y
- 12*ln(y)^2*al^2*gram^-2*x*y^2
- 5*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)
+ 36*ln(y)*phi1(x,y)*gram^-2*y
- 108*ln(y)*phi1(x,y)*gram^-2*y^2
+ 72*ln(y)*phi1(x,y)*gram^-2*y^3
- 36*ln(y)*phi1(x,y)*gram^-2*x*y
- 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
+ 2*ln(y)*phi1(x,y)*gram^-1
- 36*ln(y)*phi1(x,y)*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*gram^-1*x
- 12*ln(y)*phi1(x,y)*gram^-1*x*y
- 12*ln(y)*phi1(x,y)*al*gram^-2*y
+ 24*ln(y)*phi1(x,y)*al*gram^-2*y^2
- 12*ln(y)*phi1(x,y)*al*gram^-2*y^3
+ 12*ln(y)*phi1(x,y)*al*gram^-2*x*y
+ 60*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
- ln(y)*phi1(x,y)*al*gram^-1
+ 15*ln(y)*phi1(x,y)*al*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ ln(y)*phi1(x,y)*al*gram^-1*x
+ 6*ln(y)*phi1(x,y)*al*gram^-1*x*y
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y
- 12*ln(y)*phi1(x,y)*al^2*gram^-2*y^2
+ 6*ln(y)*phi1(x,y)*al^2*gram^-2*y^3
- 6*ln(y)*phi1(x,y)*al^2*gram^-2*x*y
- 30*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 6*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 18*omega2(x^-1,x^-1*y)*gram^-2
+ 48*omega2(x^-1,x^-1*y)*gram^-2*y
- 66*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 18*omega2(x^-1,x^-1*y)*gram^-2*x
+ 90*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 19*omega2(x^-1,x^-1*y)*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1*x
+ 18*omega2(x^-1*y,x^-1)*gram^-2
- 72*omega2(x^-1*y,x^-1)*gram^-2*y
+ 18*omega2(x^-1*y,x^-1)*gram^-2*y^2
- 18*omega2(x^-1*y,x^-1)*gram^-2*x
+ 54*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 9*omega2(x^-1*y,x^-1)*gram^-1
+ 10*omega2(x^-1*y,x^-1)*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 12*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 12*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 36*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 2*omega2(x^-1*y,x^-1)*al*gram^-1
- 8*omega2(x^-1*y,x^-1)*al*gram^-1*y
+ 18*omega2(y^-1,x*y^-1)*gram^-2
- 60*omega2(y^-1,x*y^-1)*gram^-2*y
+ 78*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 18*omega2(y^-1,x*y^-1)*gram^-2*x
- 54*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 17*omega2(y^-1,x*y^-1)*gram^-1
+ 6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 18*omega2(x*y^-1,y^-1)*gram^-2
- 72*omega2(x*y^-1,y^-1)*gram^-2*y
+ 18*omega2(x*y^-1,y^-1)*gram^-2*y^2
- 18*omega2(x*y^-1,y^-1)*gram^-2*x
+ 54*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 9*omega2(x*y^-1,y^-1)*gram^-1
+ 10*omega2(x*y^-1,y^-1)*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 12*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 12*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 36*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 2*omega2(x*y^-1,y^-1)*al*gram^-1
- 8*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 18*omega2(x,y)*gram^-2
+ 48*omega2(x,y)*gram^-2*y
- 66*omega2(x,y)*gram^-2*y^2
+ 18*omega2(x,y)*gram^-2*x
+ 90*omega2(x,y)*gram^-2*x*y
+ 19*omega2(x,y)*gram^-1
- 2*omega2(x,y)*gram^-1*y
+ 6*omega2(x,y)*gram^-1*x
+ 18*omega2(y,x)*gram^-2
- 60*omega2(y,x)*gram^-2*y
+ 78*omega2(y,x)*gram^-2*y^2
- 18*omega2(y,x)*gram^-2*x
- 54*omega2(y,x)*gram^-2*x*y
- 17*omega2(y,x)*gram^-1
+ 6*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 24*phi1(x,y)
- 42*phi1(x,y)*gram^-2*y
+ 84*phi1(x,y)*gram^-2*y^2
- 42*phi1(x,y)*gram^-2*y^3
+ 42*phi1(x,y)*gram^-2*x*y
+ 210*phi1(x,y)*gram^-2*x*y^2
- 53*phi1(x,y)*gram^-1
+ 201*phi1(x,y)*gram^-1*y
+ 4*phi1(x,y)*gram^-1*y^2
+ 53*phi1(x,y)*gram^-1*x
+ 24*phi1(x,y)*gram^-1*x*y
+ 48*phi1(x,y)*al*gram^-2*y
- 96*phi1(x,y)*al*gram^-2*y^2
+ 48*phi1(x,y)*al*gram^-2*y^3
- 48*phi1(x,y)*al*gram^-2*x*y
- 240*phi1(x,y)*al*gram^-2*x*y^2
+ 10*phi1(x,y)*al*gram^-1
- 78*phi1(x,y)*al*gram^-1*y
- 8*phi1(x,y)*al*gram^-1*y^2
- 10*phi1(x,y)*al*gram^-1*x
- 24*phi1(x,y)*al*gram^-1*x*y
- 2*phi1(x,y)*al
- 12*phi1(x,y)*al^2*gram^-2*y
+ 24*phi1(x,y)*al^2*gram^-2*y^2
- 12*phi1(x,y)*al^2*gram^-2*y^3
+ 12*phi1(x,y)*al^2*gram^-2*x*y
+ 60*phi1(x,y)*al^2*gram^-2*x*y^2
+ 12*phi1(x,y)*al^2*gram^-1*y
+ 4*phi1(x,y)*al^2*gram^-1*y^2
+ 4*phi1(x,y)*al^2*gram^-1*x*y
- 2*phi1(x,y)^2
+ 4*phi1(x,y)^2*gram^-1*y
- 4*phi1(x,y)^2*gram^-1*y^2
- 12*phi1(x,y)^2*gram^-1*x*y
- 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 4*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 96*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 128*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
- 28*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 60*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
+ 8*phi2(x^-1*y,x^-1)*gram^-3
+ 16*phi2(x^-1*y,x^-1)*gram^-3*y
- 176*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 304*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 120*phi2(x^-1*y,x^-1)*gram^-3*y^4
- 4*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 92*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 60*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
+ 8*phi2(x^-1*y,x^-1)*gram^-2
- 40*phi2(x^-1*y,x^-1)*gram^-2*y
- 120*phi2(x^-1*y,x^-1)*gram^-2*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-2*x
+ 60*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 4*phi2(x^-1*y,x^-1)*gram^-1
- 72*phi2(y^-1,x*y^-1)*gram^-2*y^-1
+ 144*phi2(y^-1,x*y^-1)*gram^-2
- 72*phi2(y^-1,x*y^-1)*gram^-2*y
+ 72*phi2(y^-1,x*y^-1)*gram^-2*x*y^-1
+ 360*phi2(y^-1,x*y^-1)*gram^-2*x
+ 68*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 28*phi2(y^-1,x*y^-1)*gram^-1
+ 36*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 24*phi2(x,y)*gram^-2*y
+ 48*phi2(x,y)*gram^-2*y^2
- 24*phi2(x,y)*gram^-2*y^3
+ 24*phi2(x,y)*gram^-2*x*y
+ 120*phi2(x,y)*gram^-2*x*y^2
+ 24*phi2(x,y)*gram^-1*y
+ 8*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*x*y
+ 24*phi2(x,y)*al*gram^-2*y
- 48*phi2(x,y)*al*gram^-2*y^2
+ 24*phi2(x,y)*al*gram^-2*y^3
- 24*phi2(x,y)*al*gram^-2*x*y
- 120*phi2(x,y)*al*gram^-2*x*y^2
- 24*phi2(x,y)*al*gram^-1*y
- 8*phi2(x,y)*al*gram^-1*y^2
- 8*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_3 * (
+ 28*gram^-1*y
+ 576*z3*gram^-2*y
- 576*z3*gram^-2*y^2
- 576*z3*gram^-2*x*y
+ 48*z3*gram^-1
- 144*z3*gram^-1*y
- 48*z3*gram^-1*x
- 32*al*gram^-1*y
- 288*al*z3*gram^-2*y
+ 288*al*z3*gram^-2*y^2
+ 288*al*z3*gram^-2*x*y
+ 96*al*z3*gram^-1*y
+ 8*al^2*gram^-1*y
+ 84*ln(x)*gram^-2*y
- 168*ln(x)*gram^-2*y^2
+ 84*ln(x)*gram^-2*y^3
- 84*ln(x)*gram^-2*x*y
- 84*ln(x)*gram^-2*x*y^2
+ 10*ln(x)*gram^-1
- 66*ln(x)*gram^-1*y
- 10*ln(x)*gram^-1*x
- 96*ln(x)*al*gram^-2*y
+ 192*ln(x)*al*gram^-2*y^2
- 96*ln(x)*al*gram^-2*y^3
+ 96*ln(x)*al*gram^-2*x*y
+ 96*ln(x)*al*gram^-2*x*y^2
- 8*ln(x)*al*gram^-1
+ 80*ln(x)*al*gram^-1*y
+ 8*ln(x)*al*gram^-1*x
+ 24*ln(x)*al^2*gram^-2*y
- 48*ln(x)*al^2*gram^-2*y^2
+ 24*ln(x)*al^2*gram^-2*y^3
- 24*ln(x)*al^2*gram^-2*x*y
- 24*ln(x)*al^2*gram^-2*x*y^2
- 20*ln(x)*al^2*gram^-1*y
- 144*ln(x)^2*gram^-2*x*y
- 8*ln(x)^2*gram^-1
- 16*ln(x)^2*gram^-1*x
+ 24*ln(x)^2*al*gram^-2*y
- 48*ln(x)^2*al*gram^-2*y^2
+ 24*ln(x)^2*al*gram^-2*y^3
- 24*ln(x)^2*al*gram^-2*x*y
- 24*ln(x)^2*al*gram^-2*x*y^2
+ 2*ln(x)^2*al*gram^-1
- 22*ln(x)^2*al*gram^-1*y
- 2*ln(x)^2*al*gram^-1*x
- 12*ln(x)^2*al^2*gram^-2*y
+ 24*ln(x)^2*al^2*gram^-2*y^2
- 12*ln(x)^2*al^2*gram^-2*y^3
+ 12*ln(x)^2*al^2*gram^-2*x*y
+ 12*ln(x)^2*al^2*gram^-2*x*y^2
+ 8*ln(x)^2*al^2*gram^-1*y
- 144*ln(x)*ln(y)*gram^-2*y
+ 144*ln(x)*ln(y)*gram^-2*y^2
+ 144*ln(x)*ln(y)*gram^-2*x*y
- 16*ln(x)*ln(y)*gram^-1
+ 16*ln(x)*ln(y)*gram^-1*y
+ 16*ln(x)*ln(y)*gram^-1*x
+ 24*ln(x)*ln(y)*al*gram^-2*y
- 24*ln(x)*ln(y)*al*gram^-2*y^2
- 24*ln(x)*ln(y)*al*gram^-2*x*y
+ 2*ln(x)*ln(y)*al*gram^-1
+ 2*ln(x)*ln(y)*al*gram^-1*y
- 2*ln(x)*ln(y)*al*gram^-1*x
- 12*ln(x)*ln(y)*al^2*gram^-2*y
+ 12*ln(x)*ln(y)*al^2*gram^-2*y^2
+ 12*ln(x)*ln(y)*al^2*gram^-2*x*y
+ 4*ln(x)*ln(y)*al^2*gram^-1*y
+ 6*ln(x)*phi1(x,y)
- 72*ln(x)*phi1(x,y)*gram^-2*y
+ 144*ln(x)*phi1(x,y)*gram^-2*y^2
- 72*ln(x)*phi1(x,y)*gram^-2*y^3
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y
+ 72*ln(x)*phi1(x,y)*gram^-2*x*y^2
- 12*ln(x)*phi1(x,y)*gram^-1
+ 72*ln(x)*phi1(x,y)*gram^-1*y
- 12*ln(x)*phi1(x,y)*gram^-1*y^2
+ 12*ln(x)*phi1(x,y)*gram^-1*x
+ 12*ln(x)*phi1(x,y)*gram^-1*x*y
+ 48*ln(x)*phi1(x,y)*al*gram^-2*x*y^2
+ 6*ln(x)*phi1(x,y)*al*gram^-1*y
+ 2*ln(x)*phi1(x,y)*al*gram^-1*y^2
+ 6*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 24*ln(x)*phi1(x,y)*al^2*gram^-2*x*y^2
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(x)*phi1(x,y)*al^2*gram^-1*x*y
+ 84*ln(y)*gram^-2*y^2
- 84*ln(y)*gram^-2*y^3
+ 84*ln(y)*gram^-2*x*y^2
+ 48*ln(y)*gram^-1*y
- 96*ln(y)*al*gram^-2*y^2
+ 96*ln(y)*al*gram^-2*y^3
- 96*ln(y)*al*gram^-2*x*y^2
- 40*ln(y)*al*gram^-1*y
+ 24*ln(y)*al^2*gram^-2*y^2
- 24*ln(y)*al^2*gram^-2*y^3
+ 24*ln(y)*al^2*gram^-2*x*y^2
+ 4*ln(y)*al^2*gram^-1*y
- 144*ln(y)^2*gram^-2*y^2
- 16*ln(y)^2*gram^-1*y
+ 24*ln(y)^2*al*gram^-2*y^2
- 24*ln(y)^2*al*gram^-2*y^3
+ 24*ln(y)^2*al*gram^-2*x*y^2
+ 8*ln(y)^2*al*gram^-1*y
- 12*ln(y)^2*al^2*gram^-2*y^2
+ 12*ln(y)^2*al^2*gram^-2*y^3
- 12*ln(y)^2*al^2*gram^-2*x*y^2
- 4*ln(y)^2*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)
- 72*ln(y)*phi1(x,y)*gram^-2*y^2
+ 72*ln(y)*phi1(x,y)*gram^-2*y^3
- 72*ln(y)*phi1(x,y)*gram^-2*x*y^2
- 20*ln(y)*phi1(x,y)*gram^-1*y
+ 12*ln(y)*phi1(x,y)*gram^-1*y^2
- 12*ln(y)*phi1(x,y)*gram^-1*x*y
+ 48*ln(y)*phi1(x,y)*al*gram^-2*x*y^2
+ 6*ln(y)*phi1(x,y)*al*gram^-1*y
+ 2*ln(y)*phi1(x,y)*al*gram^-1*y^2
+ 6*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 24*ln(y)*phi1(x,y)*al^2*gram^-2*x*y^2
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*y
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*y^2
- 2*ln(y)*phi1(x,y)*al^2*gram^-1*x*y
- 12*omega2(x^-1,x^-1*y)*gram^-2*y
- 60*omega2(x^-1,x^-1*y)*gram^-2*y^2
+ 84*omega2(x^-1,x^-1*y)*gram^-2*x*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1
- 2*omega2(x^-1,x^-1*y)*gram^-1*y
+ 6*omega2(x^-1,x^-1*y)*gram^-1*x
- 108*omega2(x^-1*y,x^-1)*gram^-2*y
+ 36*omega2(x^-1*y,x^-1)*gram^-2*y^2
+ 36*omega2(x^-1*y,x^-1)*gram^-2*x*y
- 14*omega2(x^-1*y,x^-1)*gram^-1
+ 10*omega2(x^-1*y,x^-1)*gram^-1*y
+ 2*omega2(x^-1*y,x^-1)*gram^-1*x
+ 24*omega2(x^-1*y,x^-1)*al*gram^-2*y
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*y^2
- 24*omega2(x^-1*y,x^-1)*al*gram^-2*x*y
- 8*omega2(x^-1*y,x^-1)*al*gram^-1*y
- 12*omega2(y^-1,x*y^-1)*gram^-2*y
+ 84*omega2(y^-1,x*y^-1)*gram^-2*y^2
- 60*omega2(y^-1,x*y^-1)*gram^-2*x*y
- 10*omega2(y^-1,x*y^-1)*gram^-1
+ 6*omega2(y^-1,x*y^-1)*gram^-1*y
- 2*omega2(y^-1,x*y^-1)*gram^-1*x
- 108*omega2(x*y^-1,y^-1)*gram^-2*y
+ 36*omega2(x*y^-1,y^-1)*gram^-2*y^2
+ 36*omega2(x*y^-1,y^-1)*gram^-2*x*y
- 14*omega2(x*y^-1,y^-1)*gram^-1
+ 10*omega2(x*y^-1,y^-1)*gram^-1*y
+ 2*omega2(x*y^-1,y^-1)*gram^-1*x
+ 24*omega2(x*y^-1,y^-1)*al*gram^-2*y
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*y^2
- 24*omega2(x*y^-1,y^-1)*al*gram^-2*x*y
- 8*omega2(x*y^-1,y^-1)*al*gram^-1*y
- 12*omega2(x,y)*gram^-2*y
- 60*omega2(x,y)*gram^-2*y^2
+ 84*omega2(x,y)*gram^-2*x*y
+ 6*omega2(x,y)*gram^-1
- 2*omega2(x,y)*gram^-1*y
+ 6*omega2(x,y)*gram^-1*x
- 12*omega2(y,x)*gram^-2*y
+ 84*omega2(y,x)*gram^-2*y^2
- 60*omega2(y,x)*gram^-2*x*y
- 10*omega2(y,x)*gram^-1
+ 6*omega2(y,x)*gram^-1*y
- 2*omega2(y,x)*gram^-1*x
+ 24*phi1(x,y)
+ 168*phi1(x,y)*gram^-2*x*y^2
+ 216*phi1(x,y)*gram^-1*y
+ 4*phi1(x,y)*gram^-1*y^2
+ 24*phi1(x,y)*gram^-1*x*y
- 192*phi1(x,y)*al*gram^-2*x*y^2
- 48*phi1(x,y)*al*gram^-1*y
- 8*phi1(x,y)*al*gram^-1*y^2
- 24*phi1(x,y)*al*gram^-1*x*y
- 2*phi1(x,y)*al
+ 48*phi1(x,y)*al^2*gram^-2*x*y^2
+ 4*phi1(x,y)*al^2*gram^-1*y
+ 4*phi1(x,y)*al^2*gram^-1*y^2
+ 4*phi1(x,y)*al^2*gram^-1*x*y
+ 8*phi1(x,y)^2*gram^-1*y
- 8*phi1(x,y)^2*gram^-1*y^2
- 8*phi1(x,y)^2*gram^-1*x*y
+ 64*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 192*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
+ 64*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^5
- 128*phi2(x^-1*y,x^-1)*gram^-3*y
- 448*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 448*phi2(x^-1*y,x^-1)*gram^-3*y^3
- 128*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 64*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 160*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
+ 64*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 128*phi2(x^-1*y,x^-1)*gram^-2*y
- 128*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 64*phi2(x^-1*y,x^-1)*gram^-2*x*y
+ 288*phi2(y^-1,x*y^-1)*gram^-2*x
+ 16*phi2(y^-1,x*y^-1)*gram^-1*y^-1
+ 32*phi2(y^-1,x*y^-1)*gram^-1
+ 32*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
+ 96*phi2(x,y)*gram^-2*x*y^2
+ 8*phi2(x,y)*gram^-1*y
+ 8*phi2(x,y)*gram^-1*y^2
+ 8*phi2(x,y)*gram^-1*x*y
- 96*phi2(x,y)*al*gram^-2*x*y^2
- 8*phi2(x,y)*al*gram^-1*y
- 8*phi2(x,y)*al*gram^-1*y^2
- 8*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_2 * (
- 23/8
- 24*z3*gram^-1
+ 24*z3*gram^-1*y
+ 24*z3*gram^-1*x
+ 4*al
+ 12*al*z3*gram^-1
- 12*al*z3*gram^-1*y
- 12*al*z3*gram^-1*x
- al^2
+ ln(x)
- 7/2*ln(x)*gram^-1
+ 7*ln(x)*gram^-1*y
- 7/2*ln(x)*gram^-1*y^2
+ 7/2*ln(x)*gram^-1*x
+ 7/2*ln(x)*gram^-1*x*y
+ 4*ln(x)*al*gram^-1
- 8*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*y^2
- 4*ln(x)*al*gram^-1*x
- 4*ln(x)*al*gram^-1*x*y
- 3*ln(x)*al
- ln(x)*al^2*gram^-1
+ 2*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*y^2
+ ln(x)*al^2*gram^-1*x
+ ln(x)*al^2*gram^-1*x*y
+ 3/2*ln(x)*al^2
- ln(x)^2
+ 6*ln(x)^2*gram^-1*x
- ln(x)^2*al*gram^-1
+ 2*ln(x)^2*al*gram^-1*y
- ln(x)^2*al*gram^-1*y^2
+ ln(x)^2*al*gram^-1*x
+ ln(x)^2*al*gram^-1*x*y
+ ln(x)^2*al
+ 1/2*ln(x)^2*al^2*gram^-1
- ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*y^2
- 1/2*ln(x)^2*al^2*gram^-1*x
- 1/2*ln(x)^2*al^2*gram^-1*x*y
- 1/2*ln(x)^2*al^2
+ 2*ln(x)*ln(y)
+ 6*ln(x)*ln(y)*gram^-1
- 6*ln(x)*ln(y)*gram^-1*y
- 6*ln(x)*ln(y)*gram^-1*x
- ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
- ln(x)*ln(y)*al
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)
+ 3*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y
+ 3*ln(x)*phi1(x,y)*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*gram^-1*x
- 3*ln(x)*phi1(x,y)*gram^-1*x*y
- 2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al
+ ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 5/2*ln(y)
- 7/2*ln(y)*gram^-1*y
+ 7/2*ln(y)*gram^-1*y^2
- 7/2*ln(y)*gram^-1*x*y
+ 4*ln(y)*al*gram^-1*y
- 4*ln(y)*al*gram^-1*y^2
+ 4*ln(y)*al*gram^-1*x*y
+ ln(y)*al
- ln(y)*al^2*gram^-1*y
+ ln(y)*al^2*gram^-1*y^2
- ln(y)*al^2*gram^-1*x*y
+ 1/2*ln(y)*al^2
- ln(y)^2
+ 6*ln(y)^2*gram^-1*y
- ln(y)^2*al*gram^-1*y
+ ln(y)^2*al*gram^-1*y^2
- ln(y)^2*al*gram^-1*x*y
+ 1/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*y^2
+ 1/2*ln(y)^2*al^2*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*gram^-1*y
- 3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 3*ln(y)*phi1(x,y)*gram^-1*x*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al
+ ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*omega2(x^-1,x^-1*y)*gram^-1
+ 5/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 7/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 9/2*omega2(x^-1*y,x^-1)*gram^-1
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*x
- omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*y
+ omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 1/2*omega2(y^-1,x*y^-1)*gram^-1
- 7/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 9/2*omega2(x*y^-1,y^-1)*gram^-1
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*x
- omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*y
+ omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 1/2*omega2(x,y)*gram^-1
+ 5/2*omega2(x,y)*gram^-1*y
- 7/2*omega2(x,y)*gram^-1*x
+ 1/2*omega2(y,x)*gram^-1
- 7/2*omega2(y,x)*gram^-1*y
+ 5/2*omega2(y,x)*gram^-1*x
- 29/2*phi1(x,y)
- 7*phi1(x,y)*gram^-1*x*y
+ 8*phi1(x,y)*al*gram^-1*x*y
+ 4*phi1(x,y)*al
- 2*phi1(x,y)*al^2*gram^-1*x*y
- phi1(x,y)^2
+ phi1(x,y)^2*y
+ phi1(x,y)^2*x
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
+ 4*phi2(x^-1*y,x^-1)*gram^-3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^5
- 2*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-2
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-2*x
- 8*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-1
+ 4*phi2(x^-1*y,x^-1)*gram^-1*y
- 2*phi2(x^-1*y,x^-1)*gram^-1*x
- 12*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(y^-1,x*y^-1)*y^-1
- 4*phi2(x,y)*gram^-1*x*y
+ 4*phi2(x,y)*al*gram^-1*x*y
)

 + a^2*Cf^2*Sigma_1 * (
- 23/8
- 24*z3*gram^-1
+ 24*z3*gram^-1*y
+ 24*z3*gram^-1*x
+ 4*al
+ 12*al*z3*gram^-1
- 12*al*z3*gram^-1*y
- 12*al*z3*gram^-1*x
- al^2
+ ln(x)
- 7/2*ln(x)*gram^-1
+ 7*ln(x)*gram^-1*y
- 7/2*ln(x)*gram^-1*y^2
+ 7/2*ln(x)*gram^-1*x
+ 7/2*ln(x)*gram^-1*x*y
+ 4*ln(x)*al*gram^-1
- 8*ln(x)*al*gram^-1*y
+ 4*ln(x)*al*gram^-1*y^2
- 4*ln(x)*al*gram^-1*x
- 4*ln(x)*al*gram^-1*x*y
- 3*ln(x)*al
- ln(x)*al^2*gram^-1
+ 2*ln(x)*al^2*gram^-1*y
- ln(x)*al^2*gram^-1*y^2
+ ln(x)*al^2*gram^-1*x
+ ln(x)*al^2*gram^-1*x*y
+ 3/2*ln(x)*al^2
- ln(x)^2
+ 6*ln(x)^2*gram^-1*x
- ln(x)^2*al*gram^-1
+ 2*ln(x)^2*al*gram^-1*y
- ln(x)^2*al*gram^-1*y^2
+ ln(x)^2*al*gram^-1*x
+ ln(x)^2*al*gram^-1*x*y
+ ln(x)^2*al
+ 1/2*ln(x)^2*al^2*gram^-1
- ln(x)^2*al^2*gram^-1*y
+ 1/2*ln(x)^2*al^2*gram^-1*y^2
- 1/2*ln(x)^2*al^2*gram^-1*x
- 1/2*ln(x)^2*al^2*gram^-1*x*y
- 1/2*ln(x)^2*al^2
+ 2*ln(x)*ln(y)
+ 6*ln(x)*ln(y)*gram^-1
- 6*ln(x)*ln(y)*gram^-1*y
- 6*ln(x)*ln(y)*gram^-1*x
- ln(x)*ln(y)*al*gram^-1
+ ln(x)*ln(y)*al*gram^-1*y
+ ln(x)*ln(y)*al*gram^-1*x
- ln(x)*ln(y)*al
+ 1/2*ln(x)*ln(y)*al^2*gram^-1
- 1/2*ln(x)*ln(y)*al^2*gram^-1*y
- 1/2*ln(x)*ln(y)*al^2*gram^-1*x
- 3*ln(x)*phi1(x,y)
+ 3*ln(x)*phi1(x,y)*gram^-1
- 6*ln(x)*phi1(x,y)*gram^-1*y
+ 3*ln(x)*phi1(x,y)*gram^-1*y^2
- 3*ln(x)*phi1(x,y)*gram^-1*x
- 3*ln(x)*phi1(x,y)*gram^-1*x*y
- 2*ln(x)*phi1(x,y)*al*gram^-1*x*y
- 1/2*ln(x)*phi1(x,y)*al
+ ln(x)*phi1(x,y)*al^2*gram^-1*x*y
- 5/2*ln(y)
- 7/2*ln(y)*gram^-1*y
+ 7/2*ln(y)*gram^-1*y^2
- 7/2*ln(y)*gram^-1*x*y
+ 4*ln(y)*al*gram^-1*y
- 4*ln(y)*al*gram^-1*y^2
+ 4*ln(y)*al*gram^-1*x*y
+ ln(y)*al
- ln(y)*al^2*gram^-1*y
+ ln(y)*al^2*gram^-1*y^2
- ln(y)*al^2*gram^-1*x*y
+ 1/2*ln(y)*al^2
- ln(y)^2
+ 6*ln(y)^2*gram^-1*y
- ln(y)^2*al*gram^-1*y
+ ln(y)^2*al*gram^-1*y^2
- ln(y)^2*al*gram^-1*x*y
+ 1/2*ln(y)^2*al^2*gram^-1*y
- 1/2*ln(y)^2*al^2*gram^-1*y^2
+ 1/2*ln(y)^2*al^2*gram^-1*x*y
+ 3*ln(y)*phi1(x,y)*gram^-1*y
- 3*ln(y)*phi1(x,y)*gram^-1*y^2
+ 3*ln(y)*phi1(x,y)*gram^-1*x*y
- 2*ln(y)*phi1(x,y)*al*gram^-1*x*y
- 1/2*ln(y)*phi1(x,y)*al
+ ln(y)*phi1(x,y)*al^2*gram^-1*x*y
+ 1/2*omega2(x^-1,x^-1*y)*gram^-1
+ 5/2*omega2(x^-1,x^-1*y)*gram^-1*y
- 7/2*omega2(x^-1,x^-1*y)*gram^-1*x
+ 9/2*omega2(x^-1*y,x^-1)*gram^-1
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*y
- 3/2*omega2(x^-1*y,x^-1)*gram^-1*x
- omega2(x^-1*y,x^-1)*al*gram^-1
+ omega2(x^-1*y,x^-1)*al*gram^-1*y
+ omega2(x^-1*y,x^-1)*al*gram^-1*x
+ 1/2*omega2(y^-1,x*y^-1)*gram^-1
- 7/2*omega2(y^-1,x*y^-1)*gram^-1*y
+ 5/2*omega2(y^-1,x*y^-1)*gram^-1*x
+ 9/2*omega2(x*y^-1,y^-1)*gram^-1
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*y
- 3/2*omega2(x*y^-1,y^-1)*gram^-1*x
- omega2(x*y^-1,y^-1)*al*gram^-1
+ omega2(x*y^-1,y^-1)*al*gram^-1*y
+ omega2(x*y^-1,y^-1)*al*gram^-1*x
+ 1/2*omega2(x,y)*gram^-1
+ 5/2*omega2(x,y)*gram^-1*y
- 7/2*omega2(x,y)*gram^-1*x
+ 1/2*omega2(y,x)*gram^-1
- 7/2*omega2(y,x)*gram^-1*y
+ 5/2*omega2(y,x)*gram^-1*x
- 29/2*phi1(x,y)
- 7*phi1(x,y)*gram^-1*x*y
+ 8*phi1(x,y)*al*gram^-1*x*y
+ 4*phi1(x,y)*al
- 2*phi1(x,y)*al^2*gram^-1*x*y
- phi1(x,y)^2
+ phi1(x,y)^2*y
+ phi1(x,y)^2*x
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^2
- 32*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^3
+ 18*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^4
- 2*phi2(x^-1*y,x^-1)*gram^-3*x^-1*y^6
+ 4*phi2(x^-1*y,x^-1)*gram^-3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^2
- 16*phi2(x^-1*y,x^-1)*gram^-3*y^3
+ 12*phi2(x^-1*y,x^-1)*gram^-3*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-3*y^5
- 2*phi2(x^-1*y,x^-1)*gram^-3*x
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y
+ 12*phi2(x^-1*y,x^-1)*gram^-3*x*y^2
- 4*phi2(x^-1*y,x^-1)*gram^-3*x*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-3*x*y^4
+ 4*phi2(x^-1*y,x^-1)*gram^-2
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y
+ 20*phi2(x^-1*y,x^-1)*gram^-2*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-2*y^3
- 2*phi2(x^-1*y,x^-1)*gram^-2*x
- 8*phi2(x^-1*y,x^-1)*gram^-2*x*y
- 2*phi2(x^-1*y,x^-1)*gram^-2*x*y^2
+ 4*phi2(x^-1*y,x^-1)*gram^-1
+ 4*phi2(x^-1*y,x^-1)*gram^-1*y
- 2*phi2(x^-1*y,x^-1)*gram^-1*x
- 12*phi2(y^-1,x*y^-1)*gram^-1*x*y^-1
- 2*phi2(y^-1,x*y^-1)*y^-1
- 4*phi2(x,y)*gram^-1*x*y
+ 4*phi2(x,y)*al*gram^-1*x*y
);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Projection matrices 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Vector

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


V_(1,1) = (d - 3)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)^2;

V_(1,2) =- 4*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 3)*y;

V_(1,3) =- 2*(d - 3)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1);

V_(1,4) =- 2*(d - 3)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1);

V_(1,5) =- 4*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 3)*x;

V_(1,6) = 0;

V_(2,2) = 16*(d - 1)*(d - 3)*y^2;

V_(2,3) = 8*(d - 1)*(d - 3)*(x + y - 1)*y;

V_(2,4) = 8*(d - 1)*(d - 3)*(x + y - 1)*y;

V_(2,5) = 4*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d - 2*x^2 + 4*x - 2*y^2 + 4*y - 2)*(d - 3);

V_(2,6) = 0;

V_(3,3) = 4*(4*d*x*y + x^2 - 6*x*y - 2*x + y^2 - 2*y + 1)*(d - 3);

V_(3,4) = 4*(d - 1)*(d - 3)*(x + y - 1)^2;

V_(3,5) = 8*(y - 1 + x)*(d - 1)*(d - 3)*x;

V_(3,6) = 0;

V_(4,4) = 4*(4*d*x*y + x^2 - 6*x*y - 2*x + y^2 - 2*y + 1)*(d - 3);

V_(4,5) = 8*(y - 1 + x)*(d - 1)*(d - 3)*x;

V_(4,6) = 0;

V_(5,5) = 16*(d - 1)*(d - 3)*x^2;

V_(5,6) = 0;

V_(6,6) = 4*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 3);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Tensor

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
T_(1,1) = - (x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)^2;
 
T_(1,2) = 0;
 
T_(1,3) = 4*((y - 1)^2 + x^2 - 2*(y + 1)*x)*y;
 
T_(1,4) = 2*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1);
 
T_(1,5) = 2*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1);
 
T_(1,6) = 4*((y - 1)^2 + x^2 - 2*(y + 1)*x)*x;
 
T_(1,7) = 4*((y - 1)^2 + x^2 - 2*(y + 1)*x);
 
T_(1,8) = 0;
 
T_(2,2) = - 2*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 2)*(d - 3);
 
T_(2,3) = 0;
 
T_(2,4) = 0;
 
T_(2,5) = 0;
 
T_(2,6) = 0;
 
T_(2,7) = 0;
 
T_(2,8) = 0;
 
T_(3,3) = - 8*(d - 1)*y^2;
 
T_(3,4) = - 4*(d - 1)*(x + y - 1)*y;
 
T_(3,5) = - 4*(d - 1)*(x + y - 1)*y;
 
T_(3,6) = - 2*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d - 3*x^2 + 2*x*y + 6*x - 3*y^2 + 6*y - 3);

T_(3,7) = - 8*(d - 1)*y;

T_(3,8) = 0;
 
T_(4,4) = - 4*(2*d*x*y + x^2 - 4*x*y - 2*x + y^2 - 2*y + 1);
 
T_(4,5) = - 2*(d - 1)*(x + y - 1)^2;
 
T_(4,6) = - 4*(y - 1 + x)*(d - 1)*x;
 
T_(4,7) = - 4*(y - 1 + x)*(d - 1);
 
T_(4,8) = 0;
 
T_(5,5) = - 4*(2*d*x*y + x^2 - 4*x*y - 2*x + y^2 - 2*y + 1);
 
T_(5,6) = - 4*(y - 1 + x)*(d - 1)*x;
 
T_(5,7) = - 4*(y - 1 + x)*(d - 1);
 
T_(5,8) = 0;
 
T_(6,6) = - 8*(d - 1)*x^2;
 
T_(6,7) = - 8*(d - 1)*x;
 
T_(6,8) = 0;
 
T_(7,7) = - 8*(d - 1)*(d - 2);
 
T_(7,8) = 0;
 
T_(8,8) = - 4*((y - 1)^2 + x^2 - 2*(y + 1)*x);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 W_2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

W2_(1,1) = 2*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)^2*y;
 
W2_(1,2) = (d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)^2*(x + y - 1);
 
W2_(1,3) = - 16*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 2)*y^2;
 
W2_(1,4) = - 8*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)*y;

W2_(1,5) = - 4*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)^2;

W2_(1,6) = - 8*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)*y;

W2_(1,7) = - 2*(d - 2)*(x^2 + 6*x*y - 2*x + y^2 - 2*y + 1)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1);

W2_(1,8) = - 8*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)*x;

W2_(2,2) = 2*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)^2*x;
 
W2_(2,3) = - 8*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)*y;
 
W2_(2,4) = - 2*(d - 2)*(x^2 + 6*x*y - 2*x + y^2 - 2*y + 1)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1);

W2_(2,5) = - 8*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)*x;

W2_(2,6) = - 4*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)^2;
 
W2_(2,7) = - 8*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1)*x;
 
W2_(2,8) = - 16*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 2)*x^2;
 
W2_(3,3) = 64*(d + 1)*(d - 2)*y^3;
 
W2_(3,4) = 32*(d + 1)*(d - 2)*(x + y - 1)*y^2;
 
W2_(3,5) = 16*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 4*x*y)*(d - 2)*y;
 
W2_(3,6) = 32*(d + 1)*(d - 2)*(x + y - 1)*y^2;
 
W2_(3,7) = 16*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 4*x*y)*(d - 2)*y;

W2_(3,8) = 8*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d - 2*x^2 + 8*x*y + 4*x - 2*y^2 + 4*y - 2)*(d - 2)*(x + y - 1);

W2_(4,4) = 8*(d*x^2 + 6*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 3*x^2 + 2*x*y - 6*x + 3*y^2 - 6*y + 3)*(d - 2)*y;

W2_(4,5) = 8*(4*d*x*y + x^2 + 2*x*y - 2*x + y^2 - 2*y + 1)*(d - 2)*(x + y - 1);
 
W2_(4,6) = 16*(d + 1)*(d - 2)*(x + y - 1)^2*y;
 
W2_(4,7) = 4*(d + 1)*(d - 2)*(x^2 + 6*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1);
 
W2_(4,8) = 16*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 4*x*y)*(d - 2)*x;
 
W2_(5,5) = 32*(2*d*x*y + x^2 - 2*x + y^2 - 2*y + 1)*(d - 2)*x;
 
W2_(5,6) = 8*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 4*x*y)*(d - 2)*(x + y - 1);
 
W2_(5,7) = 16*(d + 1)*(d - 2)*(x + y - 1)^2*x;
 
W2_(5,8) = 32*(d + 1)*(d - 2)*(x + y - 1)*x^2;
 
W2_(6,6) = 32*(2*d*x*y + x^2 - 2*x + y^2 - 2*y + 1)*(d - 2)*y;
 
W2_(6,7) = 8*(4*d*x*y + x^2 + 2*x*y - 2*x + y^2 - 2*y + 1)*(d - 2)*(x + y - 1);
 
W2_(6,8) = 16*(d*x^2 + 2*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 4*x*y)*(d - 2)*x;
 
W2_(7,7) = 8*(d*x^2 + 6*d*x*y - 2*d*x + d*y^2 - 2*d*y + d + 3*x^2 + 2*x*y - 6*x + 3*y^2 - 6*y + 3)*(d - 2)*x;
 
W2_(7,8) = 32*(d + 1)*(d - 2)*(x + y - 1)*x^2;
 
W2_(8,8) = 64*(d + 1)*(d - 2)*x^3;

W2_(9,9) = 8*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 2)*y;
 
W2_(9,10) = 4*(d - 2)*(x^2 - 2*x*y - 2*x + y^2 - 2*y + 1)*(x + y - 1);
 
W2_(10,10) = 8*((y - 1)^2 + x^2 - 2*(y + 1)*x)*(d - 2)*x;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


